Evaluating the Performance Impact of Multiple Streams on the MIC-based Heterogeneous Platform

Using \textit{multiple streams} can improve the overall system performance by mitigating the data transfer overhead on heterogeneous systems. Prior work focuses a lot on GPUs but little is known about the performance impact on (Intel Xeon) Phi. In this work, we apply multiple streams into six real-world applications on Phi. We then systematically evaluate the performance benefits of using multiple streams. The evaluation work is performed at two levels: the microbenchmarking level and the real-world application level. Our experimental results at the microbenchmark level show that data transfers and kernel execution can be overlapped on Phi, while data transfers in both directions are performed in a serial manner. At the real-world application level, we show that both overlappable and non-overlappable applications can benefit from using multiple streams (with an performance improvement of up to 24\%). We also quantify how task granularity and resource granularity impact the overall performance. Finally, we present a set of heuristics to reduce the search space when determining a proper task granularity and resource granularity. To conclude, our evaluation work provides lots of insights for runtime and architecture designers when using multiple streams on Phi.

==> cf_src/common/dtime.cpp <==
/*
 * Copyright 2012 Intel Corporation.
 *
 * This file is subject to the Intel Sample Source Code License. A copy
 * of the Intel Sample Source Code License is included.
 */

//=======================timer stuff ===============
#include <stdio.h>
#include <sys/time.h>

// Timing Prototypes: Include where needed
#include "dtime.h"
//void  dtimeInit();
//double dtimeGet();
//double dtimeSince(double t1,char *str);
//double dtimeElapse(double t1);

// Timing Definitions: Included once.
static double Global_Tickrate = 0.0;
#define DTIMEINITMSG _T("You need to call dtimeInit(); once on Windows")
#define DTIMEINITERR _T("Coding Error")

double dtimeGet()
{
  double t;
  struct timeval tv1;
  gettimeofday(&tv1,NULL);
  t = (tv1.tv_sec) + 1.0e-6*tv1.tv_usec;
  return(t);
}

double dtimeSince(double t1,char *str)
{
  double t2;
  double telapsed;
  struct timeval tv2;
  gettimeofday(&tv2,NULL);
  t2 = (tv2.tv_sec) + 1.0e-6*tv2.tv_usec;
  telapsed = t2 - t1;
  printf("%.5g secs <-- Elapsed Time for: '%s'\r\n",telapsed,str);
  fflush(stdout);
  return( telapsed );
}

double dtimeElapse(double t1)
{
  double t2;
  double telapsed;
  struct timeval tv2;
  gettimeofday(&tv2,NULL);
  t2 = (tv2.tv_sec) + 1.0e-6*tv2.tv_usec;
  telapsed = t2 - t1;
  return( telapsed );
}


void dtimeInit()
{
  return;
}
//===================================== end of timer stuff


==> cf_src/common/dtime.h <==
/*
 * Copyright 2012 Intel Corporation.
 *
 * This file is subject to the Intel Sample Source Code License. A copy
 * of the Intel Sample Source Code License is included.
 */

#include <time.h>
// this file requires no license
//=======================timer stuff ===============
// Timing Prototypes: Include where needed
void  dtimeInit();
double dtimeGet();
double dtimeSince(double t1,char *str);
double dtimeElapse(double t1);


==> cf_src/common/hStreams_custom.cpp <==
/*
 * Copyright 2012 Intel Corporation.
 *
 * This file is subject to the Intel Sample Source Code License. A copy
 * of the Intel Sample Source Code License is included.
 */

#include "hStreams_custom.h"
#include <hStreams_source.h>
#include <hStreams_common.h>
#include <intel-coi/common/COIMacros_common.h>
#include <mkl.h>

#if COI_LIBRARY_VERSION >= 2
#define COI_LIB_FLAGS_HACK NULL,
#else
#define COI_LIB_FLAGS_HACK /* nothing */
#endif


HSTR_RESULT
hStreams_custom_dtrsm(const CBLAS_ORDER Order, const CBLAS_SIDE Side, 
        const CBLAS_UPLO Uplo, const CBLAS_TRANSPOSE TransA, 
        const CBLAS_DIAG Diag, const MKL_INT M, const MKL_INT N, 
        const double alpha, const double* A, const MKL_INT lda, 
        double* B, const MKL_INT ldb, const uint32_t in_LogicalStr, 
        HSTR_EVENT* out_pEvent)
{
  doubleToUint64_t uAlpha;

  uAlpha.Set(alpha);

  uint64_t args[12];
  // Set up scalar args, then heap args
  args[ 0] = (uint64_t)(Order);
  args[ 1] = (uint64_t)(Side);
  args[ 2] = (uint64_t)(Uplo);
  args[ 3] = (uint64_t)(TransA);
  args[ 4] = (uint64_t)(Diag);
  args[ 5] = (uint64_t)(M);
  args[ 6] = (uint64_t)(N);
  args[ 7] = (uint64_t)(uAlpha.Get_uint64_t());
  args[ 8] = (uint64_t)(lda);
  args[ 9] = (uint64_t)(ldb);
  args[10] = (uint64_t)(A);
  args[11] = (uint64_t)(B);


  CHECK_HSTR_RESULT(
    hStreams_EnqueueCompute(
                            in_LogicalStr,
                            "hStreams_custom_dtrsm_sink",
                            10,            // scalar args
                            2,             // heap args
                            args,          // arg array
                            out_pEvent,    // event
                            NULL,          // return value pointer
                            0));           // return value size

  return HSTR_RESULT_SUCCESS;
}

HSTR_RESULT
hStreams_custom_dpotrf(int matrix_order, char uplo, lapack_int n, 
        double* a, lapack_int lda, const uint32_t in_LogicalStr, 
        HSTR_EVENT* out_pEvent)
{
      charToUint64_t uUplo;

      uUplo.Set(uplo);

      uint64_t args[5];
      // Set up scalar args, then heap args
      args[ 0] = (uint64_t)(matrix_order);
      args[ 1] = (uint64_t)(uUplo.Get_uint64_t());
      args[ 2] = (uint64_t)(n);
      args[ 3] = (uint64_t)(lda);
      args[ 4] = (uint64_t)(a);

  CHECK_HSTR_RESULT(
    hStreams_EnqueueCompute(
                            in_LogicalStr,
                            "hStreams_custom_dpotrf_sink",
                            4,            // scalar args
                            1,             // heap args
                            args,          // arg array
                            out_pEvent,    // event
                            NULL,          // return value pointer
                            0));           // return value size

  return HSTR_RESULT_SUCCESS;
}

HSTR_RESULT
hStreams_custom_dsyrk(const CBLAS_ORDER Order, const CBLAS_UPLO Uplo, 
        const CBLAS_TRANSPOSE Trans, const MKL_INT N, const MKL_INT K, 
        const double alpha, const double *A, const MKL_INT lda, 
        const double beta, double *C, const MKL_INT ldc, 
        const uint32_t in_LogicalStr, HSTR_EVENT* out_pEvent)
{
  doubleToUint64_t uAlpha, uBeta;

  uAlpha.Set(alpha);
  uBeta.Set(beta);

  uint64_t args[11];
  // Set up scalar args, then heap args
  args[ 0] = (uint64_t)(Order);
  args[ 1] = (uint64_t)(Uplo);
  args[ 2] = (uint64_t)(Trans);
  args[ 3] = (uint64_t)(N);
  args[ 4] = (uint64_t)(K);
  args[ 5] = (uint64_t)(uAlpha.Get_uint64_t());
  args[ 6] = (uint64_t)(lda);
  args[ 7] = (uint64_t)(uBeta.Get_uint64_t());
  args[ 8] = (uint64_t)(ldc);
  args[ 9] = (uint64_t)(A);
  args[10] = (uint64_t)(C);


  CHECK_HSTR_RESULT(
    hStreams_EnqueueCompute(
                            in_LogicalStr,
                            "hStreams_custom_dsyrk_sink",
                            9,            // scalar args
                            2,             // heap args
                            args,          // arg array
                            out_pEvent,    // event
                            NULL,          // return value pointer
                            0));           // return value size
  return HSTR_RESULT_SUCCESS;

}

HSTR_RESULT
hStreams_custom_dgetrf_square_nopiv_rowMaj(int size, double *mat, 
        const uint32_t in_LogicalStr, HSTR_EVENT* out_pEvent)
{
  uint64_t args[2];
  // Set up scalar args, then heap args
  args[ 0] = (uint64_t)(size);
  args[ 1] = (uint64_t)(mat);

  CHECK_HSTR_RESULT(
    hStreams_EnqueueCompute(
                            in_LogicalStr,
                            "hStreams_custom_dgetrf_square_nopiv_rowMaj_sink",
                            1,            // scalar args
                            1,             // heap args
                            args,          // arg array
                            out_pEvent,    // event
                            NULL,          // return value pointer
                            0));           // return value size

  return HSTR_RESULT_SUCCESS;
}

HSTR_RESULT
hStreams_custom_dgetrf_square_nopiv_colMaj(int size, double *mat, 
        const uint32_t in_LogicalStr, HSTR_EVENT* out_pEvent)
{
  uint64_t args[2];
  // Set up scalar args, then heap args
  args[ 0] = (uint64_t)(size);
  args[ 1] = (uint64_t)(mat);

  CHECK_HSTR_RESULT(
    hStreams_EnqueueCompute(
                            in_LogicalStr,
                            "hStreams_custom_dgetrf_square_nopiv_colMaj_sink",
                            1,            // scalar args
                            1,             // heap args
                            args,          // arg array
                            out_pEvent,    // event
                            NULL,          // return value pointer
                            0));           // return value size

  return HSTR_RESULT_SUCCESS;
}


==> cf_src/common/hStreams_custom.h <==
/*
 * Copyright 2012 Intel Corporation.
 *
 * This file is subject to the Intel Sample Source Code License. A copy
 * of the Intel Sample Source Code License is included.
 */

#include <mkl.h>
#include <hStreams_common.h>


HSTR_RESULT
hStreams_custom_dtrsm(const CBLAS_ORDER Order, const CBLAS_SIDE Side,
        const CBLAS_UPLO Uplo, const CBLAS_TRANSPOSE TransA, 
        const CBLAS_DIAG Diag, const MKL_INT M, const MKL_INT N, 
        const double alpha, const double* A, const MKL_INT lda, 
        double* B, const MKL_INT ldb, const uint32_t in_LogicalStr, 
        HSTR_EVENT* out_pEvent);

HSTR_RESULT
hStreams_custom_dpotrf(int matrix_order, char uplo, lapack_int n, 
        double* a, lapack_int lda, const uint32_t in_LogicalStr, 
        HSTR_EVENT* out_pEvent);

HSTR_RESULT
hStreams_custom_dsyrk(const CBLAS_ORDER Order, const CBLAS_UPLO Uplo, 
        const CBLAS_TRANSPOSE Trans, const MKL_INT N, const MKL_INT K, 
        const double alpha, const double *A, const MKL_INT lda, 
        const double beta, double *C, const MKL_INT ldc, 
        const uint32_t in_LogicalStr, HSTR_EVENT* out_pEvent);

HSTR_RESULT
hStreams_custom_dgetrf_square_nopiv_rowMaj(int size, double *mat, 
        const uint32_t in_LogicalStr, HSTR_EVENT* out_pEvent);

HSTR_RESULT
hStreams_custom_dgetrf_square_nopiv_colMaj(int size, double *mat, 
        const uint32_t in_LogicalStr, HSTR_EVENT* out_pEvent);


==> cf_src/common/hStreams_custom_kernels_sink.cpp <==
/*
 * Copyright 2012 Intel Corporation.
 *
 * This file is subject to the Intel Sample Source Code License. A copy
 * of the Intel Sample Source Code License is included.
 */

#include <stdio.h>
#include <intel-coi/sink/COIPipeline_sink.h>
#include <mkl.h>
#include <hStreams_common.h>

COINATIVELIBEXPORT
void hStreams_custom_dtrsm_sink(
    uint64_t arg_in0,  uint64_t arg_in1,  uint64_t arg_in2,  uint64_t arg_in3,
    uint64_t arg_in4,  uint64_t arg_in5,  uint64_t arg_in6,  uint64_t arg_in7,
    uint64_t arg_in8,  uint64_t arg_in9,  uint64_t arg_in10, uint64_t arg_in11) 
{
    

    const CBLAS_ORDER Order = (CBLAS_ORDER)arg_in0;
    const CBLAS_SIDE Side = (CBLAS_SIDE)arg_in1;
    const CBLAS_UPLO Uplo = (CBLAS_UPLO)arg_in2;
    const CBLAS_TRANSPOSE TransA = (CBLAS_TRANSPOSE)arg_in3;
    const CBLAS_DIAG Diag = (CBLAS_DIAG)arg_in4;

    const MKL_INT M = (MKL_INT)arg_in5;
    const MKL_INT N = (MKL_INT)arg_in6;
    uint64_t alpha = (uint64_t)arg_in7;
    const MKL_INT lda = (MKL_INT)arg_in8;
    const MKL_INT ldb = (MKL_INT)arg_in9;
    const double* A = (double *)arg_in10;
    double* B = (double *)arg_in11;

    doubleToUint64_t uAlpha;

    uAlpha.Set_uint64_t(alpha);

    cblas_dtrsm(Order, Side, Uplo, TransA, Diag, M, N, uAlpha.Get(), A, lda, B, ldb);

}

COINATIVELIBEXPORT
void hStreams_custom_dpotrf_sink(
    uint64_t arg_in0,  uint64_t arg_in1,  uint64_t arg_in2,  uint64_t arg_in3,
    uint64_t arg_in4)
{
    
    int matrix_order = (int)arg_in0;
    uint64_t uplo = (uint64_t)arg_in1;
    lapack_int n = (lapack_int)arg_in2;
    lapack_int lda = (lapack_int)arg_in3;
    double* a = (double *)arg_in4;

    charToUint64_t uUplo;

    uUplo.Set_uint64_t(uplo);

    int info = LAPACKE_dpotrf(matrix_order, uUplo.Get(), n, a, lda);

}

COINATIVELIBEXPORT
void hStreams_custom_dsyrk_sink(
    uint64_t arg_in0,  uint64_t arg_in1,  uint64_t arg_in2,  uint64_t arg_in3,
    uint64_t arg_in4,  uint64_t arg_in5,  uint64_t arg_in6,  uint64_t arg_in7,
    uint64_t arg_in8,  uint64_t arg_in9,  uint64_t arg_in10)
{
    

    const CBLAS_ORDER Order = (CBLAS_ORDER)arg_in0;
    const CBLAS_UPLO Uplo = (CBLAS_UPLO)arg_in1;
    const CBLAS_TRANSPOSE Trans = (CBLAS_TRANSPOSE)arg_in2;
    const MKL_INT N = (MKL_INT)arg_in3;
    const MKL_INT K = (MKL_INT)arg_in4;

    uint64_t alpha = (uint64_t)arg_in5;
    const MKL_INT lda = (MKL_INT)arg_in6;
    uint64_t beta = (uint64_t)arg_in7;

    const MKL_INT ldc = (MKL_INT)arg_in8;

    const double* A = (double *)arg_in9;
    double* C = (double *)arg_in10;

    doubleToUint64_t uAlpha, uBeta;

    uAlpha.Set_uint64_t(alpha);
    uBeta.Set_uint64_t(beta);

    cblas_dsyrk(Order, Uplo, Trans, N, K, uAlpha.Get(), A, lda, uBeta.Get(), C, ldc);

}

COINATIVELIBEXPORT
void hStreams_custom_dgetrf_square_nopiv_colMaj_sink(
    uint64_t arg_in0,  uint64_t arg_in1)
{
    int size = (int)arg_in0;
    double* mat = (double *)arg_in1;

    double invDiag;

#pragma omp parallel
{
    int i, j, k, ivec;
    double factor;
    int off1, off2;

    for (k = 0; k < size; ++k)
    {
        off1 = k*size;
        invDiag = 1 / mat[off1 + k];

#pragma omp for simd
        for (i = k+1; i < size; ++i) 
            //get L entries below the diagonal
            mat[off1 + i] = invDiag * mat[off1 + i];

            //get Schur Complement
#pragma omp for 
        for (j = k+1; j < size; ++j) {
            off2 = j*size;
            factor = mat[off2 + k];
#pragma simd
            for (i = k+1; i < size; ++i) {
                mat[off2 + i] -= factor*mat[off1 + i];
            }
        }
    }
}
}

COINATIVELIBEXPORT
void hStreams_custom_dgetrf_square_nopiv_rowMaj_sink(
    uint64_t arg_in0,  uint64_t arg_in1)
{
    int size = (int)arg_in0;
    double* mat = (double *)arg_in1;

    double invDiag;

#pragma omp parallel 
{
    int i, j, k, ivec;
    double factor;
    int off1, off2;

    for (k = 0; k < size; ++k)
    {
        off1 = k*size;
        invDiag = 1 / mat[off1 + k];

#pragma omp for 
        for (i = k+1; i < size; ++i) 
        {
            off2 = i*size;
            //get L entries below the diagonal
            mat[off2 + k] = invDiag * mat[off2 + k];

            //get Schur Complement
            factor =  mat[off2 + k];
#pragma simd
            for (j = k+1; j < size; ++j)
                mat[off2 + j] -= factor*mat[off1 + j];
        }
    }
}
}


==> cf_src/common/helper_functions.h <==
/*
 * Copyright 2012 Intel Corporation.
 *
 * This file is subject to the Intel Sample Source Code License. A copy
 * of the Intel Sample Source Code License is included.
 */

void mean_and_stdev(double time[], double &mean, double &stdev, int n)
{
    mean = 0.0; stdev = 0.0;
    int i;

    for (i = 1; i < n; ++i) 
    {  //ignoring first iteration
        mean += time[i];
    }

    mean = mean / (n-1);

    for (i = 1; i < n; ++i)
        stdev += pow((time[i] - mean), 2);

    stdev = sqrt(stdev / (n-2));
}

void eyeInit(double *mat, int size)
{
    int i,j;
    memset(mat, 0, size*size*sizeof(double));
    for (i = 0; i < size; ++i)
        for (j = 0; j < size; ++j) {
            if (i == j)
                mat[i*size + j] = 1.0;
        }
}

void read_mat(double *mat, int size, char filename[])
{
    int i,j;
    FILE *fin;
    fin = fopen(filename, "r");
    if (fin == NULL) { perror ("Error"); exit(0); }
    for (i = 0; i < size; ++i)
        for (j = 0; j < size; ++j)
            fscanf(fin, "%lg\n", &mat[i*size + j]); 

    fclose(fin);
}

void print_result(double *mat, int size, int print_size)
{
    for (int i = 0; i < print_size; ++i) {
        for (int j = 0; j < print_size; ++j) {
            printf("%.4f  ", mat[i*size + j]);
        }
        printf("\n");
    }
     
}

bool verify_results(double *act, double *ref, int size)
{
    double diff;

    bool res = true;
    for (int i = 0; i < size; ++i)
    {
        diff = ref[i] - act[i];
        if (fabs(ref[i]) > 1e-5) diff /= ref[i];
        diff = fabs(diff);
        if (diff > 1.0e-5)
        {
            printf("\nError detected at i = %d: ref %g actual %g\n",
                    i, ref[i], act[i]);
            res = false;
            break;
        }
    }
    return res;
}

void fill_upper_triangle(double *mat, int size)
{
    unsigned int i,j;
    for (i = 0; i < size; ++i)
        for (j = i+1; j < size; ++j)
                mat[i*size + j] = mat[j*size + i];
}

void split_into_blocks(double *mat, double *mat_split[], int num_tiles, int tile_size, int size, bool layRow)
{
    int itile, i, j, offset_tile;

    int tot_tiles = num_tiles * num_tiles;

#pragma omp parallel for private(i, j, offset_tile) schedule (auto) 
    for (itile = 0; itile < tot_tiles; ++itile)
    {
        if (layRow) {
            offset_tile = int(itile / num_tiles)*num_tiles*tile_size*tile_size
                        + int(itile % num_tiles)*tile_size;
        }
        else {
            offset_tile = int(itile % num_tiles)*num_tiles*tile_size*tile_size
                        + int(itile / num_tiles)*tile_size;
        }

        for (i = 0; i < tile_size; ++i) 
#pragma simd
            for (j = 0; j < tile_size; ++j)
            {
                mat_split[itile][i*tile_size + j] = mat[offset_tile + i*size + j];
            }
    }
}

void assemble(double *mat_split[], double *mat, int num_tiles, int tile_size, int size, bool layRow)
{
    int i_tile, j_tile, tile, i, j, i_local, j_local;
#pragma omp parallel for private(j, i_local, j_local, i_tile, j_tile, tile) schedule (auto)
    for (i = 0; i < size; ++i)
    {
        i_local = int(i % tile_size);
        i_tile = int(i / tile_size);
#pragma simd private(j_tile, tile, j_local)
        for (j = 0; j < size; ++j)
        {
            j_tile  = int(j / tile_size);
            if (layRow) {
                tile = i_tile*num_tiles + j_tile;
            }
            else {
                tile = j_tile*num_tiles + i_tile;
            }
            j_local = int(j % tile_size);
            mat[i*size + j] = mat_split[tile][i_local*tile_size + j_local];
        }
    }
}

void copy_mat(double *A, double *B, int size)
{
    int i,j;
    for (i = 0; i < size; ++i)
        for (j = 0; j < size; ++j)
            B[i*size + j] = A[i*size + j];
}


==> cf_src/common/matrices_generator.cpp <==
/*
 * Copyright 2012 Intel Corporation.
 *
 * This file is subject to the Intel Sample Source Code License. A copy
 * of the Intel Sample Source Code License is included.
 */

#include <stdlib.h> // for malloc, rand_r and RAND_MAX
#include <stddef.h> // for size_t
#include <mkl.h>

/**
 * Generate a double-precision real-valued hermitian matrix.
 *
 * @param   side_size Number of rows/columns
 * @return  A raw pointer to the contents of the matrix.
 *          The allocated memory is side_size*side_size*sizeof(double) bytes.
 *          Memory is allocated through malloc. Release it with free(), not delete[]
 *
 * The approach here is to generate a random symmetric matrix M and multiply it by its transpose.
 * The resulting matrix is Hermitian if the M matrix is nonsingular.
 * The probability of a random matrix being non-singular approaches 1 as the size of
 * the matrix grows.
 */
double* dpo_generate(size_t side_size) {
  unsigned int seed = side_size;
  // M is a (very) pseudo-random symmetric matrix
  double* M_matrix = new double[side_size*side_size];
  for (size_t row = 0; row < side_size; ++row) {
    for (size_t col = row; col < side_size; ++col) {
      M_matrix[col*side_size + row] = M_matrix[row*side_size + col]
        = (double)
            rand_r(&seed)
            / RAND_MAX;
    }
  }
  double* ret_matrix = (double *) malloc(side_size*side_size*sizeof(double));
  cblas_dgemm(CblasRowMajor, CblasNoTrans, CblasTrans,
              side_size, side_size, side_size,
              1.0,
              M_matrix, side_size,
              M_matrix, side_size,
              0.0,
              ret_matrix, side_size);

  //adjust diagonals (diag = sum (row entries) + 1.0)
  for (size_t row = 0; row < side_size; ++row) {
    double diag = 1.0; //start from 1.0
    for (size_t col = 0; col < side_size; ++col) {
       diag += ret_matrix[row*side_size + col];
    }
    //set the diag entry
    ret_matrix[row*side_size + row] = diag;
  }

  delete [] M_matrix;
  return ret_matrix;
}


==> cf_src/common/setEnv.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.

if [ $# -gt 0 ] && [ -d $1 ]; then
    bin_dir=$1
else
    bin_dir=../../bin
fi

mpss_dir=`echo /opt/mpss/3.?*/sysroots/k1om-mpss-linux/usr/lib64/`
export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$MKLROOT/lib/mic/:$MKLROOT/../compiler/lib/mic
if [ -d $bin_dir/host ]; then
    pushd $bin_dir/host
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:`pwd`:/usr/lib64
    if [ -d ../dev ]; then
        pushd ../dev
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:`pwd`:$mpss_dir
        popd
    else
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
    fi
    popd
else
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:/usr/lib64
    export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
fi
# This can have a very large positive impact on card-side MKL performance
# Make this 4G for an 8G card
export MKL_MIC_MAX_MEMORY=8G
# This can have a 10-15% impact on buffer transfer speeds
export MIC_USE_2MB_BUFFERS=64K


==> cf_src/dataset/cholesky/cholesky_tile_hstreams.cpp <==
/*
 * Copyright 2012 Intel Corporation.
 *
 * This file is subject to the Intel Sample Source Code License. A copy
 * of the Intel Sample Source Code License is included.
 */
#include <stdio.h>
#include <mkl.h>
#include <math.h>
#include <sys/time.h>
#include <omp.h>
#include <stdlib.h>
#include <cmath>
#include <string.h>

#include <hStreams_source.h>
#include <hStreams_app_api.h>
#include <intel-coi/common/COIMacros_common.h>
#include <omp.h>

#include "helper_functions.h"
#include "dtime.h"
#include "hStreams_custom.h"

#define MAX(x, y) (((x) > (y)) ? (x) : (y))
#define MIN(x, y) (((x) < (y)) ? (x) : (y))
#define SWITCH_CHAR  '-'

extern double* dpo_generate(size_t);

HSTR_CPU_MASK avail_cpu_mask, avoid_cpu_mask;

static int loc_verbose = 0;

void cholesky_tiled(double *mat, int tile_size, int num_tiles, int mat_size,
        int niter, int max_log_str, bool layRow, int verify)
{
    //total number of tiles
    int tot_tiles = num_tiles * num_tiles;

    //memory allocation for matrix for tiled-Cholesky
    double *A_my = (double *)malloc(mat_size*mat_size*sizeof(double));

    //memory allocation for matrix for MKL cholesky (for comparison)
    double *A_MKL = (double *)malloc(mat_size*mat_size*sizeof(double));

    //memory allocation for tiled matrix
    double **Asplit = new double* [tot_tiles];
    int mem_size_tile = tile_size*tile_size*sizeof(double);

    for (int i = 0; i < tot_tiles; ++i) {
        //Buffer per tile, host allocation
        Asplit[i] = (double *)_mm_malloc(mem_size_tile, 64);

        //Buffer creation and allocation on the card
        hStreams_app_create_buf((void *)Asplit[i], mem_size_tile);
    }

    double tbegin, tend;

    int iter;
    int info;

    //Events are needed for various synchronizations to enforce
    //data dependence between and among data-transfers/computes
    HSTR_EVENT *eventcpyto = new HSTR_EVENT[tot_tiles];
    HSTR_EVENT *eventcpyfr = new HSTR_EVENT[tot_tiles];
    HSTR_EVENT *eventpotrf = new HSTR_EVENT[tot_tiles];
    HSTR_EVENT *eventtrsm = new HSTR_EVENT[tot_tiles];
    HSTR_EVENT *eventsyrk = new HSTR_EVENT[tot_tiles];
    HSTR_EVENT *eventgemm = new HSTR_EVENT[tot_tiles];

    //for timing tiled cholesky
    double *totTimeMsec = new double [niter];

    //for timing MKL cholesky
    double *totTimeMsecMKL = new double [niter];

    HSTR_RESULT res;

    //these queues are used for queining up compute on the card and
    //data transfers to/from the card.
    //q_trsm for dtrsm, q_potrf for dportf, q_syrk_gemm for both dsyrk and dgemm.
    //The queues are incremented by one for every compute queued and wrap
    //around the max_log_str available. This ensures good load-balancing.
    int q_trsm, q_potrf, q_syrk_gemm;

    CBLAS_ORDER blasLay;
    int lapackLay;

    if (layRow) {
        blasLay = CblasRowMajor;
        lapackLay = LAPACK_ROW_MAJOR;
    }
    else {
        blasLay = CblasColMajor;
        lapackLay = LAPACK_COL_MAJOR;
    }

    for (iter = 0; iter < niter; ++iter) {

        //copying matrices into separate variables for tiled cholesky (A_my)
        //and MKL cholesky (A_MKL)
        //The output overwrites the matrices and hence the need to copy
        //for each iteration
        copy_mat(mat, A_my, mat_size);
        copy_mat(mat, A_MKL, mat_size);

        unsigned int m, n, k;

        printf("\nIteration = %d\n", iter);

        //beginning of timing
        tbegin = dtimeGet();

        //splitting time included in the timing
        //This splits the input matrix into tiles (or blocks)
        split_into_blocks(A_my, Asplit, num_tiles, tile_size, mat_size, layRow);

        q_potrf = 0;
        for (k = 0; k < num_tiles; ++k)
        {
            //POTRF
            //dpotrf is executed on the host on the diagonal tile
            //the results are then sent to the card
            if (k > 0) {
                hStreams_app_event_wait(1, &eventsyrk[k*num_tiles + k]);
                if (loc_verbose > 0)
                    printf("Sending tile[%d][%d] to host in queue %d\n",
                            k, k, (int)(q_potrf % max_log_str)) ;

                hStreams_app_xfer_memory(Asplit[k*num_tiles + k],
                        Asplit[k*num_tiles + k], mem_size_tile,
                        (int)(q_potrf % max_log_str), HSTR_SINK_TO_SRC,
                        &eventcpyfr[k*num_tiles + k]);

                hStreams_app_event_wait(1, &eventcpyfr[k*num_tiles + k]);
            }

            if (loc_verbose > 0)
                printf("Executing potrf on host for tile[%d][%d]\n", k, k);

            info = LAPACKE_dpotrf(lapackLay, 'L', tile_size,
                    Asplit[k*num_tiles + k], tile_size);

            if (k < num_tiles - 1) {
                if (loc_verbose > 0)
                    printf("Sending tile[%d][%d] to card in queue %d\n",
                            k, k, (int)(q_potrf % max_log_str));

                hStreams_app_xfer_memory(Asplit[k*num_tiles + k],
                        Asplit[k*num_tiles + k], mem_size_tile,
                        (int)(q_potrf % max_log_str), HSTR_SRC_TO_SINK,
                        &eventcpyto[k*num_tiles + k]);
            }
            q_potrf++;

            q_trsm = 0;
            for (m = k+1; m < num_tiles; ++m) {
                if (k == 0) {
                    if (loc_verbose > 0)
                        printf("Sending tile[%d][%d] to card in queue %d\n",
                                m, k, (int)(q_trsm % max_log_str));

                    hStreams_app_xfer_memory(Asplit[m*num_tiles + k],
                            Asplit[m*num_tiles + k], mem_size_tile,
                            (int)(q_trsm % max_log_str), HSTR_SRC_TO_SINK,
                            &eventcpyto[m*num_tiles + k]);
                }

                //DTRSM
                hStreams_app_event_wait(1, &eventcpyto[k*num_tiles + k]);

                if (k > 0) {
                    hStreams_app_event_wait(1, &eventgemm[m*num_tiles + k]);
                }

                //dtrsm is executed on the card
                if (loc_verbose > 0)
                    printf("Executing trsm for tile[%d][%d] on card in queue %d\n",
                            m, k, (int)(q_trsm % max_log_str));

                res = hStreams_custom_dtrsm(blasLay, CblasRight, CblasLower,
                        CblasTrans, CblasNonUnit, tile_size, tile_size, 1.0,
                        Asplit[k*num_tiles + k], tile_size, Asplit[m*num_tiles + k],
                        tile_size, (int)(q_trsm % max_log_str),
                        &eventtrsm[m*num_tiles + k]);

                if (loc_verbose > 0)
                    printf("Sending tile[%d][%d] back to host in queue %d\n",
                            m, k, (int)(q_trsm % max_log_str));

                hStreams_app_xfer_memory(Asplit[m*num_tiles + k],
                        Asplit[m*num_tiles + k], mem_size_tile,
                        (int)(q_trsm % max_log_str), HSTR_SINK_TO_SRC,
                        &eventcpyfr[m*num_tiles + k]);

                q_trsm++;
            }

            q_syrk_gemm = 0;
            for (n = k+1; n < num_tiles; ++n)
            {
                if (k == 0) {
                    if (loc_verbose > 0)
                        printf("Sending tile[%d][%d] to card in queue %d\n",
                                n, n, (int)(q_syrk_gemm % max_log_str));

                    hStreams_app_xfer_memory(Asplit[n*num_tiles + n],
                            Asplit[n*num_tiles + n], mem_size_tile,
                            (int)(q_syrk_gemm % max_log_str), HSTR_SRC_TO_SINK,
                            &eventcpyto[n*num_tiles + n]);
                }

                //DSYRK
                hStreams_app_event_wait(1, &eventtrsm[n*num_tiles + k]);
                if (k > 0) {
                    hStreams_app_event_wait(1, &eventsyrk[n*num_tiles + n]);
                }

                //dsyrk is executed on the card
                if (loc_verbose > 0)
                    printf("Executing syrk for tile[%d][%d] on card in queue %d\n",
                            n, n, (int)(q_syrk_gemm % max_log_str));

                res = hStreams_custom_dsyrk(blasLay, CblasLower, CblasNoTrans,
                        tile_size, tile_size, -1.0, Asplit[n*num_tiles + k],
                        tile_size, 1.0, Asplit[n*num_tiles + n], tile_size,
                        (int)(q_syrk_gemm % max_log_str), &eventsyrk[n*num_tiles + n]);

                q_syrk_gemm++;

                for (m = n+1; m < num_tiles; ++m) {
                    if (k == 0) {
                        if (loc_verbose > 0)
                            printf("Sending tile[%d][%d] to card in queue %d\n",
                                    m, n, (int)(q_syrk_gemm % max_log_str));

                        hStreams_app_xfer_memory(Asplit[m*num_tiles + n],
                                Asplit[m*num_tiles + n], mem_size_tile,
                                (int)(q_syrk_gemm % max_log_str),
				HSTR_SRC_TO_SINK,
                                &eventcpyto[m*num_tiles + n]);
                    }

                    //DGEMM
                    hStreams_app_event_wait(1, &eventtrsm[m*num_tiles + k]);
                    hStreams_app_event_wait(1, &eventtrsm[n*num_tiles + k]);

                    if (k > 0) {
                        hStreams_app_event_wait(1, &eventgemm[m*num_tiles + n]);
                    }

                    //dgemm is executed on the card
                    if (loc_verbose > 0)
                        printf("Executing gemm for tile[%d][%d] on card in queue %d\n",
                                m, n, (int)(q_syrk_gemm % max_log_str));

                    res = hStreams_app_dgemm(blasLay, CblasNoTrans, CblasTrans,
                            tile_size, tile_size, tile_size, -1.0, Asplit[m*num_tiles + k],
                            tile_size, Asplit[n*num_tiles + k], tile_size, 1.0,
                            Asplit[m*num_tiles + n], tile_size,
                            (int)(q_syrk_gemm % max_log_str), &eventgemm[m*num_tiles + n]);

                    q_syrk_gemm++;
                }
            }
        }

        //syncrhonizing all the streams
        hStreams_app_thread_sync();

        //end of timing
        tend = dtimeGet();

        totTimeMsec[iter] = 1e3*(tend-tbegin);
        printf("time for Tiled hstreams Cholesky for iteration %d = %.2f msec\n",
                iter, totTimeMsec[iter]);

        //assembling of tiles back into full matrix
        assemble(Asplit, A_my, num_tiles, tile_size, mat_size, layRow);

        //calling mkl cholesky for verification and timing comparison.
        //Using auto-offload feature of MKL
        //FIXME: calling this function causes a crash on Windows
        /* 
	mkl_mic_enable();
        tbegin = dtimeGet();

        //calling MKL dpotrf on the full matrix
        info = LAPACKE_dpotrf(lapackLay, 'L', mat_size, A_MKL, mat_size);

        tend = dtimeGet();
        totTimeMsecMKL[iter] = 1e3*(tend-tbegin);
        printf("time for MKL Cholesky (AO) for iteration %d = %.2f msec\n",
                iter, totTimeMsecMKL[iter]);

        if (info != 0) printf("error with dpotrf\n");
        mkl_mic_disable(); */ // by Jianbin

        if ( verify == 1) {
            bool result = verify_results(A_my, A_MKL, mat_size*mat_size);
            if (result == true)
                printf("Tiled Cholesky successful\n");
            else
                printf("Tiled Chloesky failed\n");
        }
    }

    double meanTimeMsec, stdDevMsec;
    double meanTimeMsecMKL, stdDevMsecMKL;
    mean_and_stdev(totTimeMsec, meanTimeMsec, stdDevMsec, niter);
    mean_and_stdev(totTimeMsecMKL, meanTimeMsecMKL, stdDevMsecMKL, niter);

    double gflops = pow(mat_size, 3.0) / 3.0 * 1e-9;

    printf("\nMatrix size = %d\n", mat_size);

    printf("Tiled hStreams Cholesky: for %d iterations (ignoring first),\n"
            "mean Time = %.2f msec, stdDev Time = %.2f msec,\n"
            "Mean Gflops (using mean Time) = %.2f\n",
            niter - 1, meanTimeMsec, stdDevMsec, gflops / (meanTimeMsec * 1e-3));

    /*
    printf("\nMKL AO Cholesky: for %d iterations (ignoring first),\n"
            "mean Time = %.2f msec, stdDev Time = %.2f msec,\n"
            "Mean Gflops (using meanTime) = %.2f\n\n",
            niter - 1, meanTimeMsecMKL, stdDevMsecMKL, gflops / (meanTimeMsecMKL * 1e-3));
    */ // by Jianbin

    //Free
    free(A_my);
    free(A_MKL);
    for (int i = 0; i < tot_tiles; ++i) {
        _mm_free(Asplit[i]);
    }
    delete [] Asplit;
    delete [] eventcpyto;
    delete [] eventcpyfr;
    delete [] eventpotrf;
    delete [] eventtrsm;
    delete [] eventsyrk;
    delete [] eventgemm;
    delete [] totTimeMsec;
    delete [] totTimeMsecMKL;

}

int main(int argc, char** argv)
{
    HSTR_OPTIONS hstreams_options;
    hStreams_GetCurrentOptions(&hstreams_options, sizeof(HSTR_OPTIONS));

    hstreams_options.verbose = 0;
    char *libNames[200] = {NULL, NULL};

    //Library to be loaded for sink-side code
    libNames[0] = "cholesky_sink_1.so";
    hstreams_options.libNameCnt = 1;
    hstreams_options.libNames = libNames;
    hstreams_options.libFlags = NULL;

    int mat_size_m, num_tiles, niter, tile_size;
    niter = 5; num_tiles = 1;
    mat_size_m = 0; //must be an input
    bool layRow = true;

    //max_log_str defines the no. of physical partitions on the card
    int max_log_str = 5;

    int verify = 1;
    int tLogStreamsPerPlace = 1;
    int tPlacesPerDomain = 1;

    hStreams_SetOptions(&hstreams_options);
    for (int i=1;i < argc;i++)
    {
        if (*argv[i] == SWITCH_CHAR)
        {
            switch (*(argv[i]+1))
            {
                case 'm':
                    mat_size_m = (int)atol(argv[i]+3);
                    break;

                case 't':
                    num_tiles = (int)atol(argv[i]+3);
                    break;

                case 's': // the number of logical streams per place
                    tLogStreamsPerPlace = (int)atol(argv[i]+3);
                    break;
		    
                case 'p': // the number of partitions per domain
                    tPlacesPerDomain = (int)atol(argv[i]+3);
                    break;		    

                case 'l':
                    if ((strcmp("row", argv[i]+3) == 0) ||
                            (strcmp("ROW", argv[i]+3) == 0)) {
                        layRow = true;
                        printf("matrix is in Row major format\n");
                    }
                    else {
                        layRow = false;
                        printf("matrix is in Col major format\n");
                    }
                    break;

                case 'i':
                    niter = (int)atol(argv[i]+3);
		    if( niter < 3 ) niter=3;
		    break;

                case 'v':
                    verify = (int)atol(argv[i]+3);
		    break;

                default:
                    break;
            }
        }
    }
    dtimeInit();

    printf("no. of streams (partitions) = %d, mat_size = %d, num_tiles = %d,"
            " niter = %d\n\n", max_log_str, mat_size_m, num_tiles, niter);

    //Check that mat_size is divisible by num_tiles
    if (mat_size_m % num_tiles != 0) {
        printf("matrix size MUST be divisible by num_tiles.. aborting\n");
        exit(0);
    }

    if (mat_size_m == 0) { printf("mat_size_m is not defined\n"); exit(0); }

    tile_size = mat_size_m / num_tiles;

    //This allocates memory for the full input matrix
    double *A = (double *)malloc(mat_size_m*mat_size_m*sizeof(double));

    //Generate a symmetric positve-definite matrix
    A = dpo_generate(mat_size_m);

    //No. of PlacesPerDomain is same as no. of logical streams since LogStreamsPerPlace is 1.
    uint32_t PlacesPerDomain = tPlacesPerDomain;
    uint32_t LogStreamsPerPlace = tLogStreamsPerPlace;
    max_log_str = tPlacesPerDomain * tLogStreamsPerPlace;
    printf(">>parameters: partitions=%d, streams=%d\n", PlacesPerDomain, LogStreamsPerPlace);
    hStreams_app_init(PlacesPerDomain, LogStreamsPerPlace);

    //Calling the tiled Cholesky function. This does the factorization of the full matrix using a tiled implementation.
    cholesky_tiled(A, tile_size, num_tiles, mat_size_m, niter,
            max_log_str, layRow, verify);

    hStreams_app_fini();

    free(A);

    return 0;
}


==> cf_src/dataset/cholesky/runit.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.
#scatter affinity set for host
export KMP_AFFINITY=scatter

#for MKL AO run
export MIC_ENV_PREFIX=MIC
export MIC_KMP_AFFINITY=balanced

. ../../common/setEnv.sh ../../../bin

cd ../../../bin/host

#m - matrix size; t - no. of tiles; s - no. of streams (partitions on MIC); i - no. of iterations
#l - layout (row or ROW for rowmajor; else is colMajor)

for datasets in 2400 4800 7200 9600 12000 14400  16800 19200 21600
do
  ./cholesky_tiled_hstreams -m $datasets -t 8 -p 4 -s 1 -l col -i 11 -v 0
done




==> cf_src/dataset/matMul/matMultapi.cpp <==
/*
 * Copyright 2012 Intel Corporation.
 *
 * This file is subject to the Intel Sample Source Code License. A copy
 * of the Intel Sample Source Code License is included.
 */

//******************************************************************************************
// Author:   Gaurav Bansal
// Purpose:  Matrix multiply using hStreams
// Created:  5/2/14
//********************************************************************************************

#include <stdio.h>
#include <unistd.h>
#include <stdlib.h>
#include <string.h>

#include "dtime.h"
#include <math.h>

//********************************************************************************************
#include <mkl.h>
#include <hStreams_source.h>
#include <hStreams_app_api.h>

#define SWITCH_CHAR  '-'
typedef FP_DATA_TYPE MATRIX_TYPE;

//********************************************************************************************
//
typedef struct _mtxSize  // Optional Command-line multiplier for matrix sizes
{
    unsigned int numColsA, numRowsA, numColsB, numRowsB, numColsC, numRowsC;
}   sMtxSize;

static int partitions  = 4;  // computing partitions per card
static int max_log_str = 4;  // number of logical streams: one can make this bigger
static int pass        = 0;  // number of passes in former_main

// Calculate mean gigaFlops
double mean_and_stddev(double *gflops, int size, double &mean, double &stddev, double &max, double &min)
{
  mean = stddev = 0.0;
  if( size < 3 ) return(0.0);
  min = 1.0e38; max = -min;
  for (int i = 1; i < size; ++i) {
      mean = mean + gflops[i];
      if( gflops[i] > max ) max = gflops[i];
      if( gflops[i] < min ) min = gflops[i];
  }
  mean = mean / (size - 1);

  for (int i = 1; i < size; ++i) {
      stddev = stddev + pow(gflops[i] - mean, 2);
  }

  stddev = stddev / (size - 2);
  stddev = sqrt(stddev);
  return( stddev );
}

// Initializes a matrix with random MATRIX_TYPE entries.
void randomInit(MATRIX_TYPE *data, int size)
{
    for (int i = 0; i < size; ++i)
    {
        data[i] = rand() / (MATRIX_TYPE)RAND_MAX;
    }
}

void initializeMatrices(sMtxSize &allSizes, int m, int k, int n)
{
    allSizes.numRowsA =  m;
    allSizes.numColsA =  k;
    allSizes.numRowsB =  k;
    allSizes.numColsB =  n;
    allSizes.numRowsC =  m;
    allSizes.numColsC =  n;
}

//
// Do Block Matrix Multiply
//
int matrixMultiply(sMtxSize &allSizes,
                   int mblocks, int kblocks, int nblocks,
                   int nIter)
{
    int totalblocks_A = mblocks * kblocks;
    int totalblocks_B = kblocks * nblocks;
    int totalblocks_C = mblocks * nblocks;

    unsigned int size_A = allSizes.numColsA * allSizes.numRowsA;
    unsigned int size_B = allSizes.numColsB * allSizes.numRowsB;
    unsigned int size_C = allSizes.numColsC * allSizes.numRowsC;

    // allocate host memory for matrices A and B and C
    MATRIX_TYPE *h_A = new MATRIX_TYPE[size_A];
    MATRIX_TYPE *h_B = new MATRIX_TYPE[size_B];
    MATRIX_TYPE *h_C = new MATRIX_TYPE[size_C];

    // host memory for matrix blocks for A and B and C
    MATRIX_TYPE** h_Ablock = new MATRIX_TYPE*[totalblocks_A];
    MATRIX_TYPE** h_Bblock = new MATRIX_TYPE*[totalblocks_B];
    MATRIX_TYPE** h_Cblock = new MATRIX_TYPE*[totalblocks_C];

    unsigned int mem_size_Ablock = sizeof(MATRIX_TYPE) * size_A/totalblocks_A;
    unsigned int mem_size_Bblock = sizeof(MATRIX_TYPE) * size_B/totalblocks_B;
    unsigned int mem_size_Cblock = sizeof(MATRIX_TYPE) * size_C/totalblocks_C;

    // malloc & initialize blocks of A/B/C on host and device
    for (int i = 0; i < totalblocks_A; ++i)
    {
        h_Ablock[i] = new MATRIX_TYPE[size_A/totalblocks_A];
        CHECK_HSTR_RESULT(hStreams_app_create_buf((void *)h_Ablock[i], mem_size_Ablock);
                _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
            "Block A[%d]: ",
                        HSTR_INFO_TYPE_TRACE,
                                      i));

                // set seed for rand()
        srand(2006+i);

        // initialize host memory
        randomInit(h_Ablock[i], size_A/totalblocks_A);
    }

    for (int i = 0; i < totalblocks_B; ++i) {
        h_Bblock[i] = new MATRIX_TYPE[size_B/totalblocks_B];
        CHECK_HSTR_RESULT(hStreams_app_create_buf((void *) h_Bblock[i], mem_size_Bblock);
                _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
            "Block B[%d]: ",
                        HSTR_INFO_TYPE_TRACE,
                                      i));

        // set seed for rand()
        srand(201+i);

        // initialize host memory
        randomInit(h_Bblock[i], size_B/totalblocks_B);
    }

    // Create buffers on the card
    for (int i = 0; i < totalblocks_C; ++i) {
        h_Cblock[i] = new MATRIX_TYPE[size_C/totalblocks_C];
        CHECK_HSTR_RESULT(hStreams_app_create_buf((void *) h_Cblock[i], mem_size_Cblock);
                _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
            "Block C[%d]: ",
                         HSTR_INFO_TYPE_TRACE,
                                      i));
    }

    // Assemble matrices A and B for later host computation check
    int Bindex;
    for (int i = 0; i < kblocks; i++)
    {
        for (unsigned int k = 0; k < allSizes.numRowsB/kblocks; k++)
        {
            for (int j = i*nblocks; j < (i+1)*nblocks; j++)
            {
                for (unsigned int l = 0; l < allSizes.numColsB/nblocks; l++)
                {
                    Bindex = allSizes.numColsB*(i*allSizes.numRowsB/kblocks + k) +
                                   ((j-i*nblocks)*allSizes.numColsB/nblocks + l);
                    h_B[Bindex] = h_Bblock[j][l + k*allSizes.numColsB/nblocks];
                }
            }
        }
    }
    int Aindex;
    for (int i = 0; i < mblocks; i++)
    {
        for (unsigned int k = 0; k < allSizes.numRowsA/mblocks; k++)
        {
            for (int j = i; j <= i + (mblocks)*(kblocks-1); j = j + mblocks)
            {
                for (unsigned int l = 0; l < allSizes.numColsA/kblocks; l++)
                {
                    Aindex = allSizes.numColsA*(i*allSizes.numRowsA/mblocks + k) +
                                 (((j-i)/mblocks)*allSizes.numColsA/kblocks + l);
                    h_A[Aindex] = h_Ablock[j][l + k*allSizes.numColsA/kblocks];
                }
            }
        }
    }

    double* gigaFlops = new double[nIter];
    const MATRIX_TYPE alpha = 1.0;
    const MATRIX_TYPE beta  = 1.0;

    HSTR_EVENT *eventAcpy = new HSTR_EVENT[totalblocks_A];
    HSTR_EVENT *eventBcpy = new HSTR_EVENT[totalblocks_B];
    HSTR_EVENT *eventCcpy = new HSTR_EVENT[totalblocks_C];
    HSTR_EVENT *eventCset = new HSTR_EVENT[totalblocks_C];

    for (int iter = 0; iter < nIter; iter++)
    {
        double CdataRate = 0.0;
        double BdataRate = 0.0;
        double AdataRate = 0.0;

        double iterStart = dtimeGet();

        // Memset h_Cblock to zero initially
        for (int i = 0; i < totalblocks_C; ++i)
        {
          CHECK_HSTR_RESULT(hStreams_app_memset(h_Cblock[i], 0, mem_size_Cblock, (i%max_log_str), &eventCset[i]));
        }

        int qindex;
        int cblock_index = 0;
        int countA = -1, countB = -1;
        div_t divresult1, divresult2;

        while (countA < totalblocks_A-1 || countB < totalblocks_B-1)
        {
            if ((countA <= countB || countB == totalblocks_B-1) && (countA < totalblocks_A -1))
            {
                countA++;
                double tbegin = dtimeGet();
                CHECK_HSTR_RESULT(hStreams_app_xfer_memory(
                  h_Ablock[countA], h_Ablock[countA], mem_size_Ablock,
		  (int)countA%max_log_str, HSTR_SRC_TO_SINK,
		  &eventAcpy[countA]));
                double tend = dtimeGet();
                _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                                "Memcpy A Mic time= %.3f milliseconds\n",
                    HSTR_INFO_TYPE_TRACE,
                            1.0e3*(tend-tbegin) );
                if( tend != tbegin )
                {
                        AdataRate = 1.0e-9*mem_size_Ablock/(tend-tbegin);
                    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                        "A Data Rate= %.3f GB/s\n",
                        HSTR_INFO_TYPE_TRACE,
                        AdataRate);
                }
            }
            else if ((countB < countA || countA == totalblocks_A-1) && (countB < totalblocks_B - 1))
            {
                countB++;
                double tbegin = dtimeGet();
                CHECK_HSTR_RESULT(hStreams_app_xfer_memory(
                  h_Bblock[countB], h_Bblock[countB], mem_size_Bblock,
		  (int)countB%max_log_str, HSTR_SRC_TO_SINK,
		  &eventBcpy[countB]));
                double tend = dtimeGet();
                _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                    "Memcpy B Mic time= %.3f milliseconds\n",
                    HSTR_INFO_TYPE_TRACE,
                    1.0e3*(tend-tbegin) );

                if( tend != tbegin )
                {
                        BdataRate = 1.0e-9*mem_size_Bblock/(tend-tbegin);
                    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                        "B Data Rate= %.3f GB/s\n",
                        HSTR_INFO_TYPE_TRACE,
                        BdataRate);
                }
            }

            // start multiplications
            if ((countA + countB) >= 0)
            {
                if (countA > countB)
                {  //received a new A block
                    for (int j = 0; j <= countB; j++)
                    {
                        divresult1 = div(countA, mblocks);
                        divresult2 = div(j, nblocks);
                        if (divresult1.quot == divresult2.quot)
                        {   //validity
                            cblock_index = divresult1.rem*nblocks + divresult2.rem;
                            qindex = (int)cblock_index % max_log_str;

                            _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                                "Multiplying A[%d]xB[%d] = C[%d].. Using logical stream %d...",
                                HSTR_INFO_TYPE_TRACE,
                                countA, j, cblock_index, qindex);

                            CHECK_HSTR_RESULT(hStreams_app_event_wait(1, &eventBcpy[j]));
                            CHECK_HSTR_RESULT(hStreams_app_event_wait(1, &eventAcpy[countA]));
                            CHECK_HSTR_RESULT(hStreams_app_event_wait(1, &eventCset[cblock_index]));

                            double tbegin = dtimeGet();
                            //Async compute on the device
                            CHECK_HSTR_RESULT(hStreams_app_dgemm(CblasColMajor, CblasNoTrans, CblasNoTrans,
                                              allSizes.numColsB/nblocks, allSizes.numRowsA/mblocks,
                                              allSizes.numRowsB/kblocks,
                                              alpha, h_Bblock[j], allSizes.numColsB/nblocks,
                                              h_Ablock[countA], allSizes.numColsA/kblocks,
                                              beta, h_Cblock[cblock_index], allSizes.numColsC/nblocks,
                                                                        qindex, &eventCcpy[cblock_index]));
                            double tend = dtimeGet();

                            _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                                "GEMM Time= %.3f microseconds\n",
                                HSTR_INFO_TYPE_TRACE,
                                1.0e6* (tend-tbegin) );
                        }
                    }
                }
                else { //received a new B block
                    for (int i = 0; i <= countA; i++)
                    {
                        divresult1 = div(i, mblocks);
                        divresult2 = div(countB, nblocks);

                        if (divresult1.quot == divresult2.quot)
                        { //validity
                            cblock_index = divresult1.rem*nblocks + divresult2.rem;
                            qindex = (int)cblock_index % max_log_str;

                            _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                                "Multiplying A[%d]xB[%d] = C[%d].. Using logical stream %d...",
                                HSTR_INFO_TYPE_TRACE,
                                i, countB, cblock_index, qindex);

                            CHECK_HSTR_RESULT(hStreams_app_event_wait(1, &eventBcpy[countB]));
                            CHECK_HSTR_RESULT(hStreams_app_event_wait(1, &eventAcpy[i]));
                            CHECK_HSTR_RESULT(hStreams_app_event_wait(1, &eventCset[cblock_index]));

                            double tbegin = dtimeGet();
                            //Async compute
                            CHECK_HSTR_RESULT(hStreams_app_dgemm(CblasColMajor, CblasNoTrans, CblasNoTrans,
                                              allSizes.numColsB/nblocks, allSizes.numRowsA/mblocks,
                                              allSizes.numRowsB/kblocks,
                                              alpha, h_Bblock[countB], allSizes.numColsB/nblocks,
                                              h_Ablock[i], allSizes.numColsA/kblocks,
                                              beta, h_Cblock[cblock_index], allSizes.numColsC/nblocks,
                                                                        qindex, &eventCcpy[cblock_index]));
                            double tend = dtimeGet();

                          _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                                "GEMM Time= %.3f microseconds\n",
                                HSTR_INFO_TYPE_TRACE,
                                1.0e6* (tend-tbegin) );
                        }
                    }
                }
            }
        }

        // copy result from device to host
        for (int i = 0; i < totalblocks_C; ++i)
        {
            _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                "transferring matrix h_Cblock[%d] from device to host..asynchronously..using logical stream %d.",
                HSTR_INFO_TYPE_TRACE,
                i, i%max_log_str);

            //Synchronize before transferring the result back
            CHECK_HSTR_RESULT(hStreams_app_stream_sync(i%max_log_str));

            double tbegin = dtimeGet();
            CHECK_HSTR_RESULT(hStreams_app_xfer_memory(
              h_Cblock[i], h_Cblock[i], mem_size_Cblock, (int)i%max_log_str,
	      HSTR_SINK_TO_SRC, &eventCcpy[i]));
            double tend = dtimeGet();
            _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                "Memcpy C Time= %7.3f milliseconds --> ",
                HSTR_INFO_TYPE_TRACE,
                1.0e3*(tend-tbegin) );
            if( tend != tbegin )
            {
                CdataRate = 1.0e-9*mem_size_Cblock/(tend-tbegin);
                _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                    "C Data Rate= %7.3f GB/s\n",
                    HSTR_INFO_TYPE_TRACE,
                    CdataRate );
            }
        }

        //Synchronize after transferring the result back
        CHECK_HSTR_RESULT(hStreams_app_thread_sync());

        double iterStop = dtimeGet();

        //get Gflops
        double flopsPerMatrixMul = 2.0 * (double)allSizes.numColsA *
                                         (double)allSizes.numRowsA *
                                         (double)allSizes.numColsB;
        if( iterStop != iterStart )
                gigaFlops[iter] = (flopsPerMatrixMul * 1.0e-9f) / (iterStop - iterStart);
        else
                gigaFlops[iter] = 0.0;

        _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                              "Perf: %.3f Gflops/sec, Time= %.3f msec\r\n",
                              HSTR_INFO_TYPE_ALWAYSEMIT,
                              gigaFlops[iter], 1000.0*(iterStop - iterStart) );

    }

    double mean_gflops, stddev_gflops, max_gflops, min_gflops;
    mean_and_stddev(gigaFlops, nIter, mean_gflops, stddev_gflops,max_gflops,min_gflops);

    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
        "Size=, %d, %d, %d, %d, Pass=, %d, Iters=, %d, Max=, %.2f, GF/s, Avg_DGEMM=, %.2f, GFlop/s, StdDev=, %.2f, GFlop/s, %.2f, percent (Ignoring first iteration)\n",
        HSTR_INFO_TYPE_ALWAYSEMIT,
        allSizes.numRowsA, allSizes.numColsA, allSizes.numRowsB, allSizes.numColsB,
        pass,nIter, max_gflops, mean_gflops, stddev_gflops,100.0*stddev_gflops/mean_gflops);

    int Cindex;
    for (int i = 0; i < mblocks; i++)
    {
        for (unsigned int k = 0; k < allSizes.numRowsC/mblocks; k++)
        {
            for (int j = i*nblocks; j < (i+1)*nblocks; j++)
            {
                for (unsigned int l = 0; l < allSizes.numColsC/nblocks; l++)
                {
                    Cindex = allSizes.numColsC*(i*allSizes.numRowsC/mblocks + k) +
                                   ((j-i*nblocks)*allSizes.numColsC/nblocks + l);
                    h_C[Cindex] = h_Cblock[j][l + k*allSizes.numColsC/nblocks];
                }
            }
        }
    }

    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
        "Computing result using host CPU...",
        HSTR_INFO_TYPE_ALWAYSEMIT);

    MATRIX_TYPE *reference = new MATRIX_TYPE[size_C];
    bool resACBLAS = true;

    // faster MKL host compute reference solution
    /*
    memset(reference,0,size_C*sizeof(MATRIX_TYPE));
    double refFlops = (2.0*allSizes.numRowsC*allSizes.numColsC*allSizes.numColsA);
    double trefStart = dtimeGet();
    cblas_dgemm(CblasRowMajor, CblasNoTrans, CblasNoTrans,
                allSizes.numRowsA, allSizes.numColsB, allSizes.numColsA,
                1.0, h_A, allSizes.numColsA, h_B, allSizes.numColsB,
                0.0, reference, allSizes.numColsC);
    double trefStop = dtimeGet();
    resACBLAS = true;
    uint32_t num_mismatch = 0;
    for (unsigned int i = 0; i < size_C; ++i)
    {
        FP_DATA_TYPE diff = fabs(reference[i] - h_C[i]);
        if (reference[i] != 0) diff /= reference[i];
        if (diff > 1.0e-7)
        {
            num_mismatch++;
            if (resACBLAS) {
              printf("MKL dgemm: Detected problem at i=%d: ref %g actual %g\n",
                      i, reference[i], h_C[i]);
            }
            resACBLAS = false;
        }
    }

    if( resACBLAS ) {
        printf("[If no MKLdgemm failures, then] Block Multiplication was successful.\r\n");
    } else {
      printf( "ERROR: Mismatch between MKL's result and hStreams' result.\n"
              "ERROR: Number of mismatching elements: %u, number of matching elements: %u\n",
              num_mismatch, size_C - num_mismatch);
    }

    double mklHostRefFlops = (refFlops * 1.0e-9) / (trefStop - trefStart);
    printf("MKL Host DGEMM Perf, %.3f, GFlops/sec, Time= %.3f msec\r\n",
                    mklHostRefFlops, 1000.0*(trefStop - trefStart) );
	*/
    //
    // Free Memory
    //
    delete [] reference;
    delete [] h_A;
    delete [] h_B;
    delete [] h_C;
    delete [] gigaFlops;
    delete [] eventAcpy;
    delete [] eventBcpy;
    delete [] eventCcpy;
    delete [] eventCset;

    for (int i = 0; i < totalblocks_A; ++i) { delete [] h_Ablock[i]; }
    for (int i = 0; i < totalblocks_B; ++i) { delete [] h_Bblock[i]; }
    for (int i = 0; i < totalblocks_C; ++i) { delete [] h_Cblock[i]; }

    return 0;
}

static HSTR_OPTIONS hstreams_options;

static int formerMain(int argc, char** argv)
{
    hStreams_GetCurrentOptions(&hstreams_options, sizeof(hstreams_options));
    hstreams_options.verbose = 0;
    hstreams_options.phys_domains_limit = 256;  // Limit to 256 domains
    int nIter=5, blocksize = 128;
    int mat_size_m=512, mat_size_k=512, mat_size_n=5120;
    sMtxSize allSizes;

    ++pass;
    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
    "*** C(mxn) = A(mxk) x B(kxn)\n", HSTR_INFO_TYPE_ALWAYSEMIT);

    int tLogStreamsPerPlace = 1;
    int tPlacesPerDomain = 1;
    while (argc)
    {
        if (*argv[0] == SWITCH_CHAR)
        {
            switch (*(argv[0]+1))
            {
                case 'b':
                    blocksize = (int)atol(argv[0]+2);
                    break;

                case 'm':
                    mat_size_m = (int)atol(argv[0]+2);
                    break;

                case 'k':
                    mat_size_k = (int)atol(argv[0]+2);
                    break;

                case 'n':
                    mat_size_n = (int)atol(argv[0]+2);
                    break;
                case 's': // the number of logical streams per place
                    tLogStreamsPerPlace = (int)atol(argv[0]+2);
                    break;

                case 'p': // the number of partitions per domain
                    tPlacesPerDomain = (int)atol(argv[0]+2);
                    break;


                case 'i':
                    nIter = (int)atol(argv[0]+2);
		    if( nIter < 3 ) nIter=3;
		    break;

                case 'v':
                    hstreams_options.verbose = (int)atol(argv[0]+2);
                    break;

                default:
                    break;
            }
        }
        argc -= 1;
        argv++;
    }

    hStreams_SetOptions(&hstreams_options);
    int mblocks, nblocks, kblocks;
    mblocks = (int)mat_size_m/blocksize;
    kblocks = (int)mat_size_k/blocksize;
    nblocks = (int)mat_size_n/blocksize;

    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
        "blocksize = %d x %d, m = %d, k = %d, n = %d\n",
        HSTR_INFO_TYPE_ALWAYSEMIT,
        blocksize, blocksize, mat_size_m, mat_size_k, mat_size_n);

    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
        "mblocks = %d, kblocks = %d, nblocks = %d\n",
        HSTR_INFO_TYPE_ALWAYSEMIT,
        mblocks, kblocks, nblocks);

    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
        "Matrix in blocks A(%d,%d), B(%d,%d), C(%d,%d)\n",
        HSTR_INFO_TYPE_ALWAYSEMIT,
        mblocks,kblocks, kblocks,nblocks, mblocks,nblocks);

    //the second arg is logStrPerParition! not perCard
    uint32_t PlacesPerDomain = tPlacesPerDomain;
    uint32_t LogStreamsPerPlace = tLogStreamsPerPlace;
    max_log_str = tPlacesPerDomain * tLogStreamsPerPlace;
    printf(">>parameters: partitions=%d, streams=%d\n", PlacesPerDomain, LogStreamsPerPlace);
    //int iret = hStreams_app_init(partitions, 1);
    int iret = hStreams_app_init(PlacesPerDomain, LogStreamsPerPlace);
    if( iret != 0 ) { printf("hstreams_app_init failed!\r\n"); exit(-1); }

    initializeMatrices(allSizes, mat_size_m, mat_size_k, mat_size_n);

    matrixMultiply(allSizes, mblocks, kblocks, nblocks, nIter);

    CHECK_HSTR_RESULT(hStreams_app_thread_sync());

    CHECK_HSTR_RESULT(hStreams_app_fini());

    return 0;

}

int main(int argc, char** argv)
{
  dtimeInit();
  return formerMain(argc,argv);
}


==> cf_src/dataset/matMul/run_matMult.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.

. ../common/setEnv.sh
cd ../../bin/host

blocks=(2000 2500 3000 3500 4000 4500 5000 5500 6000)
i=0
for datasets in 4000 5000 6000 7000 8000 9000 10000 11000 12000
do
  #echo $i
  #echo ${blocks[$i]}  
  ./mat_mult -c -b${blocks[$i]} -m$datasets -k$datasets -n$datasets -i11 -p4 -s1 -v0
  i=$(($i + 1))
done


==> cf_src/log_streams_per_place/cholesky/cholesky_tile_hstreams.cpp <==
/*
 * Copyright 2012 Intel Corporation.
 *
 * This file is subject to the Intel Sample Source Code License. A copy
 * of the Intel Sample Source Code License is included.
 */
#include <stdio.h>
#include <mkl.h>
#include <math.h>
#include <sys/time.h>
#include <omp.h>
#include <stdlib.h>
#include <cmath>
#include <string.h>

#include <hStreams_source.h>
#include <hStreams_app_api.h>
#include <intel-coi/common/COIMacros_common.h>
#include <omp.h>

#include "helper_functions.h"
#include "dtime.h"
#include "hStreams_custom.h"

#define MAX(x, y) (((x) > (y)) ? (x) : (y))
#define MIN(x, y) (((x) < (y)) ? (x) : (y))
#define SWITCH_CHAR  '-'

extern double* dpo_generate(size_t);

HSTR_CPU_MASK avail_cpu_mask, avoid_cpu_mask;

static int loc_verbose = 0;

void cholesky_tiled(double *mat, int tile_size, int num_tiles, int mat_size,
        int niter, int max_log_str, bool layRow, int verify)
{
    //total number of tiles
    int tot_tiles = num_tiles * num_tiles;

    //memory allocation for matrix for tiled-Cholesky
    double *A_my = (double *)malloc(mat_size*mat_size*sizeof(double));

    //memory allocation for matrix for MKL cholesky (for comparison)
    double *A_MKL = (double *)malloc(mat_size*mat_size*sizeof(double));

    //memory allocation for tiled matrix
    double **Asplit = new double* [tot_tiles];
    int mem_size_tile = tile_size*tile_size*sizeof(double);

    for (int i = 0; i < tot_tiles; ++i) {
        //Buffer per tile, host allocation
        Asplit[i] = (double *)_mm_malloc(mem_size_tile, 64);

        //Buffer creation and allocation on the card
        hStreams_app_create_buf((void *)Asplit[i], mem_size_tile);
    }

    double tbegin, tend;

    int iter;
    int info;

    //Events are needed for various synchronizations to enforce
    //data dependence between and among data-transfers/computes
    HSTR_EVENT *eventcpyto = new HSTR_EVENT[tot_tiles];
    HSTR_EVENT *eventcpyfr = new HSTR_EVENT[tot_tiles];
    HSTR_EVENT *eventpotrf = new HSTR_EVENT[tot_tiles];
    HSTR_EVENT *eventtrsm = new HSTR_EVENT[tot_tiles];
    HSTR_EVENT *eventsyrk = new HSTR_EVENT[tot_tiles];
    HSTR_EVENT *eventgemm = new HSTR_EVENT[tot_tiles];

    //for timing tiled cholesky
    double *totTimeMsec = new double [niter];

    //for timing MKL cholesky
    double *totTimeMsecMKL = new double [niter];

    HSTR_RESULT res;

    //these queues are used for queining up compute on the card and
    //data transfers to/from the card.
    //q_trsm for dtrsm, q_potrf for dportf, q_syrk_gemm for both dsyrk and dgemm.
    //The queues are incremented by one for every compute queued and wrap
    //around the max_log_str available. This ensures good load-balancing.
    int q_trsm, q_potrf, q_syrk_gemm;

    CBLAS_ORDER blasLay;
    int lapackLay;

    if (layRow) {
        blasLay = CblasRowMajor;
        lapackLay = LAPACK_ROW_MAJOR;
    }
    else {
        blasLay = CblasColMajor;
        lapackLay = LAPACK_COL_MAJOR;
    }

    for (iter = 0; iter < niter; ++iter) {

        //copying matrices into separate variables for tiled cholesky (A_my)
        //and MKL cholesky (A_MKL)
        //The output overwrites the matrices and hence the need to copy
        //for each iteration
        copy_mat(mat, A_my, mat_size);
        copy_mat(mat, A_MKL, mat_size);

        unsigned int m, n, k;

        printf("\nIteration = %d\n", iter);

        //beginning of timing
        tbegin = dtimeGet();

        //splitting time included in the timing
        //This splits the input matrix into tiles (or blocks)
        split_into_blocks(A_my, Asplit, num_tiles, tile_size, mat_size, layRow);

        q_potrf = 0;
        for (k = 0; k < num_tiles; ++k)
        {
            //POTRF
            //dpotrf is executed on the host on the diagonal tile
            //the results are then sent to the card
            if (k > 0) {
                hStreams_app_event_wait(1, &eventsyrk[k*num_tiles + k]);
                if (loc_verbose > 0)
                    printf("Sending tile[%d][%d] to host in queue %d\n",
                            k, k, (int)(q_potrf % max_log_str)) ;

                hStreams_app_xfer_memory(Asplit[k*num_tiles + k],
                        Asplit[k*num_tiles + k], mem_size_tile,
                        (int)(q_potrf % max_log_str), HSTR_SINK_TO_SRC,
                        &eventcpyfr[k*num_tiles + k]);

                hStreams_app_event_wait(1, &eventcpyfr[k*num_tiles + k]);
            }

            if (loc_verbose > 0)
                printf("Executing potrf on host for tile[%d][%d]\n", k, k);

            info = LAPACKE_dpotrf(lapackLay, 'L', tile_size,
                    Asplit[k*num_tiles + k], tile_size);

            if (k < num_tiles - 1) {
                if (loc_verbose > 0)
                    printf("Sending tile[%d][%d] to card in queue %d\n",
                            k, k, (int)(q_potrf % max_log_str));

                hStreams_app_xfer_memory(Asplit[k*num_tiles + k],
                        Asplit[k*num_tiles + k], mem_size_tile,
                        (int)(q_potrf % max_log_str), HSTR_SRC_TO_SINK,
                        &eventcpyto[k*num_tiles + k]);
            }
            q_potrf++;

            q_trsm = 0;
            for (m = k+1; m < num_tiles; ++m) {
                if (k == 0) {
                    if (loc_verbose > 0)
                        printf("Sending tile[%d][%d] to card in queue %d\n",
                                m, k, (int)(q_trsm % max_log_str));

                    hStreams_app_xfer_memory(Asplit[m*num_tiles + k],
                            Asplit[m*num_tiles + k], mem_size_tile,
                            (int)(q_trsm % max_log_str), HSTR_SRC_TO_SINK,
                            &eventcpyto[m*num_tiles + k]);
                }

                //DTRSM
                hStreams_app_event_wait(1, &eventcpyto[k*num_tiles + k]);

                if (k > 0) {
                    hStreams_app_event_wait(1, &eventgemm[m*num_tiles + k]);
                }

                //dtrsm is executed on the card
                if (loc_verbose > 0)
                    printf("Executing trsm for tile[%d][%d] on card in queue %d\n",
                            m, k, (int)(q_trsm % max_log_str));

                res = hStreams_custom_dtrsm(blasLay, CblasRight, CblasLower,
                        CblasTrans, CblasNonUnit, tile_size, tile_size, 1.0,
                        Asplit[k*num_tiles + k], tile_size, Asplit[m*num_tiles + k],
                        tile_size, (int)(q_trsm % max_log_str),
                        &eventtrsm[m*num_tiles + k]);

                if (loc_verbose > 0)
                    printf("Sending tile[%d][%d] back to host in queue %d\n",
                            m, k, (int)(q_trsm % max_log_str));

                hStreams_app_xfer_memory(Asplit[m*num_tiles + k],
                        Asplit[m*num_tiles + k], mem_size_tile,
                        (int)(q_trsm % max_log_str), HSTR_SINK_TO_SRC,
                        &eventcpyfr[m*num_tiles + k]);

                q_trsm++;
            }

            q_syrk_gemm = 0;
            for (n = k+1; n < num_tiles; ++n)
            {
                if (k == 0) {
                    if (loc_verbose > 0)
                        printf("Sending tile[%d][%d] to card in queue %d\n",
                                n, n, (int)(q_syrk_gemm % max_log_str));

                    hStreams_app_xfer_memory(Asplit[n*num_tiles + n],
                            Asplit[n*num_tiles + n], mem_size_tile,
                            (int)(q_syrk_gemm % max_log_str), HSTR_SRC_TO_SINK,
                            &eventcpyto[n*num_tiles + n]);
                }

                //DSYRK
                hStreams_app_event_wait(1, &eventtrsm[n*num_tiles + k]);
                if (k > 0) {
                    hStreams_app_event_wait(1, &eventsyrk[n*num_tiles + n]);
                }

                //dsyrk is executed on the card
                if (loc_verbose > 0)
                    printf("Executing syrk for tile[%d][%d] on card in queue %d\n",
                            n, n, (int)(q_syrk_gemm % max_log_str));

                res = hStreams_custom_dsyrk(blasLay, CblasLower, CblasNoTrans,
                        tile_size, tile_size, -1.0, Asplit[n*num_tiles + k],
                        tile_size, 1.0, Asplit[n*num_tiles + n], tile_size,
                        (int)(q_syrk_gemm % max_log_str), &eventsyrk[n*num_tiles + n]);

                q_syrk_gemm++;

                for (m = n+1; m < num_tiles; ++m) {
                    if (k == 0) {
                        if (loc_verbose > 0)
                            printf("Sending tile[%d][%d] to card in queue %d\n",
                                    m, n, (int)(q_syrk_gemm % max_log_str));

                        hStreams_app_xfer_memory(Asplit[m*num_tiles + n],
                                Asplit[m*num_tiles + n], mem_size_tile,
                                (int)(q_syrk_gemm % max_log_str),
				HSTR_SRC_TO_SINK,
                                &eventcpyto[m*num_tiles + n]);
                    }

                    //DGEMM
                    hStreams_app_event_wait(1, &eventtrsm[m*num_tiles + k]);
                    hStreams_app_event_wait(1, &eventtrsm[n*num_tiles + k]);

                    if (k > 0) {
                        hStreams_app_event_wait(1, &eventgemm[m*num_tiles + n]);
                    }

                    //dgemm is executed on the card
                    if (loc_verbose > 0)
                        printf("Executing gemm for tile[%d][%d] on card in queue %d\n",
                                m, n, (int)(q_syrk_gemm % max_log_str));

                    res = hStreams_app_dgemm(blasLay, CblasNoTrans, CblasTrans,
                            tile_size, tile_size, tile_size, -1.0, Asplit[m*num_tiles + k],
                            tile_size, Asplit[n*num_tiles + k], tile_size, 1.0,
                            Asplit[m*num_tiles + n], tile_size,
                            (int)(q_syrk_gemm % max_log_str), &eventgemm[m*num_tiles + n]);

                    q_syrk_gemm++;
                }
            }
        }

        //syncrhonizing all the streams
        hStreams_app_thread_sync();

        //end of timing
        tend = dtimeGet();

        totTimeMsec[iter] = 1e3*(tend-tbegin);
        printf("time for Tiled hstreams Cholesky for iteration %d = %.2f msec\n",
                iter, totTimeMsec[iter]);

        //assembling of tiles back into full matrix
        assemble(Asplit, A_my, num_tiles, tile_size, mat_size, layRow);

        //calling mkl cholesky for verification and timing comparison.
        //Using auto-offload feature of MKL
        //FIXME: calling this function causes a crash on Windows
        /* 
	mkl_mic_enable();
        tbegin = dtimeGet();

        //calling MKL dpotrf on the full matrix
        info = LAPACKE_dpotrf(lapackLay, 'L', mat_size, A_MKL, mat_size);

        tend = dtimeGet();
        totTimeMsecMKL[iter] = 1e3*(tend-tbegin);
        printf("time for MKL Cholesky (AO) for iteration %d = %.2f msec\n",
                iter, totTimeMsecMKL[iter]);

        if (info != 0) printf("error with dpotrf\n");
        mkl_mic_disable(); */ // by Jianbin

        if ( verify == 1) {
            bool result = verify_results(A_my, A_MKL, mat_size*mat_size);
            if (result == true)
                printf("Tiled Cholesky successful\n");
            else
                printf("Tiled Chloesky failed\n");
        }
    }

    double meanTimeMsec, stdDevMsec;
    double meanTimeMsecMKL, stdDevMsecMKL;
    mean_and_stdev(totTimeMsec, meanTimeMsec, stdDevMsec, niter);
    mean_and_stdev(totTimeMsecMKL, meanTimeMsecMKL, stdDevMsecMKL, niter);

    double gflops = pow(mat_size, 3.0) / 3.0 * 1e-9;

    printf("\nMatrix size = %d\n", mat_size);

    printf("Tiled hStreams Cholesky: for %d iterations (ignoring first),\n"
            "mean Time = %.2f msec, stdDev Time = %.2f msec,\n"
            "Mean Gflops (using mean Time) = %.2f\n",
            niter - 1, meanTimeMsec, stdDevMsec, gflops / (meanTimeMsec * 1e-3));

    /*
    printf("\nMKL AO Cholesky: for %d iterations (ignoring first),\n"
            "mean Time = %.2f msec, stdDev Time = %.2f msec,\n"
            "Mean Gflops (using meanTime) = %.2f\n\n",
            niter - 1, meanTimeMsecMKL, stdDevMsecMKL, gflops / (meanTimeMsecMKL * 1e-3));
    */ // by Jianbin

    //Free
    free(A_my);
    free(A_MKL);
    for (int i = 0; i < tot_tiles; ++i) {
        _mm_free(Asplit[i]);
    }
    delete [] Asplit;
    delete [] eventcpyto;
    delete [] eventcpyfr;
    delete [] eventpotrf;
    delete [] eventtrsm;
    delete [] eventsyrk;
    delete [] eventgemm;
    delete [] totTimeMsec;
    delete [] totTimeMsecMKL;

}

int main(int argc, char** argv)
{
    HSTR_OPTIONS hstreams_options;
    hStreams_GetCurrentOptions(&hstreams_options, sizeof(HSTR_OPTIONS));

    hstreams_options.verbose = 0;
    char *libNames[200] = {NULL, NULL};

    //Library to be loaded for sink-side code
    libNames[0] = "cholesky_sink_1.so";
    hstreams_options.libNameCnt = 1;
    hstreams_options.libNames = libNames;
    hstreams_options.libFlags = NULL;

    int mat_size_m, num_tiles, niter, tile_size;
    niter = 5; num_tiles = 1;
    mat_size_m = 0; //must be an input
    bool layRow = true;

    //max_log_str defines the no. of physical partitions on the card
    int max_log_str = 5;

    int verify = 1;
    int tLogStreamsPerPlace = 1;
    int tPlacesPerDomain = 1;

    hStreams_SetOptions(&hstreams_options);
    for (int i=1;i < argc;i++)
    {
        if (*argv[i] == SWITCH_CHAR)
        {
            switch (*(argv[i]+1))
            {
                case 'm':
                    mat_size_m = (int)atol(argv[i]+3);
                    break;

                case 't':
                    num_tiles = (int)atol(argv[i]+3);
                    break;

                case 's': // the number of logical streams per place
                    tLogStreamsPerPlace = (int)atol(argv[i]+3);
                    break;
		    
                case 'p': // the number of partitions per domain
                    tPlacesPerDomain = (int)atol(argv[i]+3);
                    break;		    

                case 'l':
                    if ((strcmp("row", argv[i]+3) == 0) ||
                            (strcmp("ROW", argv[i]+3) == 0)) {
                        layRow = true;
                        printf("matrix is in Row major format\n");
                    }
                    else {
                        layRow = false;
                        printf("matrix is in Col major format\n");
                    }
                    break;

                case 'i':
                    niter = (int)atol(argv[i]+3);
		    if( niter < 3 ) niter=3;
		    break;

                case 'v':
                    verify = (int)atol(argv[i]+3);
		    break;

                default:
                    break;
            }
        }
    }
    dtimeInit();

    printf("no. of streams (partitions) = %d, mat_size = %d, num_tiles = %d,"
            " niter = %d\n\n", max_log_str, mat_size_m, num_tiles, niter);

    //Check that mat_size is divisible by num_tiles
    if (mat_size_m % num_tiles != 0) {
        printf("matrix size MUST be divisible by num_tiles.. aborting\n");
        exit(0);
    }

    if (mat_size_m == 0) { printf("mat_size_m is not defined\n"); exit(0); }

    tile_size = mat_size_m / num_tiles;

    //This allocates memory for the full input matrix
    double *A = (double *)malloc(mat_size_m*mat_size_m*sizeof(double));

    //Generate a symmetric positve-definite matrix
    A = dpo_generate(mat_size_m);

    //No. of PlacesPerDomain is same as no. of logical streams since LogStreamsPerPlace is 1.
    uint32_t PlacesPerDomain = tPlacesPerDomain;
    uint32_t LogStreamsPerPlace = tLogStreamsPerPlace;
    max_log_str = tPlacesPerDomain * tLogStreamsPerPlace;
    printf(">>parameters: partitions=%d, streams=%d\n", PlacesPerDomain, LogStreamsPerPlace);
    hStreams_app_init(PlacesPerDomain, LogStreamsPerPlace);

    //Calling the tiled Cholesky function. This does the factorization of the full matrix using a tiled implementation.
    cholesky_tiled(A, tile_size, num_tiles, mat_size_m, niter,
            max_log_str, layRow, verify);

    hStreams_app_fini();

    free(A);

    return 0;
}


==> cf_src/log_streams_per_place/cholesky/runit.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.
#scatter affinity set for host
export KMP_AFFINITY=scatter

#for MKL AO run
export MIC_ENV_PREFIX=MIC
export MIC_KMP_AFFINITY=balanced

. ../../common/setEnv.sh ../../../bin

cd ../../../bin/host

#m - matrix size; t - no. of tiles; s - no. of streams (partitions on MIC); i - no. of iterations
#l - layout (row or ROW for rowmajor; else is colMajor)

for streams in 1 2 3 4 5 6 7 8 9 10
do
  ./cholesky_tiled_hstreams -m 9600 -t 6 -p 1 -s $streams -l col -i 11 -v 0
  ./cholesky_tiled_hstreams -m 9600 -t 6 -p 4 -s $streams -l col -i 11 -v 0
done
#./cholesky_tiled_hstreams -m 4800 -t 6 -s 5 -l row -i 5


==> cf_src/log_streams_per_place/matMul/matMultapi.cpp <==
/*
 * Copyright 2012 Intel Corporation.
 *
 * This file is subject to the Intel Sample Source Code License. A copy
 * of the Intel Sample Source Code License is included.
 */

//******************************************************************************************
// Author:   Gaurav Bansal
// Purpose:  Matrix multiply using hStreams
// Created:  5/2/14
//********************************************************************************************

#include <stdio.h>
#include <unistd.h>
#include <stdlib.h>
#include <string.h>

#include "dtime.h"
#include <math.h>

//********************************************************************************************
#include <mkl.h>
#include <hStreams_source.h>
#include <hStreams_app_api.h>

#define SWITCH_CHAR  '-'
typedef FP_DATA_TYPE MATRIX_TYPE;

//********************************************************************************************
//
typedef struct _mtxSize  // Optional Command-line multiplier for matrix sizes
{
    unsigned int numColsA, numRowsA, numColsB, numRowsB, numColsC, numRowsC;
}   sMtxSize;

static int partitions  = 4;  // computing partitions per card
static int max_log_str = 4;  // number of logical streams: one can make this bigger
static int pass        = 0;  // number of passes in former_main

// Calculate mean gigaFlops
double mean_and_stddev(double *gflops, int size, double &mean, double &stddev, double &max, double &min)
{
  mean = stddev = 0.0;
  if( size < 3 ) return(0.0);
  min = 1.0e38; max = -min;
  for (int i = 1; i < size; ++i) {
      mean = mean + gflops[i];
      if( gflops[i] > max ) max = gflops[i];
      if( gflops[i] < min ) min = gflops[i];
  }
  mean = mean / (size - 1);

  for (int i = 1; i < size; ++i) {
      stddev = stddev + pow(gflops[i] - mean, 2);
  }

  stddev = stddev / (size - 2);
  stddev = sqrt(stddev);
  return( stddev );
}

// Initializes a matrix with random MATRIX_TYPE entries.
void randomInit(MATRIX_TYPE *data, int size)
{
    for (int i = 0; i < size; ++i)
    {
        data[i] = rand() / (MATRIX_TYPE)RAND_MAX;
    }
}

void initializeMatrices(sMtxSize &allSizes, int m, int k, int n)
{
    allSizes.numRowsA =  m;
    allSizes.numColsA =  k;
    allSizes.numRowsB =  k;
    allSizes.numColsB =  n;
    allSizes.numRowsC =  m;
    allSizes.numColsC =  n;
}

//
// Do Block Matrix Multiply
//
int matrixMultiply(sMtxSize &allSizes,
                   int mblocks, int kblocks, int nblocks,
                   int nIter)
{
    int totalblocks_A = mblocks * kblocks;
    int totalblocks_B = kblocks * nblocks;
    int totalblocks_C = mblocks * nblocks;

    unsigned int size_A = allSizes.numColsA * allSizes.numRowsA;
    unsigned int size_B = allSizes.numColsB * allSizes.numRowsB;
    unsigned int size_C = allSizes.numColsC * allSizes.numRowsC;

    // allocate host memory for matrices A and B and C
    MATRIX_TYPE *h_A = new MATRIX_TYPE[size_A];
    MATRIX_TYPE *h_B = new MATRIX_TYPE[size_B];
    MATRIX_TYPE *h_C = new MATRIX_TYPE[size_C];

    // host memory for matrix blocks for A and B and C
    MATRIX_TYPE** h_Ablock = new MATRIX_TYPE*[totalblocks_A];
    MATRIX_TYPE** h_Bblock = new MATRIX_TYPE*[totalblocks_B];
    MATRIX_TYPE** h_Cblock = new MATRIX_TYPE*[totalblocks_C];

    unsigned int mem_size_Ablock = sizeof(MATRIX_TYPE) * size_A/totalblocks_A;
    unsigned int mem_size_Bblock = sizeof(MATRIX_TYPE) * size_B/totalblocks_B;
    unsigned int mem_size_Cblock = sizeof(MATRIX_TYPE) * size_C/totalblocks_C;

    // malloc & initialize blocks of A/B/C on host and device
    for (int i = 0; i < totalblocks_A; ++i)
    {
        h_Ablock[i] = new MATRIX_TYPE[size_A/totalblocks_A];
        CHECK_HSTR_RESULT(hStreams_app_create_buf((void *)h_Ablock[i], mem_size_Ablock);
                _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
            "Block A[%d]: ",
                        HSTR_INFO_TYPE_TRACE,
                                      i));

                // set seed for rand()
        srand(2006+i);

        // initialize host memory
        randomInit(h_Ablock[i], size_A/totalblocks_A);
    }

    for (int i = 0; i < totalblocks_B; ++i) {
        h_Bblock[i] = new MATRIX_TYPE[size_B/totalblocks_B];
        CHECK_HSTR_RESULT(hStreams_app_create_buf((void *) h_Bblock[i], mem_size_Bblock);
                _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
            "Block B[%d]: ",
                        HSTR_INFO_TYPE_TRACE,
                                      i));

        // set seed for rand()
        srand(201+i);

        // initialize host memory
        randomInit(h_Bblock[i], size_B/totalblocks_B);
    }

    // Create buffers on the card
    for (int i = 0; i < totalblocks_C; ++i) {
        h_Cblock[i] = new MATRIX_TYPE[size_C/totalblocks_C];
        CHECK_HSTR_RESULT(hStreams_app_create_buf((void *) h_Cblock[i], mem_size_Cblock);
                _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
            "Block C[%d]: ",
                         HSTR_INFO_TYPE_TRACE,
                                      i));
    }

    // Assemble matrices A and B for later host computation check
    int Bindex;
    for (int i = 0; i < kblocks; i++)
    {
        for (unsigned int k = 0; k < allSizes.numRowsB/kblocks; k++)
        {
            for (int j = i*nblocks; j < (i+1)*nblocks; j++)
            {
                for (unsigned int l = 0; l < allSizes.numColsB/nblocks; l++)
                {
                    Bindex = allSizes.numColsB*(i*allSizes.numRowsB/kblocks + k) +
                                   ((j-i*nblocks)*allSizes.numColsB/nblocks + l);
                    h_B[Bindex] = h_Bblock[j][l + k*allSizes.numColsB/nblocks];
                }
            }
        }
    }
    int Aindex;
    for (int i = 0; i < mblocks; i++)
    {
        for (unsigned int k = 0; k < allSizes.numRowsA/mblocks; k++)
        {
            for (int j = i; j <= i + (mblocks)*(kblocks-1); j = j + mblocks)
            {
                for (unsigned int l = 0; l < allSizes.numColsA/kblocks; l++)
                {
                    Aindex = allSizes.numColsA*(i*allSizes.numRowsA/mblocks + k) +
                                 (((j-i)/mblocks)*allSizes.numColsA/kblocks + l);
                    h_A[Aindex] = h_Ablock[j][l + k*allSizes.numColsA/kblocks];
                }
            }
        }
    }

    double* gigaFlops = new double[nIter];
    const MATRIX_TYPE alpha = 1.0;
    const MATRIX_TYPE beta  = 1.0;

    HSTR_EVENT *eventAcpy = new HSTR_EVENT[totalblocks_A];
    HSTR_EVENT *eventBcpy = new HSTR_EVENT[totalblocks_B];
    HSTR_EVENT *eventCcpy = new HSTR_EVENT[totalblocks_C];
    HSTR_EVENT *eventCset = new HSTR_EVENT[totalblocks_C];

    for (int iter = 0; iter < nIter; iter++)
    {
        double CdataRate = 0.0;
        double BdataRate = 0.0;
        double AdataRate = 0.0;

        double iterStart = dtimeGet();

        // Memset h_Cblock to zero initially
        for (int i = 0; i < totalblocks_C; ++i)
        {
          CHECK_HSTR_RESULT(hStreams_app_memset(h_Cblock[i], 0, mem_size_Cblock, (i%max_log_str), &eventCset[i]));
        }

        int qindex;
        int cblock_index = 0;
        int countA = -1, countB = -1;
        div_t divresult1, divresult2;

        while (countA < totalblocks_A-1 || countB < totalblocks_B-1)
        {
            if ((countA <= countB || countB == totalblocks_B-1) && (countA < totalblocks_A -1))
            {
                countA++;
                double tbegin = dtimeGet();
                CHECK_HSTR_RESULT(hStreams_app_xfer_memory(
                  h_Ablock[countA], h_Ablock[countA], mem_size_Ablock,
		  (int)countA%max_log_str, HSTR_SRC_TO_SINK,
		  &eventAcpy[countA]));
                double tend = dtimeGet();
                _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                                "Memcpy A Mic time= %.3f milliseconds\n",
                    HSTR_INFO_TYPE_TRACE,
                            1.0e3*(tend-tbegin) );
                if( tend != tbegin )
                {
                        AdataRate = 1.0e-9*mem_size_Ablock/(tend-tbegin);
                    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                        "A Data Rate= %.3f GB/s\n",
                        HSTR_INFO_TYPE_TRACE,
                        AdataRate);
                }
            }
            else if ((countB < countA || countA == totalblocks_A-1) && (countB < totalblocks_B - 1))
            {
                countB++;
                double tbegin = dtimeGet();
                CHECK_HSTR_RESULT(hStreams_app_xfer_memory(
                  h_Bblock[countB], h_Bblock[countB], mem_size_Bblock,
		  (int)countB%max_log_str, HSTR_SRC_TO_SINK,
		  &eventBcpy[countB]));
                double tend = dtimeGet();
                _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                    "Memcpy B Mic time= %.3f milliseconds\n",
                    HSTR_INFO_TYPE_TRACE,
                    1.0e3*(tend-tbegin) );

                if( tend != tbegin )
                {
                        BdataRate = 1.0e-9*mem_size_Bblock/(tend-tbegin);
                    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                        "B Data Rate= %.3f GB/s\n",
                        HSTR_INFO_TYPE_TRACE,
                        BdataRate);
                }
            }

            // start multiplications
            if ((countA + countB) >= 0)
            {
                if (countA > countB)
                {  //received a new A block
                    for (int j = 0; j <= countB; j++)
                    {
                        divresult1 = div(countA, mblocks);
                        divresult2 = div(j, nblocks);
                        if (divresult1.quot == divresult2.quot)
                        {   //validity
                            cblock_index = divresult1.rem*nblocks + divresult2.rem;
                            qindex = (int)cblock_index % max_log_str;

                            _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                                "Multiplying A[%d]xB[%d] = C[%d].. Using logical stream %d...",
                                HSTR_INFO_TYPE_TRACE,
                                countA, j, cblock_index, qindex);

                            CHECK_HSTR_RESULT(hStreams_app_event_wait(1, &eventBcpy[j]));
                            CHECK_HSTR_RESULT(hStreams_app_event_wait(1, &eventAcpy[countA]));
                            CHECK_HSTR_RESULT(hStreams_app_event_wait(1, &eventCset[cblock_index]));

                            double tbegin = dtimeGet();
                            //Async compute on the device
                            CHECK_HSTR_RESULT(hStreams_app_dgemm(CblasColMajor, CblasNoTrans, CblasNoTrans,
                                              allSizes.numColsB/nblocks, allSizes.numRowsA/mblocks,
                                              allSizes.numRowsB/kblocks,
                                              alpha, h_Bblock[j], allSizes.numColsB/nblocks,
                                              h_Ablock[countA], allSizes.numColsA/kblocks,
                                              beta, h_Cblock[cblock_index], allSizes.numColsC/nblocks,
                                                                        qindex, &eventCcpy[cblock_index]));
                            double tend = dtimeGet();

                            _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                                "GEMM Time= %.3f microseconds\n",
                                HSTR_INFO_TYPE_TRACE,
                                1.0e6* (tend-tbegin) );
                        }
                    }
                }
                else { //received a new B block
                    for (int i = 0; i <= countA; i++)
                    {
                        divresult1 = div(i, mblocks);
                        divresult2 = div(countB, nblocks);

                        if (divresult1.quot == divresult2.quot)
                        { //validity
                            cblock_index = divresult1.rem*nblocks + divresult2.rem;
                            qindex = (int)cblock_index % max_log_str;

                            _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                                "Multiplying A[%d]xB[%d] = C[%d].. Using logical stream %d...",
                                HSTR_INFO_TYPE_TRACE,
                                i, countB, cblock_index, qindex);

                            CHECK_HSTR_RESULT(hStreams_app_event_wait(1, &eventBcpy[countB]));
                            CHECK_HSTR_RESULT(hStreams_app_event_wait(1, &eventAcpy[i]));
                            CHECK_HSTR_RESULT(hStreams_app_event_wait(1, &eventCset[cblock_index]));

                            double tbegin = dtimeGet();
                            //Async compute
                            CHECK_HSTR_RESULT(hStreams_app_dgemm(CblasColMajor, CblasNoTrans, CblasNoTrans,
                                              allSizes.numColsB/nblocks, allSizes.numRowsA/mblocks,
                                              allSizes.numRowsB/kblocks,
                                              alpha, h_Bblock[countB], allSizes.numColsB/nblocks,
                                              h_Ablock[i], allSizes.numColsA/kblocks,
                                              beta, h_Cblock[cblock_index], allSizes.numColsC/nblocks,
                                                                        qindex, &eventCcpy[cblock_index]));
                            double tend = dtimeGet();

                          _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                                "GEMM Time= %.3f microseconds\n",
                                HSTR_INFO_TYPE_TRACE,
                                1.0e6* (tend-tbegin) );
                        }
                    }
                }
            }
        }

        // copy result from device to host
        for (int i = 0; i < totalblocks_C; ++i)
        {
            _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                "transferring matrix h_Cblock[%d] from device to host..asynchronously..using logical stream %d.",
                HSTR_INFO_TYPE_TRACE,
                i, i%max_log_str);

            //Synchronize before transferring the result back
            CHECK_HSTR_RESULT(hStreams_app_stream_sync(i%max_log_str));

            double tbegin = dtimeGet();
            CHECK_HSTR_RESULT(hStreams_app_xfer_memory(
              h_Cblock[i], h_Cblock[i], mem_size_Cblock, (int)i%max_log_str,
	      HSTR_SINK_TO_SRC, &eventCcpy[i]));
            double tend = dtimeGet();
            _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                "Memcpy C Time= %7.3f milliseconds --> ",
                HSTR_INFO_TYPE_TRACE,
                1.0e3*(tend-tbegin) );
            if( tend != tbegin )
            {
                CdataRate = 1.0e-9*mem_size_Cblock/(tend-tbegin);
                _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                    "C Data Rate= %7.3f GB/s\n",
                    HSTR_INFO_TYPE_TRACE,
                    CdataRate );
            }
        }

        //Synchronize after transferring the result back
        CHECK_HSTR_RESULT(hStreams_app_thread_sync());

        double iterStop = dtimeGet();

        //get Gflops
        double flopsPerMatrixMul = 2.0 * (double)allSizes.numColsA *
                                         (double)allSizes.numRowsA *
                                         (double)allSizes.numColsB;
        if( iterStop != iterStart )
                gigaFlops[iter] = (flopsPerMatrixMul * 1.0e-9f) / (iterStop - iterStart);
        else
                gigaFlops[iter] = 0.0;

        _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                              "Perf: %.3f Gflops/sec, Time= %.3f msec\r\n",
                              HSTR_INFO_TYPE_ALWAYSEMIT,
                              gigaFlops[iter], 1000.0*(iterStop - iterStart) );

    }

    double mean_gflops, stddev_gflops, max_gflops, min_gflops;
    mean_and_stddev(gigaFlops, nIter, mean_gflops, stddev_gflops,max_gflops,min_gflops);

    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
        "Size=, %d, %d, %d, %d, Pass=, %d, Iters=, %d, Max=, %.2f, GF/s, Avg_DGEMM=, %.2f, GFlop/s, StdDev=, %.2f, GFlop/s, %.2f, percent (Ignoring first iteration)\n",
        HSTR_INFO_TYPE_ALWAYSEMIT,
        allSizes.numRowsA, allSizes.numColsA, allSizes.numRowsB, allSizes.numColsB,
        pass,nIter, max_gflops, mean_gflops, stddev_gflops,100.0*stddev_gflops/mean_gflops);

    int Cindex;
    for (int i = 0; i < mblocks; i++)
    {
        for (unsigned int k = 0; k < allSizes.numRowsC/mblocks; k++)
        {
            for (int j = i*nblocks; j < (i+1)*nblocks; j++)
            {
                for (unsigned int l = 0; l < allSizes.numColsC/nblocks; l++)
                {
                    Cindex = allSizes.numColsC*(i*allSizes.numRowsC/mblocks + k) +
                                   ((j-i*nblocks)*allSizes.numColsC/nblocks + l);
                    h_C[Cindex] = h_Cblock[j][l + k*allSizes.numColsC/nblocks];
                }
            }
        }
    }

    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
        "Computing result using host CPU...",
        HSTR_INFO_TYPE_ALWAYSEMIT);

    MATRIX_TYPE *reference = new MATRIX_TYPE[size_C];
    bool resACBLAS = true;

    // faster MKL host compute reference solution
    /*
    memset(reference,0,size_C*sizeof(MATRIX_TYPE));
    double refFlops = (2.0*allSizes.numRowsC*allSizes.numColsC*allSizes.numColsA);
    double trefStart = dtimeGet();
    cblas_dgemm(CblasRowMajor, CblasNoTrans, CblasNoTrans,
                allSizes.numRowsA, allSizes.numColsB, allSizes.numColsA,
                1.0, h_A, allSizes.numColsA, h_B, allSizes.numColsB,
                0.0, reference, allSizes.numColsC);
    double trefStop = dtimeGet();
    resACBLAS = true;
    uint32_t num_mismatch = 0;
    for (unsigned int i = 0; i < size_C; ++i)
    {
        FP_DATA_TYPE diff = fabs(reference[i] - h_C[i]);
        if (reference[i] != 0) diff /= reference[i];
        if (diff > 1.0e-7)
        {
            num_mismatch++;
            if (resACBLAS) {
              printf("MKL dgemm: Detected problem at i=%d: ref %g actual %g\n",
                      i, reference[i], h_C[i]);
            }
            resACBLAS = false;
        }
    }

    if( resACBLAS ) {
        printf("[If no MKLdgemm failures, then] Block Multiplication was successful.\r\n");
    } else {
      printf( "ERROR: Mismatch between MKL's result and hStreams' result.\n"
              "ERROR: Number of mismatching elements: %u, number of matching elements: %u\n",
              num_mismatch, size_C - num_mismatch);
    }

    double mklHostRefFlops = (refFlops * 1.0e-9) / (trefStop - trefStart);
    printf("MKL Host DGEMM Perf, %.3f, GFlops/sec, Time= %.3f msec\r\n",
                    mklHostRefFlops, 1000.0*(trefStop - trefStart) );
	*/
    //
    // Free Memory
    //
    delete [] reference;
    delete [] h_A;
    delete [] h_B;
    delete [] h_C;
    delete [] gigaFlops;
    delete [] eventAcpy;
    delete [] eventBcpy;
    delete [] eventCcpy;
    delete [] eventCset;

    for (int i = 0; i < totalblocks_A; ++i) { delete [] h_Ablock[i]; }
    for (int i = 0; i < totalblocks_B; ++i) { delete [] h_Bblock[i]; }
    for (int i = 0; i < totalblocks_C; ++i) { delete [] h_Cblock[i]; }

    return 0;
}

static HSTR_OPTIONS hstreams_options;

static int formerMain(int argc, char** argv)
{
    hStreams_GetCurrentOptions(&hstreams_options, sizeof(hstreams_options));
    hstreams_options.verbose = 0;
    hstreams_options.phys_domains_limit = 256;  // Limit to 256 domains
    int nIter=5, blocksize = 128;
    int mat_size_m=512, mat_size_k=512, mat_size_n=5120;
    sMtxSize allSizes;

    ++pass;
    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
    "*** C(mxn) = A(mxk) x B(kxn)\n", HSTR_INFO_TYPE_ALWAYSEMIT);

    int tLogStreamsPerPlace = 1;
    int tPlacesPerDomain = 1;
    while (argc)
    {
        if (*argv[0] == SWITCH_CHAR)
        {
            switch (*(argv[0]+1))
            {
                case 'b':
                    blocksize = (int)atol(argv[0]+2);
                    break;

                case 'm':
                    mat_size_m = (int)atol(argv[0]+2);
                    break;

                case 'k':
                    mat_size_k = (int)atol(argv[0]+2);
                    break;

                case 'n':
                    mat_size_n = (int)atol(argv[0]+2);
                    break;
                case 's': // the number of logical streams per place
                    tLogStreamsPerPlace = (int)atol(argv[0]+2);
                    break;

                case 'p': // the number of partitions per domain
                    tPlacesPerDomain = (int)atol(argv[0]+2);
                    break;


                case 'i':
                    nIter = (int)atol(argv[0]+2);
		    if( nIter < 3 ) nIter=3;
		    break;

                case 'v':
                    hstreams_options.verbose = (int)atol(argv[0]+2);
                    break;

                default:
                    break;
            }
        }
        argc -= 1;
        argv++;
    }

    hStreams_SetOptions(&hstreams_options);
    int mblocks, nblocks, kblocks;
    mblocks = (int)mat_size_m/blocksize;
    kblocks = (int)mat_size_k/blocksize;
    nblocks = (int)mat_size_n/blocksize;

    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
        "blocksize = %d x %d, m = %d, k = %d, n = %d\n",
        HSTR_INFO_TYPE_ALWAYSEMIT,
        blocksize, blocksize, mat_size_m, mat_size_k, mat_size_n);

    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
        "mblocks = %d, kblocks = %d, nblocks = %d\n",
        HSTR_INFO_TYPE_ALWAYSEMIT,
        mblocks, kblocks, nblocks);

    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
        "Matrix in blocks A(%d,%d), B(%d,%d), C(%d,%d)\n",
        HSTR_INFO_TYPE_ALWAYSEMIT,
        mblocks,kblocks, kblocks,nblocks, mblocks,nblocks);

    //the second arg is logStrPerParition! not perCard
    uint32_t PlacesPerDomain = tPlacesPerDomain;
    uint32_t LogStreamsPerPlace = tLogStreamsPerPlace;
    max_log_str = tPlacesPerDomain * tLogStreamsPerPlace;
    printf(">>parameters: partitions=%d, streams=%d\n", PlacesPerDomain, LogStreamsPerPlace);
    //int iret = hStreams_app_init(partitions, 1);
    int iret = hStreams_app_init(PlacesPerDomain, LogStreamsPerPlace);
    if( iret != 0 ) { printf("hstreams_app_init failed!\r\n"); exit(-1); }

    initializeMatrices(allSizes, mat_size_m, mat_size_k, mat_size_n);

    matrixMultiply(allSizes, mblocks, kblocks, nblocks, nIter);

    CHECK_HSTR_RESULT(hStreams_app_thread_sync());

    CHECK_HSTR_RESULT(hStreams_app_fini());

    return 0;

}

int main(int argc, char** argv)
{
  dtimeInit();
  return formerMain(argc,argv);
}


==> cf_src/log_streams_per_place/matMul/run_matMult.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.
. ../common/setEnv.sh
cd ../../bin/host

#./mat_mult -c -b1000 -m6000 -k6000 -n6000 -i11 -t6 -p1 -s10 -v0

for streams in 1 2 3 4 5 6 7 8 9 10
do
  ./mat_mult -c -b1000 -m6000 -k6000 -n6000 -i11 -t6 -p1 -s$streams -v0 
  ./mat_mult -c -b1000 -m6000 -k6000 -n6000 -i11 -t6 -p4 -s$streams -v0 
done



==> cf_src/micro/spatial/common.h <==
#include <math.h>
#include <stdlib.h>
#include <sys/time.h>

#define ITERATIONS 100
#define ITERATIONS_HOST 21                          // timing iterations
#define SWITCH_CHAR  '-'

/*
	Initialize an array with a particular pattern
*/
void initArray(double * arr, int size){
	
	int i;
	
	for(i=0; i<size; i++){
		arr[i] = (double)i;
	}
	
	return ;
}

/*
	Fill an array with zeros
*/
void initArrayZero(double * arr, int size){
	
	int i;
	
	for(i=0; i<size; i++){
		arr[i] = 0.0f;
	}
	
	return ;
}

/*
	Verify the output results
*/

void verifyResults(double *res, int size){
	
	int i;
	int p = 1;
	
	double sum = 0.0f;
	/*
	for(i=0; i<ITERATIONS; i++){
	  sum += (double)i;
	}
	*/
	
	for(i=0; i<size; i++){
		double val = (double)i * (double)ITERATIONS;
		if(fabs(val-res[i])>0.0001){
			p = 0;
			break;
		}
	}
	
	if(p==1){
		printf("Success, and Congrates!\n");
	}
	else{
		printf("Failed, so check your code!\n");
	}
		
	return ;
}

/*
	Timer
*/

double timer(){
  double t;
  struct timeval tv1;
  gettimeofday(&tv1,NULL);
  t = (tv1.tv_sec) + 1.0e-6*tv1.tv_usec;
  return(t);
}





==> cf_src/micro/spatial/hStreams_custom.cpp <==
/*
 * Copyright 2012 Intel Corporation.
 *
 * This file is subject to the Intel Sample Source Code License. A copy
 * of the Intel Sample Source Code License is included.
 */

#include "hStreams_custom.h"
#include <hStreams_source.h>
#include <hStreams_common.h>
#include <intel-coi/common/COIMacros_common.h>
#include <mkl.h>

#if COI_LIBRARY_VERSION >= 2
#define COI_LIB_FLAGS_HACK NULL,
#else
#define COI_LIB_FLAGS_HACK /* nothing */
#endif


HSTR_RESULT
hStreams_custom_vec_add(int size, double *a, double *c, 
	const uint32_t in_LogicalStr, HSTR_EVENT* out_pEvent)
{

      uint64_t args[4];
      args[0] = (uint64_t)(size);
      args[1] = (uint64_t)(a);
      //args[2] = (uint64_t)(b);
      args[2] = (uint64_t)(c);



  CHECK_HSTR_RESULT(
    hStreams_EnqueueCompute(
                            in_LogicalStr,
                            "hStreams_custom_vec_add_sink",
                            1,            // scalar args
                            2,             // heap args
                            args,          // arg array
                            out_pEvent,    // event
                            NULL,          // return value pointer
                            0));           // return value size

  return HSTR_RESULT_SUCCESS;
}



==> cf_src/micro/spatial/hStreams_custom.h <==
/*
 * Copyright 2012 Intel Corporation.
 *
 * This file is subject to the Intel Sample Source Code License. A copy
 * of the Intel Sample Source Code License is included.
 */

#include <mkl.h>
#include <hStreams_common.h>


HSTR_RESULT
hStreams_custom_vec_add(int size, double *a, double *c, 
        const uint32_t in_LogicalStr, HSTR_EVENT* out_pEvent);




==> cf_src/micro/spatial/hStreams_custom_kernels_sink.cpp <==
/*
 * Copyright 2012 Intel Corporation.
 *
 * This file is subject to the Intel Sample Source Code License. A copy
 * of the Intel Sample Source Code License is included.
 */

#include <stdio.h>
#include <intel-coi/sink/COIPipeline_sink.h>
#include <mkl.h>
#include <hStreams_common.h>
#include <omp.h>
#include "common.h"

/*COINATIVELIBEXPORT
void hStreams_custom_vec_add_sink(
    uint64_t arg_in0,  uint64_t arg_in1,  uint64_t arg_in2,  uint64_t arg_in3)*/
COINATIVELIBEXPORT
void hStreams_custom_vec_add_sink(
    uint64_t arg_in0,  uint64_t arg_in1,  uint64_t arg_in3)
{

    int size = (int)arg_in0;
    double* a = (double *)arg_in1;
    //double* b = (double *)arg_in2;
    double* c = (double *)arg_in3;

    int i;
    #pragma omp parallel
    {
      #pragma omp for      
      for(i=0; i<size; i++){
	int iter;
	double results = 0.0f;
	double base = a[i];
	for(iter=0; iter<ITERATIONS; iter++){
	  results += base;
	  //results += base * (double)iter;	  
	}
	c[i] = results;
      }      
    }
}



==> cf_src/micro/spatial/hStreams_helper.h <==

static HSTR_OPTIONS hstreams_options;

void hStreams_CreateContext(int ns){
  uint32_t num_domains, num_active_domains;
  bool dont_care_homog;
  uint32_t dom;
  HSTR_RESULT ret_val = HSTR_RESULT_SUCCESS;
  HSTR_ISA_TYPE dont_care_ISA;
  uint32_t dont_care_CoreMaxMHz;
  uint32_t num_threads;
  uint64_t supported_mem_types;
  uint64_t phys_bytes_per_mem_type[HSTR_MEM_TYPE_SIZE];
  HSTR_CPU_MASK       max_cpu_mask, avoid_cpu_mask, avail_cpu_mask, resv_cpu_mask, chk_cpu_mask, tmp_cpu_mask;
  HSTR_LOG_DOM log_domain_ID; // use a pointer to this scalar vs. an array
  HSTR_LOG_STR        log_str = 0;
  uint32_t partitions = ns; // streams/card
  uint32_t parSize = 1;
  uint32_t lower = 0;
  uint32_t phys_domain = 0;
  uint32_t partn = 0;
  uint32_t upper = 0;
  
  hStreams_GetNumPhysDomains(&num_domains, &num_active_domains, &dont_care_homog);
  //printf("Domains: %d, %d\n", num_domains, num_active_domains);
  for (dom = 0; dom < num_domains; dom++) {
  	ret_val = hStreams_GetPhysDomainDetails(dom, &num_threads,
                              &dont_care_ISA, &dont_care_CoreMaxMHz,
                               max_cpu_mask, avoid_cpu_mask, &supported_mem_types,
                               phys_bytes_per_mem_type);
    /*if (ret_val == HSTR_RESULT_SUCCESS){
    	printf("num_threads: %d, dont_care_ISA: %d, dont_care_CoreMaxMHz: %d,  supported_mem_types: %ld, phys_bytes_per_mem_type: %ld \n", num_threads, dont_care_ISA, dont_care_CoreMaxMHz, supported_mem_types, phys_bytes_per_mem_type);
    }*/
  }
  COI_CPU_MASK_XOR(avail_cpu_mask, max_cpu_mask, avoid_cpu_mask);
  
  if (num_domains < hstreams_options.phys_domains_limit)
  	hstreams_options.phys_domains_limit = num_domains;
  
  int use_num_threads = COI_CPU_MASK_COUNT(avail_cpu_mask);
  //printf("available num threads: %d\n", use_num_threads);  
  parSize = use_num_threads/partitions;
  
  HSTR_OVERLAP_TYPE overlap;
  for (phys_domain = 0; phys_domain < (int32_t)hstreams_options.phys_domains_limit; phys_domain++) {
    // Create logical domain that corresponds to phys_domain  
    hStreams_AddLogDomain(phys_domain,avail_cpu_mask, &log_domain_ID,&overlap);
    lower = 0;
    // Assumes that threads to avoid are contiguous
    while (COI_CPU_MASK_ISSET(lower, avoid_cpu_mask))
      lower++;
    for (partn = 0; partn < partitions; partn++) {
      COI_CPU_MASK_ZERO(resv_cpu_mask);
      upper = lower + parSize;
            _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                "Creating logical stream %d, partition %d, on card %d and " \
                "reserving CPU mask from threads %d to %d\n",
                HSTR_INFO_TYPE_TRACE,
                log_str, partn,phys_domain,lower,upper-1);

      for (; lower < upper; lower++) { // lower moves up
        COI_CPU_MASK_SET(lower, resv_cpu_mask);
      }
      COI_CPU_MASK_AND(tmp_cpu_mask, resv_cpu_mask, avail_cpu_mask);
      assert(COI_CPU_MASK_EQUAL(resv_cpu_mask, tmp_cpu_mask));      
      hStreams_StreamCreate(log_str++, log_domain_ID, resv_cpu_mask);
      hStreams_GetAvailable(phys_domain, chk_cpu_mask); 
  	} // partitions
  } // domains  
}

void hStreams_DestroyContext(int ns){	
	
	int ls = 0;
	for (ls = 0; ls < ns; ls++) {
		hStreams_StreamDestroy(ls);
  }
  return ;
}

==> cf_src/micro/spatial/runit.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.

#scatter affinity set on host
export KMP_AFFINITY=scatter

#for MKL AO run
export MIC_ENV_PREFIX=MIC
export MIC_KMP_AFFINITY=balanced

. ./setEnv.sh ./bin

cd ./bin/host

#m - matrix size; t - no. of tiles; s - no. of streams (partitions on MIC); i - no. of iterations
#l - layout (row or ROW for rowmajor; else is colMajor)
#./vec_add2_hstreams -b8 -p1 -m2097152

for partitions in 1 2 4 8 16 32 64 128
do
  ./vec_add2_hstreams -b128 -p$partitions -m2097152
done	
./vec_add2_hstreams -b1 -p1 -m2097152


==> cf_src/micro/spatial/setEnv.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.

if [ $# -gt 0 ] && [ -d $1 ]; then
    bin_dir=$1
else
    bin_dir=../../bin
fi

mpss_dir=`echo /opt/mpss/3.?*/sysroots/k1om-mpss-linux/usr/lib64/`
export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$MKLROOT/lib/mic/:$MKLROOT/../compiler/lib/mic
if [ -d $bin_dir/host ]; then
    pushd $bin_dir/host
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:`pwd`:/usr/lib64
    if [ -d ../dev ]; then
        pushd ../dev
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:`pwd`:$mpss_dir
        popd
    else
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
    fi
    popd
else
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:/usr/lib64
    export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
fi
# This can have a very large positive impact on card-side MKL performance
# Make this 4G for an 8G card
export MKL_MIC_MAX_MEMORY=8G
# This can have a 10-15% impact on buffer transfer speeds
export MIC_USE_2MB_BUFFERS=64K


==> cf_src/micro/spatial/vecAdd2.cpp <==

#include <stdio.h>
#include <hStreams_source.h>
#include <hStreams_app_api.h>
#include <intel-coi/common/COIMacros_common.h>
#include "hStreams_custom.h"
#include "common.h"
#include "hStreams_helper.h"

/* 
  ----------------------------
  Vector addition (compute-intensive)
  Date: Jan. 10, 2016
  Author: Jianbin Fang
  ----------------------------
*/

int main(int argc, char ** argv){

	int iters;
	int conc;	
	double * A;
	//double * B;
	double * C, *refC;

	int i;
	int size = 4096*4096*10;
	int blocks = 1, b;
	int subSize = size/blocks;
	int num_streams = 1, s;
	int partitions = 1;
	double ts, te;	

	while (argc){
	   if (*argv[0] == SWITCH_CHAR){
            switch (*(argv[0]+1)){
                case 'b':
                    blocks = (int)atol(argv[0]+2);
                    break;

                case 'm':
                    size = (int)atol(argv[0]+2);
                    break;

                case 'p':                    
		    partitions = (int)atol(argv[0]+2);
                    break;

                case 'n':                    
                    break;

                case 'i':
		    break;

                case 'v':
                    break;

                default:
                    break;
            }
	  }
	  argc -= 1;
	  argv++;
	}	

	//printf("[info] #blocks:%d, #partitions:%d, size:%d\n", blocks, partitions, size);
	subSize = size/blocks;
	
	A = (double *)malloc(sizeof(double) * size);
	C = (double *)malloc(sizeof(double) * size);

	double** Ablocks = (double**)malloc(sizeof(double*)*blocks);
	double** Cblocks = (double**)malloc(sizeof(double*)*blocks);	
	
	for(b=0; b<blocks; b++){
	  Ablocks[b] = &(A[b*subSize]);
	  Cblocks[b] = &(C[b*subSize]);
	}

	// memory initialization
	initArray(A, size);
	initArrayZero(C, size); 

	//printf("[info] init\n");
	hStreams_GetCurrentOptions(&hstreams_options, sizeof(hstreams_options));
	char *libNames[20] = {NULL,NULL};
	unsigned int libNameCnt = 0;
	libNames[libNameCnt++] = "vec_add2_sink_1.so";
	hstreams_options.libNames = libNames;
	hstreams_options.libNameCnt = (uint16_t)libNameCnt;
	hstreams_options.libFlags = NULL;
	hstreams_options.verbose = 0;
	hstreams_options.time_out_ms_val = -1;
	hstreams_options.phys_domains_limit = 1;
	hstreams_options.openmp_policy = HSTR_OPENMP_PRE_SETUP;
	hStreams_SetOptions(&hstreams_options);     
	hStreams_app_init(partitions, 1);   
	num_streams = partitions * 1; // the number of streams

	//printf("[info] create buffers\n");
	for(b=0; b<blocks; b++){
	  hStreams_Alloc1D(Ablocks[b], sizeof(double)*subSize);
	  hStreams_Alloc1D(Cblocks[b], sizeof(double)*subSize);
	}
	
	HSTR_EVENT *eventAcpy = (HSTR_EVENT *) malloc(blocks * sizeof(HSTR_EVENT));
	HSTR_EVENT *eventCcmp = (HSTR_EVENT *) malloc(blocks * sizeof(HSTR_EVENT));
	
	hStreams_ThreadSynchronize();

	double deltaTData[ITERATIONS_HOST];
	double deltaTComp[ITERATIONS_HOST];
	double deltaTotal[ITERATIONS_HOST];
	
	for(iters=0; iters<ITERATIONS_HOST; iters++){
	  
	  //printf("[info] xfer mem to remote domain\n");		  
	  ts = timer();
	  for(b=0; b<blocks; b++){
	    hStreams_EnqueueData1D(b%num_streams, Ablocks[b], Ablocks[b], sizeof(double) * subSize, HSTR_SRC_TO_SINK, &eventAcpy[b]);
	  }
	  hStreams_app_thread_sync();
	  deltaTData[iters] = timer() - ts;
	  
	  //printf("[info] computation\n");	
	  ts = timer();
	  for(b=0; b<blocks; b++){
	    //hStreams_app_event_wait(1, &eventAcpy[b]);
	    hStreams_custom_vec_add(subSize, Ablocks[b], Cblocks[b], b%num_streams, &eventCcmp[b]);
	  }
	  hStreams_app_thread_sync();
	  deltaTComp[iters] = timer() - ts;
	  

	  //printf("[info] xfer mem from remote domain\n");  
	  //ts = timer();
	  for(b=0; b<blocks; b++){
	    //hStreams_app_event_wait(1, &eventCcmp[b]); 
	    hStreams_EnqueueData1D(b%num_streams, Cblocks[b], Cblocks[b], sizeof(double) * subSize, HSTR_SINK_TO_SRC, NULL);			
	  }
	  hStreams_app_thread_sync();
	  deltaTData[iters] += timer() - ts;

	  hStreams_app_thread_sync();
	  //te = timer();
	  //deltaTotal[iters] = timer() - ts;
	  //printf("Elapsed time: %lf s\n", deltaTotal[iters]);
	}

	//printf("[info] destroy streams\n");
	for(b=0; b<blocks; b++){
	  hStreams_DeAlloc(Ablocks[b]);
	  hStreams_DeAlloc(Cblocks[b]);
	}

	hStreams_app_fini();
	
	// process the execution time
	double dataT = 0.0f;
	double execT = 0.0f;
	double totalT = 0.0f;
	for(iters=1; iters<ITERATIONS_HOST; iters++){
	  dataT += deltaTData[iters];
	  execT += deltaTComp[iters];
	  //totalT += deltaTotal[iters];
	}
	dataT = dataT/(double)(ITERATIONS_HOST-1);
	execT = execT/(double)(ITERATIONS_HOST-1);
	//totalT = totalT/(double)(ITERATIONS_HOST-1);
	printf("[info] kernel execution elapsed time: %lf\n", execT);

	// output verification
	//verifyResults(C, size);
	if(A != NULL) free(A);
	if(C != NULL) free(C);	
	if(Ablocks != NULL) free(Ablocks);
	if(Cblocks != NULL) free(Cblocks);
	
	return 0;
}


==> cf_src/overall/cholesky/cholesky_tile_hstreams.cpp <==
/*
 * Copyright 2012 Intel Corporation.
 *
 * This file is subject to the Intel Sample Source Code License. A copy
 * of the Intel Sample Source Code License is included.
 */
#include <stdio.h>
#include <mkl.h>
#include <math.h>
#include <sys/time.h>
#include <omp.h>
#include <stdlib.h>
#include <cmath>
#include <string.h>

#include <hStreams_source.h>
#include <hStreams_app_api.h>
#include <intel-coi/common/COIMacros_common.h>
#include <omp.h>

#include "helper_functions.h"
#include "dtime.h"
#include "hStreams_custom.h"

#define MAX(x, y) (((x) > (y)) ? (x) : (y))
#define MIN(x, y) (((x) < (y)) ? (x) : (y))
#define SWITCH_CHAR  '-'

extern double* dpo_generate(size_t);

HSTR_CPU_MASK avail_cpu_mask, avoid_cpu_mask;

static int loc_verbose = 0;

void cholesky_tiled(double *mat, int tile_size, int num_tiles, int mat_size,
        int niter, int max_log_str, bool layRow, int verify)
{
    //total number of tiles
    int tot_tiles = num_tiles * num_tiles;

    //memory allocation for matrix for tiled-Cholesky
    double *A_my = (double *)malloc(mat_size*mat_size*sizeof(double));

    //memory allocation for matrix for MKL cholesky (for comparison)
    double *A_MKL = (double *)malloc(mat_size*mat_size*sizeof(double));

    //memory allocation for tiled matrix
    double **Asplit = new double* [tot_tiles];
    int mem_size_tile = tile_size*tile_size*sizeof(double);

    for (int i = 0; i < tot_tiles; ++i) {
        //Buffer per tile, host allocation
        Asplit[i] = (double *)_mm_malloc(mem_size_tile, 64);

        //Buffer creation and allocation on the card
        hStreams_app_create_buf((void *)Asplit[i], mem_size_tile);
    }

    double tbegin, tend;

    int iter;
    int info;

    //Events are needed for various synchronizations to enforce
    //data dependence between and among data-transfers/computes
    HSTR_EVENT *eventcpyto = new HSTR_EVENT[tot_tiles];
    HSTR_EVENT *eventcpyfr = new HSTR_EVENT[tot_tiles];
    HSTR_EVENT *eventpotrf = new HSTR_EVENT[tot_tiles];
    HSTR_EVENT *eventtrsm = new HSTR_EVENT[tot_tiles];
    HSTR_EVENT *eventsyrk = new HSTR_EVENT[tot_tiles];
    HSTR_EVENT *eventgemm = new HSTR_EVENT[tot_tiles];

    //for timing tiled cholesky
    double *totTimeMsec = new double [niter];

    //for timing MKL cholesky
    double *totTimeMsecMKL = new double [niter];

    HSTR_RESULT res;

    //these queues are used for queining up compute on the card and
    //data transfers to/from the card.
    //q_trsm for dtrsm, q_potrf for dportf, q_syrk_gemm for both dsyrk and dgemm.
    //The queues are incremented by one for every compute queued and wrap
    //around the max_log_str available. This ensures good load-balancing.
    int q_trsm, q_potrf, q_syrk_gemm;

    CBLAS_ORDER blasLay;
    int lapackLay;

    if (layRow) {
        blasLay = CblasRowMajor;
        lapackLay = LAPACK_ROW_MAJOR;
    }
    else {
        blasLay = CblasColMajor;
        lapackLay = LAPACK_COL_MAJOR;
    }

    for (iter = 0; iter < niter; ++iter) {

        //copying matrices into separate variables for tiled cholesky (A_my)
        //and MKL cholesky (A_MKL)
        //The output overwrites the matrices and hence the need to copy
        //for each iteration
        copy_mat(mat, A_my, mat_size);
        copy_mat(mat, A_MKL, mat_size);

        unsigned int m, n, k;

        printf("\nIteration = %d\n", iter);

        //beginning of timing
        tbegin = dtimeGet();

        //splitting time included in the timing
        //This splits the input matrix into tiles (or blocks)
        split_into_blocks(A_my, Asplit, num_tiles, tile_size, mat_size, layRow);

        q_potrf = 0;
        for (k = 0; k < num_tiles; ++k)
        {
            //POTRF
            //dpotrf is executed on the host on the diagonal tile
            //the results are then sent to the card
            if (k > 0) {
                hStreams_app_event_wait(1, &eventsyrk[k*num_tiles + k]);
                if (loc_verbose > 0)
                    printf("Sending tile[%d][%d] to host in queue %d\n",
                            k, k, (int)(q_potrf % max_log_str)) ;

                hStreams_app_xfer_memory(Asplit[k*num_tiles + k],
                        Asplit[k*num_tiles + k], mem_size_tile,
                        (int)(q_potrf % max_log_str), HSTR_SINK_TO_SRC,
                        &eventcpyfr[k*num_tiles + k]);

                hStreams_app_event_wait(1, &eventcpyfr[k*num_tiles + k]);
            }

            if (loc_verbose > 0)
                printf("Executing potrf on host for tile[%d][%d]\n", k, k);

            info = LAPACKE_dpotrf(lapackLay, 'L', tile_size,
                    Asplit[k*num_tiles + k], tile_size);

            if (k < num_tiles - 1) {
                if (loc_verbose > 0)
                    printf("Sending tile[%d][%d] to card in queue %d\n",
                            k, k, (int)(q_potrf % max_log_str));

                hStreams_app_xfer_memory(Asplit[k*num_tiles + k],
                        Asplit[k*num_tiles + k], mem_size_tile,
                        (int)(q_potrf % max_log_str), HSTR_SRC_TO_SINK,
                        &eventcpyto[k*num_tiles + k]);
            }
            q_potrf++;

            q_trsm = 0;
            for (m = k+1; m < num_tiles; ++m) {
                if (k == 0) {
                    if (loc_verbose > 0)
                        printf("Sending tile[%d][%d] to card in queue %d\n",
                                m, k, (int)(q_trsm % max_log_str));

                    hStreams_app_xfer_memory(Asplit[m*num_tiles + k],
                            Asplit[m*num_tiles + k], mem_size_tile,
                            (int)(q_trsm % max_log_str), HSTR_SRC_TO_SINK,
                            &eventcpyto[m*num_tiles + k]);
                }

                //DTRSM
                hStreams_app_event_wait(1, &eventcpyto[k*num_tiles + k]);

                if (k > 0) {
                    hStreams_app_event_wait(1, &eventgemm[m*num_tiles + k]);
                }

                //dtrsm is executed on the card
                if (loc_verbose > 0)
                    printf("Executing trsm for tile[%d][%d] on card in queue %d\n",
                            m, k, (int)(q_trsm % max_log_str));

                res = hStreams_custom_dtrsm(blasLay, CblasRight, CblasLower,
                        CblasTrans, CblasNonUnit, tile_size, tile_size, 1.0,
                        Asplit[k*num_tiles + k], tile_size, Asplit[m*num_tiles + k],
                        tile_size, (int)(q_trsm % max_log_str),
                        &eventtrsm[m*num_tiles + k]);

                if (loc_verbose > 0)
                    printf("Sending tile[%d][%d] back to host in queue %d\n",
                            m, k, (int)(q_trsm % max_log_str));

                hStreams_app_xfer_memory(Asplit[m*num_tiles + k],
                        Asplit[m*num_tiles + k], mem_size_tile,
                        (int)(q_trsm % max_log_str), HSTR_SINK_TO_SRC,
                        &eventcpyfr[m*num_tiles + k]);

                q_trsm++;
            }

            q_syrk_gemm = 0;
            for (n = k+1; n < num_tiles; ++n)
            {
                if (k == 0) {
                    if (loc_verbose > 0)
                        printf("Sending tile[%d][%d] to card in queue %d\n",
                                n, n, (int)(q_syrk_gemm % max_log_str));

                    hStreams_app_xfer_memory(Asplit[n*num_tiles + n],
                            Asplit[n*num_tiles + n], mem_size_tile,
                            (int)(q_syrk_gemm % max_log_str), HSTR_SRC_TO_SINK,
                            &eventcpyto[n*num_tiles + n]);
                }

                //DSYRK
                hStreams_app_event_wait(1, &eventtrsm[n*num_tiles + k]);
                if (k > 0) {
                    hStreams_app_event_wait(1, &eventsyrk[n*num_tiles + n]);
                }

                //dsyrk is executed on the card
                if (loc_verbose > 0)
                    printf("Executing syrk for tile[%d][%d] on card in queue %d\n",
                            n, n, (int)(q_syrk_gemm % max_log_str));

                res = hStreams_custom_dsyrk(blasLay, CblasLower, CblasNoTrans,
                        tile_size, tile_size, -1.0, Asplit[n*num_tiles + k],
                        tile_size, 1.0, Asplit[n*num_tiles + n], tile_size,
                        (int)(q_syrk_gemm % max_log_str), &eventsyrk[n*num_tiles + n]);

                q_syrk_gemm++;

                for (m = n+1; m < num_tiles; ++m) {
                    if (k == 0) {
                        if (loc_verbose > 0)
                            printf("Sending tile[%d][%d] to card in queue %d\n",
                                    m, n, (int)(q_syrk_gemm % max_log_str));

                        hStreams_app_xfer_memory(Asplit[m*num_tiles + n],
                                Asplit[m*num_tiles + n], mem_size_tile,
                                (int)(q_syrk_gemm % max_log_str),
				HSTR_SRC_TO_SINK,
                                &eventcpyto[m*num_tiles + n]);
                    }

                    //DGEMM
                    hStreams_app_event_wait(1, &eventtrsm[m*num_tiles + k]);
                    hStreams_app_event_wait(1, &eventtrsm[n*num_tiles + k]);

                    if (k > 0) {
                        hStreams_app_event_wait(1, &eventgemm[m*num_tiles + n]);
                    }

                    //dgemm is executed on the card
                    if (loc_verbose > 0)
                        printf("Executing gemm for tile[%d][%d] on card in queue %d\n",
                                m, n, (int)(q_syrk_gemm % max_log_str));

                    res = hStreams_app_dgemm(blasLay, CblasNoTrans, CblasTrans,
                            tile_size, tile_size, tile_size, -1.0, Asplit[m*num_tiles + k],
                            tile_size, Asplit[n*num_tiles + k], tile_size, 1.0,
                            Asplit[m*num_tiles + n], tile_size,
                            (int)(q_syrk_gemm % max_log_str), &eventgemm[m*num_tiles + n]);

                    q_syrk_gemm++;
                }
            }
        }

        //syncrhonizing all the streams
        hStreams_app_thread_sync();

        //end of timing
        tend = dtimeGet();

        totTimeMsec[iter] = 1e3*(tend-tbegin);
        printf("time for Tiled hstreams Cholesky for iteration %d = %.2f msec\n",
                iter, totTimeMsec[iter]);

        //assembling of tiles back into full matrix
        assemble(Asplit, A_my, num_tiles, tile_size, mat_size, layRow);

        //calling mkl cholesky for verification and timing comparison.
        //Using auto-offload feature of MKL
        //FIXME: calling this function causes a crash on Windows
        /* 
	mkl_mic_enable();
        tbegin = dtimeGet();

        //calling MKL dpotrf on the full matrix
        info = LAPACKE_dpotrf(lapackLay, 'L', mat_size, A_MKL, mat_size);

        tend = dtimeGet();
        totTimeMsecMKL[iter] = 1e3*(tend-tbegin);
        printf("time for MKL Cholesky (AO) for iteration %d = %.2f msec\n",
                iter, totTimeMsecMKL[iter]);

        if (info != 0) printf("error with dpotrf\n");
        mkl_mic_disable(); */ // by Jianbin

        if ( verify == 1) {
            bool result = verify_results(A_my, A_MKL, mat_size*mat_size);
            if (result == true)
                printf("Tiled Cholesky successful\n");
            else
                printf("Tiled Chloesky failed\n");
        }
    }

    double meanTimeMsec, stdDevMsec;
    double meanTimeMsecMKL, stdDevMsecMKL;
    mean_and_stdev(totTimeMsec, meanTimeMsec, stdDevMsec, niter);
    mean_and_stdev(totTimeMsecMKL, meanTimeMsecMKL, stdDevMsecMKL, niter);

    double gflops = pow(mat_size, 3.0) / 3.0 * 1e-9;

    printf("\nMatrix size = %d\n", mat_size);

    printf("Tiled hStreams Cholesky: for %d iterations (ignoring first),\n"
            "mean Time = %.2f msec, stdDev Time = %.2f msec,\n"
            "Mean Gflops (using mean Time) = %.2f\n",
            niter - 1, meanTimeMsec, stdDevMsec, gflops / (meanTimeMsec * 1e-3));

    /*
    printf("\nMKL AO Cholesky: for %d iterations (ignoring first),\n"
            "mean Time = %.2f msec, stdDev Time = %.2f msec,\n"
            "Mean Gflops (using meanTime) = %.2f\n\n",
            niter - 1, meanTimeMsecMKL, stdDevMsecMKL, gflops / (meanTimeMsecMKL * 1e-3));
    */ // by Jianbin

    //Free
    free(A_my);
    free(A_MKL);
    for (int i = 0; i < tot_tiles; ++i) {
        _mm_free(Asplit[i]);
    }
    delete [] Asplit;
    delete [] eventcpyto;
    delete [] eventcpyfr;
    delete [] eventpotrf;
    delete [] eventtrsm;
    delete [] eventsyrk;
    delete [] eventgemm;
    delete [] totTimeMsec;
    delete [] totTimeMsecMKL;

}

int main(int argc, char** argv)
{
    HSTR_OPTIONS hstreams_options;
    hStreams_GetCurrentOptions(&hstreams_options, sizeof(HSTR_OPTIONS));

    hstreams_options.verbose = 0;
    char *libNames[200] = {NULL, NULL};

    //Library to be loaded for sink-side code
    libNames[0] = "cholesky_sink_1.so";
    hstreams_options.libNameCnt = 1;
    hstreams_options.libNames = libNames;
    hstreams_options.libFlags = NULL;

    int mat_size_m, num_tiles, niter, tile_size;
    niter = 5; num_tiles = 1;
    mat_size_m = 0; //must be an input
    bool layRow = true;

    //max_log_str defines the no. of physical partitions on the card
    int max_log_str = 5;

    int verify = 1;
    int tLogStreamsPerPlace = 1;
    int tPlacesPerDomain = 1;

    hStreams_SetOptions(&hstreams_options);
    for (int i=1;i < argc;i++)
    {
        if (*argv[i] == SWITCH_CHAR)
        {
            switch (*(argv[i]+1))
            {
                case 'm':
                    mat_size_m = (int)atol(argv[i]+3);
                    break;

                case 't':
                    num_tiles = (int)atol(argv[i]+3);
                    break;

                case 's': // the number of logical streams per place
                    tLogStreamsPerPlace = (int)atol(argv[i]+3);
                    break;
		    
                case 'p': // the number of partitions per domain
                    tPlacesPerDomain = (int)atol(argv[i]+3);
                    break;		    

                case 'l':
                    if ((strcmp("row", argv[i]+3) == 0) ||
                            (strcmp("ROW", argv[i]+3) == 0)) {
                        layRow = true;
                        printf("matrix is in Row major format\n");
                    }
                    else {
                        layRow = false;
                        printf("matrix is in Col major format\n");
                    }
                    break;

                case 'i':
                    niter = (int)atol(argv[i]+3);
		    if( niter < 3 ) niter=3;
		    break;

                case 'v':
                    verify = (int)atol(argv[i]+3);
		    break;

                default:
                    break;
            }
        }
    }
    dtimeInit();

    printf("no. of streams (partitions) = %d, mat_size = %d, num_tiles = %d,"
            " niter = %d\n\n", max_log_str, mat_size_m, num_tiles, niter);

    //Check that mat_size is divisible by num_tiles
    if (mat_size_m % num_tiles != 0) {
        printf("matrix size MUST be divisible by num_tiles.. aborting\n");
        exit(0);
    }

    if (mat_size_m == 0) { printf("mat_size_m is not defined\n"); exit(0); }

    tile_size = mat_size_m / num_tiles;

    //This allocates memory for the full input matrix
    double *A = (double *)malloc(mat_size_m*mat_size_m*sizeof(double));

    //Generate a symmetric positve-definite matrix
    A = dpo_generate(mat_size_m);

    //No. of PlacesPerDomain is same as no. of logical streams since LogStreamsPerPlace is 1.
    uint32_t PlacesPerDomain = tPlacesPerDomain;
    uint32_t LogStreamsPerPlace = tLogStreamsPerPlace;
    max_log_str = tPlacesPerDomain * tLogStreamsPerPlace;
    printf(">>parameters: partitions=%d, streams=%d\n", PlacesPerDomain, LogStreamsPerPlace);
    hStreams_app_init(PlacesPerDomain, LogStreamsPerPlace);

    //Calling the tiled Cholesky function. This does the factorization of the full matrix using a tiled implementation.
    cholesky_tiled(A, tile_size, num_tiles, mat_size_m, niter,
            max_log_str, layRow, verify);

    hStreams_app_fini();

    free(A);

    return 0;
}


==> cf_src/overall/cholesky/runit.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.
#scatter affinity set for host
export KMP_AFFINITY=scatter

#for MKL AO run
export MIC_ENV_PREFIX=MIC
export MIC_KMP_AFFINITY=balanced

. ../../common/setEnv.sh ../../../bin

cd ../../../bin/host

#m - matrix size; t - no. of tiles; s - no. of streams (partitions on MIC); i - no. of iterations
#l - layout (row or ROW for rowmajor; else is colMajor)

for datasets in 4800 7200 9600 12000 14400  16800 19200 21600
do
  for tiles in 2 3 4 5 6 8 10 12 15 16 20
  do
    for partitions in 4 7 8
      do
        echo datasets=$datasets,tiles=$tiles,partitions=$partitions
        ./cholesky_tiled_hstreams -m $datasets -t $tiles -p $partitions -s 1 -l col -i 11 -v 0
      done
  done
done











==> cf_src/overall/hotspot/compute_tran_temp.cpp <==

#include <stdio.h>
#include <stdlib.h>
#include <float.h>
#include <math.h>
#include <omp.h>

#include <intel-coi/sink/COIPipeline_sink.h>
#include <mkl.h>
#include <hStreams_common.h>

#define OPEN

#define IN_RANGE(x, min, max)   ((x)>=(min) && (x)<=(max))
#define CLAMP_RANGE(x, min, max) x = (x<(min)) ? min : ((x>(max)) ? max : x )
#define MIN(a, b) ((a)<=(b) ? (a) : (b))

/* maximum power density possible (say 300W for a 10mm x 10mm chip)	*/
#define MAX_PD	(3.0e6)
/* required precision in degrees	*/
#define PRECISION	0.001
#define SPEC_HEAT_SI 1.75e6
#define K_SI 100
/* capacitance fitting factor	*/
#define FACTOR_CHIP	0.5
//#define NUM_THREAD 4

/* chip parameters	*/
float t_chip = 0.0005;
float chip_height = 0.016;
float chip_width = 0.016;
/* ambient temperature, assuming no package at all	*/
float amb_temp = 80.0;


int num_omp_threads=8;

/* Single iteration of the transient solver in the grid model.
 * advances the solution of the discretized difference equations 
 * by one time step
 */
COINATIVELIBEXPORT
void compute_tran_temp(uint64_t arg0,uint64_t arg1,uint64_t arg2,uint64_t arg3,
							uint64_t arg4,uint64_t arg5,uint64_t arg6,uint64_t arg7,
							uint64_t arg8,uint64_t arg9,uint64_t arg10,uint64_t arg11,
							uint64_t arg12,uint64_t arg13,uint64_t arg14) 
{

	int row_header = (int)arg0;
	int row_tail = (int)arg1;
	int col_header = (int)arg2;
	int col_tail = (int)arg3;
	int num_iterations = (int)arg4;
	int row = (int)arg5;
	int col = (int)arg6;

	float *temp_dst = (float *)arg7;
	float *temp_src = (float *)arg8;
	float *power = (float *)arg9;

	float grid_height = chip_height / row;
	float grid_width = chip_width / col;

	float Cap = FACTOR_CHIP * SPEC_HEAT_SI * t_chip * grid_width * grid_height;
	float Rx = grid_width / (2.0 * K_SI * t_chip * grid_height);
	float Ry = grid_height / (2.0 * K_SI * t_chip * grid_width);
	float Rz = t_chip / (K_SI * grid_height * grid_width);

	float max_slope = MAX_PD / (FACTOR_CHIP * t_chip * SPEC_HEAT_SI);
	float step = PRECISION / max_slope;

	float delta;
	int r, c;

	
	//test
	//	fprintf(stdout,"rx=%g\try=%g\trz=%g\tcap=%g\tstep=%g\n",Rx,Ry,Rz,Cap,step);

	//printf("num_omp_threads: %d\n", num_omp_threads);
	//omp_set_num_threads(num_omp_threads);
    #pragma omp parallel shared(power, temp_src,temp_dst)
    	{
		#pragma omp for private(r, c, delta) firstprivate(row_header, row_tail, col_header, col_tail, row, col) schedule(static)
		for (r = row_header; r < row_tail; r++) {

				int N = r - 1;
				int S = r + 1;
				
				N = (N < 0) ? 0 : N;
				S = (S > row-1) ? row-1 : S;
			
				for (c = col_header; c < col_tail; c++) {

					
				        int W = c - 1;
				        int E = c + 1;
						
				        W = (W < 0) ? 0 : W;
				        E = (E > col-1) ? col-1 : E;
				
					delta = (step / Cap) * (power[r*col+c] + 
							(temp_src[S*col+c] + temp_src[N*col+c] - 2.0*temp_src[r*col+c]) / Ry + 
							(temp_src[r*col+E] + temp_src[r*col+W] - 2.0*temp_src[r*col+c]) / Rx + 
							(amb_temp - temp_src[r*col+c]) / Rz);
					
					/*	Update Temperatures */
					temp_dst[r*col+c] =temp_src[r*col+c]+ delta;
			}
		}
	}

}



==> cf_src/overall/hotspot/getopt.cpp <==
/* Getopt for GNU.
   NOTE: getopt is now part of the C library, so if you don't know what
   "Keep this file name-space clean" means, talk to drepper@gnu.org
   before changing it!
   Copyright (C) 1987,88,89,90,91,92,93,94,95,96,98,99,2000,2001
        Free Software Foundation, Inc.
   This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute it and/or
   modify it under the terms of the GNU Lesser General Public
   License as published by the Free Software Foundation; either
   version 2.1 of the License, or (at your option) any later version.

   The GNU C Library is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
   Lesser General Public License for more details.

   You should have received a copy of the GNU Lesser General Public
   License along with the GNU C Library; if not, write to the Free
   Software Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA
   02111-1307 USA.  */

/* This tells Alpha OSF/1 not to define a getopt prototype in <stdio.h>.
   Ditto for AIX 3.2 and <stdlib.h>.  */
#ifndef _NO_PROTO
# define _NO_PROTO
#endif

#ifdef HAVE_CONFIG_H
# include <config.h>
#endif

#if !defined __STDC__ || !__STDC__
/* This is a separate conditional since some stdc systems
   reject `defined (const)'.  */
# ifndef const
#  define const
# endif
#endif

#include <stdio.h>

/* Comment out all this code if we are using the GNU C Library, and are not
   actually compiling the library itself.  This code is part of the GNU C
   Library, but also included in many other GNU distributions.  Compiling
   and linking in this code is a waste when using the GNU C library
   (especially if it is a shared library).  Rather than having every GNU
   program understand `configure --with-gnu-libc' and omit the object files,
   it is simpler to just do this in the source for each such file.  */

#define GETOPT_INTERFACE_VERSION 2
#if !defined _LIBC && defined __GLIBC__ && __GLIBC__ >= 2
# include <gnu-versions.h>
# if _GNU_GETOPT_INTERFACE_VERSION == GETOPT_INTERFACE_VERSION
#  define ELIDE_CODE
# endif
#endif

#ifndef ELIDE_CODE


/* This needs to come after some library #include
   to get __GNU_LIBRARY__ defined.  */
#ifdef  __GNU_LIBRARY__
/* Don't include stdlib.h for non-GNU C libraries because some of them
   contain conflicting prototypes for getopt.  */
# include <stdlib.h>
# include <unistd.h>
#endif  /* GNU C library.  */

#ifdef VMS
# include <unixlib.h>
# if HAVE_STRING_H - 0
#  include <string.h>
# endif
#endif

#ifndef _
/* This is for other GNU distributions with internationalized messages.  */
# if (HAVE_LIBINTL_H && ENABLE_NLS) || defined _LIBC
#  include <libintl.h>
#  ifndef _
#   define _(msgid)     gettext (msgid)
#  endif
# else
#  define _(msgid)      (msgid)
# endif
# if defined _LIBC && defined USE_IN_LIBIO
#  include <wchar.h>
# endif
#endif

/* This version of `getopt' appears to the caller like standard Unix `getopt'
   but it behaves differently for the user, since it allows the user
   to intersperse the options with the other arguments.

   As `getopt' works, it permutes the elements of ARGV so that,
   when it is done, all the options precede everything else.  Thus
   all application programs are extended to handle flexible argument order.

   Setting the environment variable POSIXLY_CORRECT disables permutation.
   Then the behavior is completely standard.

   GNU application programs can use a third alternative mode in which
   they can distinguish the relative order of options and other arguments.  */

#include "getopt.h"

/* For communication from `getopt' to the caller.
   When `getopt' finds an option that takes an argument,
   the argument value is returned here.
   Also, when `ordering' is RETURN_IN_ORDER,
   each non-option ARGV-element is returned here.  */

char *optarg;

/* Index in ARGV of the next element to be scanned.
   This is used for communication to and from the caller
   and for communication between successive calls to `getopt'.

   On entry to `getopt', zero means this is the first call; initialize.

   When `getopt' returns -1, this is the index of the first of the
   non-option elements that the caller should itself scan.

   Otherwise, `optind' communicates from one call to the next
   how much of ARGV has been scanned so far.  */

/* 1003.2 says this must be 1 before any call.  */
int optind = 1;

/* Formerly, initialization of getopt depended on optind==0, which
   causes problems with re-calling getopt as programs generally don't
   know that. */

int __getopt_initialized;

/* The next char to be scanned in the option-element
   in which the last option character we returned was found.
   This allows us to pick up the scan where we left off.

   If this is zero, or a null string, it means resume the scan
   by advancing to the next ARGV-element.  */

static char *nextchar;

/* Callers store zero here to inhibit the error message
   for unrecognized options.  */

int opterr = 1;

/* Set to an option character which was unrecognized.
   This must be initialized on some systems to avoid linking in the
   system's own getopt implementation.  */

int optopt = '?';

/* Describe how to deal with options that follow non-option ARGV-elements.

   If the caller did not specify anything,
   the default is REQUIRE_ORDER if the environment variable
   POSIXLY_CORRECT is defined, PERMUTE otherwise.

   REQUIRE_ORDER means don't recognize them as options;
   stop option processing when the first non-option is seen.
   This is what Unix does.
   This mode of operation is selected by either setting the environment
   variable POSIXLY_CORRECT, or using `+' as the first character
   of the list of option characters.

   PERMUTE is the default.  We permute the contents of ARGV as we scan,
   so that eventually all the non-options are at the end.  This allows options
   to be given in any order, even with programs that were not written to
   expect this.

   RETURN_IN_ORDER is an option available to programs that were written
   to expect options and other ARGV-elements in any order and that care about
   the ordering of the two.  We describe each non-option ARGV-element
   as if it were the argument of an option with character code 1.
   Using `-' as the first character of the list of option characters
   selects this mode of operation.

   The special argument `--' forces an end of option-scanning regardless
   of the value of `ordering'.  In the case of RETURN_IN_ORDER, only
   `--' can cause `getopt' to return -1 with `optind' != ARGC.  */

static enum
{
  REQUIRE_ORDER, PERMUTE, RETURN_IN_ORDER
} ordering;

/* Value of POSIXLY_CORRECT environment variable.  */
static char *posixly_correct;

#ifdef  __GNU_LIBRARY__
/* We want to avoid inclusion of string.h with non-GNU libraries
   because there are many ways it can cause trouble.
   On some systems, it contains special magic macros that don't work
   in GCC.  */
# include <string.h>
# define my_index       strchr
#else

//# if HAVE_STRING_H || WIN32 /* Pete Wilson mod 7/28/02 */
#  include <string.h>
//# else
//#  include <strings.h>
//# endif

/* Avoid depending on library functions or files
   whose names are inconsistent.  */

#ifndef getenv
extern char *getenv ();
#endif

static char *
my_index (str, chr)
     const char *str;
     int chr;
{
  while (*str)
    {
      if (*str == chr)
        return (char *) str;
      str++;
    }
  return 0;
}

/* If using GCC, we can safely declare strlen this way.
   If not using GCC, it is ok not to declare it.  */
#ifdef __GNUC__
/* Note that Motorola Delta 68k R3V7 comes with GCC but not stddef.h.
   That was relevant to code that was here before.  */
# if (!defined __STDC__ || !__STDC__) && !defined strlen
/* gcc with -traditional declares the built-in strlen to return int,
   and has done so at least since version 2.4.5. -- rms.  */
extern int strlen (const char *);
# endif /* not __STDC__ */
#endif /* __GNUC__ */

#endif /* not __GNU_LIBRARY__ */

/* Handle permutation of arguments.  */

/* Describe the part of ARGV that contains non-options that have
   been skipped.  `first_nonopt' is the index in ARGV of the first of them;
   `last_nonopt' is the index after the last of them.  */

static int first_nonopt;
static int last_nonopt;

#ifdef _LIBC
/* Stored original parameters.
   XXX This is no good solution.  We should rather copy the args so
   that we can compare them later.  But we must not use malloc(3).  */
extern int __libc_argc;
extern char **__libc_argv;

/* Bash 2.0 gives us an environment variable containing flags
   indicating ARGV elements that should not be considered arguments.  */

# ifdef USE_NONOPTION_FLAGS
/* Defined in getopt_init.c  */
extern char *__getopt_nonoption_flags;

static int nonoption_flags_max_len;
static int nonoption_flags_len;
# endif

# ifdef USE_NONOPTION_FLAGS
#  define SWAP_FLAGS(ch1, ch2) \
  if (nonoption_flags_len > 0)                                                \
    {                                                                         \
      char __tmp = __getopt_nonoption_flags[ch1];                             \
      __getopt_nonoption_flags[ch1] = __getopt_nonoption_flags[ch2];          \
      __getopt_nonoption_flags[ch2] = __tmp;                                  \
    }
# else
#  define SWAP_FLAGS(ch1, ch2)
# endif
#else   /* !_LIBC */
# define SWAP_FLAGS(ch1, ch2)
#endif  /* _LIBC */

/* Exchange two adjacent subsequences of ARGV.
   One subsequence is elements [first_nonopt,last_nonopt)
   which contains all the non-options that have been skipped so far.
   The other is elements [last_nonopt,optind), which contains all
   the options processed since those non-options were skipped.

   `first_nonopt' and `last_nonopt' are relocated so that they describe
   the new indices of the non-options in ARGV after they are moved.  */

#if defined __STDC__ && __STDC__
static void exchange (char **);
#endif

static void
exchange (argv)
     char **argv;
{
  int bottom = first_nonopt;
  int middle = last_nonopt;
  int top = optind;
  char *tem;

  /* Exchange the shorter segment with the far end of the longer segment.
     That puts the shorter segment into the right place.
     It leaves the longer segment in the right place overall,
     but it consists of two parts that need to be swapped next.  */

#if defined _LIBC && defined USE_NONOPTION_FLAGS
  /* First make sure the handling of the `__getopt_nonoption_flags'
     string can work normally.  Our top argument must be in the range
     of the string.  */
  if (nonoption_flags_len > 0 && top >= nonoption_flags_max_len)
    {
      /* We must extend the array.  The user plays games with us and
         presents new arguments.  */
      char *new_str = malloc (top + 1);
      if (new_str == NULL)
        nonoption_flags_len = nonoption_flags_max_len = 0;
      else
        {
          memset (__mempcpy (new_str, __getopt_nonoption_flags,
                             nonoption_flags_max_len),
                  '\0', top + 1 - nonoption_flags_max_len);
          nonoption_flags_max_len = top + 1;
          __getopt_nonoption_flags = new_str;
        }
    }
#endif

  while (top > middle && middle > bottom)
    {
      if (top - middle > middle - bottom)
        {
          /* Bottom segment is the short one.  */
          int len = middle - bottom;
          register int i;

          /* Swap it with the top part of the top segment.  */
          for (i = 0; i < len; i++)
            {
              tem = argv[bottom + i];
              argv[bottom + i] = argv[top - (middle - bottom) + i];
              argv[top - (middle - bottom) + i] = tem;
              SWAP_FLAGS (bottom + i, top - (middle - bottom) + i);
            }
          /* Exclude the moved bottom segment from further swapping.  */
          top -= len;
        }
      else
        {
          /* Top segment is the short one.  */
          int len = top - middle;
          register int i;

          /* Swap it with the bottom part of the bottom segment.  */
          for (i = 0; i < len; i++)
            {
              tem = argv[bottom + i];
              argv[bottom + i] = argv[middle + i];
              argv[middle + i] = tem;
              SWAP_FLAGS (bottom + i, middle + i);
            }
          /* Exclude the moved top segment from further swapping.  */
          bottom += len;
        }
    }

  /* Update records for the slots the non-options now occupy.  */

  first_nonopt += (optind - last_nonopt);
  last_nonopt = optind;
}

/* Initialize the internal data when the first call is made.  */

#if defined __STDC__ && __STDC__
static const char *_getopt_initialize (int, char *const *, const char *);
#endif
static const char *
_getopt_initialize (argc, argv, optstring)
     int argc;
     char *const *argv;
     const char *optstring;
{
  /* Start processing options with ARGV-element 1 (since ARGV-element 0
     is the program name); the sequence of previously skipped
     non-option ARGV-elements is empty.  */

  first_nonopt = last_nonopt = optind;

  nextchar = NULL;

  posixly_correct = getenv ("POSIXLY_CORRECT");

  /* Determine how to handle the ordering of options and nonoptions.  */

  if (optstring[0] == '-')
    {
      ordering = RETURN_IN_ORDER;
      ++optstring;
    }
  else if (optstring[0] == '+')
    {
      ordering = REQUIRE_ORDER;
      ++optstring;
    }
  else if (posixly_correct != NULL)
    ordering = REQUIRE_ORDER;
  else
    ordering = PERMUTE;

#if defined _LIBC && defined USE_NONOPTION_FLAGS
  if (posixly_correct == NULL
      && argc == __libc_argc && argv == __libc_argv)
    {
      if (nonoption_flags_max_len == 0)
        {
          if (__getopt_nonoption_flags == NULL
              || __getopt_nonoption_flags[0] == '\0')
            nonoption_flags_max_len = -1;
          else
            {
              const char *orig_str = __getopt_nonoption_flags;
              int len = nonoption_flags_max_len = strlen (orig_str);
              if (nonoption_flags_max_len < argc)
                nonoption_flags_max_len = argc;
              __getopt_nonoption_flags =
                (char *) malloc (nonoption_flags_max_len);
              if (__getopt_nonoption_flags == NULL)
                nonoption_flags_max_len = -1;
              else
                memset (__mempcpy (__getopt_nonoption_flags, orig_str, len),
                        '\0', nonoption_flags_max_len - len);
            }
        }
      nonoption_flags_len = nonoption_flags_max_len;
    }
  else
    nonoption_flags_len = 0;
#endif

  return optstring;
}

/* Scan elements of ARGV (whose length is ARGC) for option characters
   given in OPTSTRING.

   If an element of ARGV starts with '-', and is not exactly "-" or "--",
   then it is an option element.  The characters of this element
   (aside from the initial '-') are option characters.  If `getopt'
   is called repeatedly, it returns successively each of the option characters
   from each of the option elements.

   If `getopt' finds another option character, it returns that character,
   updating `optind' and `nextchar' so that the next call to `getopt' can
   resume the scan with the following option character or ARGV-element.

   If there are no more option characters, `getopt' returns -1.
   Then `optind' is the index in ARGV of the first ARGV-element
   that is not an option.  (The ARGV-elements have been permuted
   so that those that are not options now come last.)

   OPTSTRING is a string containing the legitimate option characters.
   If an option character is seen that is not listed in OPTSTRING,
   return '?' after printing an error message.  If you set `opterr' to
   zero, the error message is suppressed but we still return '?'.

   If a char in OPTSTRING is followed by a colon, that means it wants an arg,
   so the following text in the same ARGV-element, or the text of the following
   ARGV-element, is returned in `optarg'.  Two colons mean an option that
   wants an optional arg; if there is text in the current ARGV-element,
   it is returned in `optarg', otherwise `optarg' is set to zero.

   If OPTSTRING starts with `-' or `+', it requests different methods of
   handling the non-option ARGV-elements.
   See the comments about RETURN_IN_ORDER and REQUIRE_ORDER, above.

   Long-named options begin with `--' instead of `-'.
   Their names may be abbreviated as long as the abbreviation is unique
   or is an exact match for some defined option.  If they have an
   argument, it follows the option name in the same ARGV-element, separated
   from the option name by a `=', or else the in next ARGV-element.
   When `getopt' finds a long-named option, it returns 0 if that option's
   `flag' field is nonzero, the value of the option's `val' field
   if the `flag' field is zero.

   The elements of ARGV aren't really const, because we permute them.
   But we pretend they're const in the prototype to be compatible
   with other systems.

   LONGOPTS is a vector of `struct option' terminated by an
   element containing a name which is zero.

   LONGIND returns the index in LONGOPT of the long-named option found.
   It is only valid when a long-named option has been found by the most
   recent call.

   If LONG_ONLY is nonzero, '-' as well as '--' can introduce
   long-named options.  */

int
_getopt_internal (argc, argv, optstring, longopts, longind, long_only)
     int argc;
     char *const *argv;
     const char *optstring;
     const struct option *longopts;
     int *longind;
     int long_only;
{
  int print_errors = opterr;
  if (optstring[0] == ':')
    print_errors = 0;

  if (argc < 1)
    return -1;

  optarg = NULL;

  if (optind == 0 || !__getopt_initialized)
    {
      if (optind == 0)
        optind = 1;     /* Don't scan ARGV[0], the program name.  */
      optstring = _getopt_initialize (argc, argv, optstring);
      __getopt_initialized = 1;
    }

  /* Test whether ARGV[optind] points to a non-option argument.
     Either it does not have option syntax, or there is an environment flag
     from the shell indicating it is not an option.  The later information
     is only used when the used in the GNU libc.  */
#if defined _LIBC && defined USE_NONOPTION_FLAGS
# define NONOPTION_P (argv[optind][0] != '-' || argv[optind][1] == '\0'       \
                      || (optind < nonoption_flags_len                        \
                          && __getopt_nonoption_flags[optind] == '1'))
#else
# define NONOPTION_P (argv[optind][0] != '-' || argv[optind][1] == '\0')
#endif

  if (nextchar == NULL || *nextchar == '\0')
    {
      /* Advance to the next ARGV-element.  */

      /* Give FIRST_NONOPT and LAST_NONOPT rational values if OPTIND has been
         moved back by the user (who may also have changed the arguments).  */
      if (last_nonopt > optind)
        last_nonopt = optind;
      if (first_nonopt > optind)
        first_nonopt = optind;

      if (ordering == PERMUTE)
        {
          /* If we have just processed some options following some non-options,
             exchange them so that the options come first.  */

          if (first_nonopt != last_nonopt && last_nonopt != optind)
            exchange ((char **) argv);
          else if (last_nonopt != optind)
            first_nonopt = optind;

          /* Skip any additional non-options
             and extend the range of non-options previously skipped.  */

          while (optind < argc && NONOPTION_P)
            optind++;
          last_nonopt = optind;
        }

      /* The special ARGV-element `--' means premature end of options.
         Skip it like a null option,
         then exchange with previous non-options as if it were an option,
         then skip everything else like a non-option.  */

      if (optind != argc && !strcmp (argv[optind], "--"))
        {
          optind++;

          if (first_nonopt != last_nonopt && last_nonopt != optind)
            exchange ((char **) argv);
          else if (first_nonopt == last_nonopt)
            first_nonopt = optind;
          last_nonopt = argc;

          optind = argc;
        }

      /* If we have done all the ARGV-elements, stop the scan
         and back over any non-options that we skipped and permuted.  */

      if (optind == argc)
        {
          /* Set the next-arg-index to point at the non-options
             that we previously skipped, so the caller will digest them.  */
          if (first_nonopt != last_nonopt)
            optind = first_nonopt;
          return -1;
        }

      /* If we have come to a non-option and did not permute it,
         either stop the scan or describe it to the caller and pass it by.  */

      if (NONOPTION_P)
        {
          if (ordering == REQUIRE_ORDER)
            return -1;
          optarg = argv[optind++];
          return 1;
        }

      /* We have found another option-ARGV-element.
         Skip the initial punctuation.  */

      nextchar = (argv[optind] + 1
                  + (longopts != NULL && argv[optind][1] == '-'));
    }

  /* Decode the current option-ARGV-element.  */

  /* Check whether the ARGV-element is a long option.

     If long_only and the ARGV-element has the form "-f", where f is
     a valid short option, don't consider it an abbreviated form of
     a long option that starts with f.  Otherwise there would be no
     way to give the -f short option.

     On the other hand, if there's a long option "fubar" and
     the ARGV-element is "-fu", do consider that an abbreviation of
     the long option, just like "--fu", and not "-f" with arg "u".

     This distinction seems to be the most useful approach.  */

  if (longopts != NULL
      && (argv[optind][1] == '-'
          || (long_only && (argv[optind][2] || !my_index (optstring, argv[optind][1])))))
    {
      char *nameend;
      const struct option *p;
      const struct option *pfound = NULL;
      int exact = 0;
      int ambig = 0;
      int indfound = -1;
      int option_index;

      for (nameend = nextchar; *nameend && *nameend != '='; nameend++)
        /* Do nothing.  */ ;

      /* Test all long options for either exact match
         or abbreviated matches.  */
      for (p = longopts, option_index = 0; p->name; p++, option_index++)
        if (!strncmp (p->name, nextchar, nameend - nextchar))
          {
            if ((unsigned int) (nameend - nextchar)
                == (unsigned int) strlen (p->name))
              {
                /* Exact match found.  */
                pfound = p;
                indfound = option_index;
                exact = 1;
                break;
              }
            else if (pfound == NULL)
              {
                /* First nonexact match found.  */
                pfound = p;
                indfound = option_index;
              }
            else if (long_only
                     || pfound->has_arg != p->has_arg
                     || pfound->flag != p->flag
                     || pfound->val != p->val)
              /* Second or later nonexact match found.  */
              ambig = 1;
          }

      if (ambig && !exact)
        {
          if (print_errors)
            {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;

              __asprintf (&buf, _("%s: option `%s' is ambiguous\n"),
                          argv[0], argv[optind]);

              if (_IO_fwide (stderr, 0) > 0)
                __fwprintf (stderr, L"%s", buf);
              else
                fputs (buf, stderr);

              free (buf);
#else
              fprintf (stderr, _("%s: option `%s' is ambiguous\n"),
                       argv[0], argv[optind]);
#endif
            }
          nextchar += strlen (nextchar);
          optind++;
          optopt = 0;
          return '?';
        }

      if (pfound != NULL)
        {
          option_index = indfound;
          optind++;
          if (*nameend)
            {
              /* Don't test has_arg with >, because some C compilers don't
                 allow it to be used on enums.  */
              if (pfound->has_arg)
                optarg = nameend + 1;
              else
                {
                  if (print_errors)
                    {
#if defined _LIBC && defined USE_IN_LIBIO
                      char *buf;
#endif

                      if (argv[optind - 1][1] == '-')
                        {
                          /* --option */
#if defined _LIBC && defined USE_IN_LIBIO
                          __asprintf (&buf, _("\
%s: option `--%s' doesn't allow an argument\n"),
                                      argv[0], pfound->name);
#else
                          fprintf (stderr, _("\
%s: option `--%s' doesn't allow an argument\n"),
                                   argv[0], pfound->name);
#endif
                        }
                      else
                        {
                          /* +option or -option */
#if defined _LIBC && defined USE_IN_LIBIO
                          __asprintf (&buf, _("\
%s: option `%c%s' doesn't allow an argument\n"),
                                      argv[0], argv[optind - 1][0],
                                      pfound->name);
#else
                          fprintf (stderr, _("\
%s: option `%c%s' doesn't allow an argument\n"),
                                   argv[0], argv[optind - 1][0], pfound->name);
#endif
                        }

#if defined _LIBC && defined USE_IN_LIBIO
                      if (_IO_fwide (stderr, 0) > 0)
                        __fwprintf (stderr, L"%s", buf);
                      else
                        fputs (buf, stderr);

                      free (buf);
#endif
                    }

                  nextchar += strlen (nextchar);

                  optopt = pfound->val;
                  return '?';
                }
            }
          else if (pfound->has_arg == 1)
            {
              if (optind < argc)
                optarg = argv[optind++];
              else
                {
                  if (print_errors)
                    {
#if defined _LIBC && defined USE_IN_LIBIO
                      char *buf;

                      __asprintf (&buf,
                                  _("%s: option `%s' requires an argument\n"),
                                  argv[0], argv[optind - 1]);

                      if (_IO_fwide (stderr, 0) > 0)
                        __fwprintf (stderr, L"%s", buf);
                      else
                        fputs (buf, stderr);

                      free (buf);
#else
                      fprintf (stderr,
                               _("%s: option `%s' requires an argument\n"),
                               argv[0], argv[optind - 1]);
#endif
                    }
                  nextchar += strlen (nextchar);
                  optopt = pfound->val;
                  return optstring[0] == ':' ? ':' : '?';
                }
            }
          nextchar += strlen (nextchar);
          if (longind != NULL)
            *longind = option_index;
          if (pfound->flag)
            {
              *(pfound->flag) = pfound->val;
              return 0;
            }
          return pfound->val;
        }

      /* Can't find it as a long option.  If this is not getopt_long_only,
         or the option starts with '--' or is not a valid short
         option, then it's an error.
         Otherwise interpret it as a short option.  */
      if (!long_only || argv[optind][1] == '-'
          || my_index (optstring, *nextchar) == NULL)
        {
          if (print_errors)
            {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;
#endif

              if (argv[optind][1] == '-')
                {
                  /* --option */
#if defined _LIBC && defined USE_IN_LIBIO
                  __asprintf (&buf, _("%s: unrecognized option `--%s'\n"),
                              argv[0], nextchar);
#else
                  fprintf (stderr, _("%s: unrecognized option `--%s'\n"),
                           argv[0], nextchar);
#endif
                }
              else
                {
                  /* +option or -option */
#if defined _LIBC && defined USE_IN_LIBIO
                  __asprintf (&buf, _("%s: unrecognized option `%c%s'\n"),
                              argv[0], argv[optind][0], nextchar);
#else
                  fprintf (stderr, _("%s: unrecognized option `%c%s'\n"),
                           argv[0], argv[optind][0], nextchar);
#endif
                }

#if defined _LIBC && defined USE_IN_LIBIO
              if (_IO_fwide (stderr, 0) > 0)
                __fwprintf (stderr, L"%s", buf);
              else
                fputs (buf, stderr);

              free (buf);
#endif
            }
          nextchar = (char *) "";
          optind++;
          optopt = 0;
          return '?';
        }
    }

  /* Look at and handle the next short option-character.  */

  {
    char c = *nextchar++;
    char *temp = my_index (optstring, c);

    /* Increment `optind' when we start to process its last character.  */
    if (*nextchar == '\0')
      ++optind;

    if (temp == NULL || c == ':')
      {
        if (print_errors)
          {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;
#endif

            if (posixly_correct)
              {
                /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                __asprintf (&buf, _("%s: illegal option -- %c\n"),
                            argv[0], c);
#else
                fprintf (stderr, _("%s: illegal option -- %c\n"), argv[0], c);
#endif
              }
            else
              {
#if defined _LIBC && defined USE_IN_LIBIO
                __asprintf (&buf, _("%s: invalid option -- %c\n"),
                            argv[0], c);
#else
                fprintf (stderr, _("%s: invalid option -- %c\n"), argv[0], c);
#endif
              }

#if defined _LIBC && defined USE_IN_LIBIO
            if (_IO_fwide (stderr, 0) > 0)
              __fwprintf (stderr, L"%s", buf);
            else
              fputs (buf, stderr);

            free (buf);
#endif
          }
        optopt = c;
        return '?';
      }
    /* Convenience. Treat POSIX -W foo same as long option --foo */
    if (temp[0] == 'W' && temp[1] == ';')
      {
        char *nameend;
        const struct option *p;
        const struct option *pfound = NULL;
        int exact = 0;
        int ambig = 0;
        int indfound = 0;
        int option_index;

        /* This is an option that requires an argument.  */
        if (*nextchar != '\0')
          {
            optarg = nextchar;
            /* If we end this ARGV-element by taking the rest as an arg,
               we must advance to the next element now.  */
            optind++;
          }
        else if (optind == argc)
          {
            if (print_errors)
              {
                /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                char *buf;

                __asprintf (&buf, _("%s: option requires an argument -- %c\n"),
                            argv[0], c);

                if (_IO_fwide (stderr, 0) > 0)
                  __fwprintf (stderr, L"%s", buf);
                else
                  fputs (buf, stderr);

                free (buf);
#else
                fprintf (stderr, _("%s: option requires an argument -- %c\n"),
                         argv[0], c);
#endif
              }
            optopt = c;
            if (optstring[0] == ':')
              c = ':';
            else
              c = '?';
            return c;
          }
        else
          /* We already incremented `optind' once;
             increment it again when taking next ARGV-elt as argument.  */
          optarg = argv[optind++];

        /* optarg is now the argument, see if it's in the
           table of longopts.  */

        for (nextchar = nameend = optarg; *nameend && *nameend != '='; nameend++)
          /* Do nothing.  */ ;

        /* Test all long options for either exact match
           or abbreviated matches.  */
        for (p = longopts, option_index = 0; p->name; p++, option_index++)
          if (!strncmp (p->name, nextchar, nameend - nextchar))
            {
              if ((unsigned int) (nameend - nextchar) == strlen (p->name))
                {
                  /* Exact match found.  */
                  pfound = p;
                  indfound = option_index;
                  exact = 1;
                  break;
                }
              else if (pfound == NULL)
                {
                  /* First nonexact match found.  */
                  pfound = p;
                  indfound = option_index;
                }
              else
                /* Second or later nonexact match found.  */
                ambig = 1;
            }
        if (ambig && !exact)
          {
            if (print_errors)
              {
#if defined _LIBC && defined USE_IN_LIBIO
                char *buf;

                __asprintf (&buf, _("%s: option `-W %s' is ambiguous\n"),
                            argv[0], argv[optind]);

                if (_IO_fwide (stderr, 0) > 0)
                  __fwprintf (stderr, L"%s", buf);
                else
                  fputs (buf, stderr);

                free (buf);
#else
                fprintf (stderr, _("%s: option `-W %s' is ambiguous\n"),
                         argv[0], argv[optind]);
#endif
              }
            nextchar += strlen (nextchar);
            optind++;
            return '?';
          }
        if (pfound != NULL)
          {
            option_index = indfound;
            if (*nameend)
              {
                /* Don't test has_arg with >, because some C compilers don't
                   allow it to be used on enums.  */
                if (pfound->has_arg)
                  optarg = nameend + 1;
                else
                  {
                    if (print_errors)
                      {
#if defined _LIBC && defined USE_IN_LIBIO
                        char *buf;

                        __asprintf (&buf, _("\
%s: option `-W %s' doesn't allow an argument\n"),
                                    argv[0], pfound->name);

                        if (_IO_fwide (stderr, 0) > 0)
                          __fwprintf (stderr, L"%s", buf);
                        else
                          fputs (buf, stderr);

                        free (buf);
#else
                        fprintf (stderr, _("\
%s: option `-W %s' doesn't allow an argument\n"),
                                 argv[0], pfound->name);
#endif
                      }

                    nextchar += strlen (nextchar);
                    return '?';
                  }
              }
            else if (pfound->has_arg == 1)
              {
                if (optind < argc)
                  optarg = argv[optind++];
                else
                  {
                    if (print_errors)
                      {
#if defined _LIBC && defined USE_IN_LIBIO
                        char *buf;

                        __asprintf (&buf, _("\
%s: option `%s' requires an argument\n"),
                                    argv[0], argv[optind - 1]);

                        if (_IO_fwide (stderr, 0) > 0)
                          __fwprintf (stderr, L"%s", buf);
                        else
                          fputs (buf, stderr);

                        free (buf);
#else
                        fprintf (stderr,
                                 _("%s: option `%s' requires an argument\n"),
                                 argv[0], argv[optind - 1]);
#endif
                      }
                    nextchar += strlen (nextchar);
                    return optstring[0] == ':' ? ':' : '?';
                  }
              }
            nextchar += strlen (nextchar);
            if (longind != NULL)
              *longind = option_index;
            if (pfound->flag)
              {
                *(pfound->flag) = pfound->val;
                return 0;
              }
            return pfound->val;
          }
          nextchar = NULL;
          return 'W';   /* Let the application handle it.   */
      }
    if (temp[1] == ':')
      {
        if (temp[2] == ':')
          {
            /* This is an option that accepts an argument optionally.  */
            if (*nextchar != '\0')
              {
                optarg = nextchar;
                optind++;
              }
            else
              optarg = NULL;
            nextchar = NULL;
          }
        else
          {
            /* This is an option that requires an argument.  */
            if (*nextchar != '\0')
              {
                optarg = nextchar;
                /* If we end this ARGV-element by taking the rest as an arg,
                   we must advance to the next element now.  */
                optind++;
              }
            else if (optind == argc)
              {
                if (print_errors)
                  {
                    /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                    char *buf;

                    __asprintf (&buf,
                                _("%s: option requires an argument -- %c\n"),
                                argv[0], c);

                    if (_IO_fwide (stderr, 0) > 0)
                      __fwprintf (stderr, L"%s", buf);
                    else
                      fputs (buf, stderr);

                    free (buf);
#else
                    fprintf (stderr,
                             _("%s: option requires an argument -- %c\n"),
                             argv[0], c);
#endif
                  }
                optopt = c;
                if (optstring[0] == ':')
                  c = ':';
                else
                  c = '?';
              }
            else
              /* We already incremented `optind' once;
                 increment it again when taking next ARGV-elt as argument.  */
              optarg = argv[optind++];
            nextchar = NULL;
          }
      }
    return c;
  }
}

int
getopt (argc, argv, optstring)
     int argc;
     char *const *argv;
     const char *optstring;
{
  return _getopt_internal (argc, argv, optstring,
                           (const struct option *) 0,
                           (int *) 0,
                           0);
}

#endif  /* Not ELIDE_CODE.  */


/* Compile with -DTEST to make an executable for use in testing
   the above definition of `getopt'.  */

==> cf_src/overall/hotspot/getopt.h <==


/* getopt.h */
/* Declarations for getopt.
   Copyright (C) 1989-1994, 1996-1999, 2001 Free Software 
   Foundation, Inc. This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute 
   it and/or modify it under the terms of the GNU Lesser 
   General Public License as published by the Free Software 
   Foundation; either version 2.1 of the License, or 
   (at your option) any later version.

   The GNU C Library is distributed in the hope that it will 
   be useful, but WITHOUT ANY WARRANTY; without even the 
   implied warranty of MERCHANTABILITY or FITNESS FOR A 
   PARTICULAR PURPOSE.  See the GNU Lesser General Public 
   License for more details.

   You should have received a copy of the GNU Lesser General 
   Public License along with the GNU C Library; if not, write 
   to the Free Software Foundation, Inc., 59 Temple Place,
   Suite 330, Boston, MA 02111-1307 USA.  */

  

  

#ifndef _GETOPT_H

#ifndef __need_getopt
# define _GETOPT_H 1
#endif

/* If __GNU_LIBRARY__ is not already defined, either we are being used
   standalone, or this is the first header included in the source file.
   If we are being used with glibc, we need to include <features.h>, but
   that does not exist if we are standalone.  So: if __GNU_LIBRARY__ is
   not defined, include <ctype.h>, which will pull in <features.h> for us
   if it's from glibc.  (Why ctype.h?  It's guaranteed to exist and it
   doesn't flood the namespace with stuff the way some other headers do.)  */
#if !defined __GNU_LIBRARY__
# include <ctype.h>
#endif

#ifdef  __cplusplus
extern "C" {
#endif

/* For communication from `getopt' to the caller.
   When `getopt' finds an option that takes an argument,
   the argument value is returned here.
   Also, when `ordering' is RETURN_IN_ORDER,
   each non-option ARGV-element is returned here.  */

extern char *optarg;

/* Index in ARGV of the next element to be scanned.
   This is used for communication to and from the caller
   and for communication between successive calls to `getopt'.

   On entry to `getopt', zero means this is the first call; initialize.

   When `getopt' returns -1, this is the index of the first of the
   non-option elements that the caller should itself scan.

   Otherwise, `optind' communicates from one call to the next
   how much of ARGV has been scanned so far.  */

extern int optind;

/* Callers store zero here to inhibit the error message `getopt' prints
   for unrecognized options.  */

extern int opterr;

/* Set to an option character which was unrecognized.  */

extern int optopt;

#ifndef __need_getopt
/* Describe the long-named options requested by the application.
   The LONG_OPTIONS argument to getopt_long or getopt_long_only is a vector
   of `struct option' terminated by an element containing a name which is
   zero.

   The field `has_arg' is:
   no_argument          (or 0) if the option does not take an argument,
   required_argument    (or 1) if the option requires an argument,
   optional_argument    (or 2) if the option takes an optional argument.

   If the field `flag' is not NULL, it points to a variable that is set
   to the value given in the field `val' when the option is found, but
   left unchanged if the option is not found.

   To have a long-named option do something other than set an `int' to
   a compiled-in constant, such as set a value from `optarg', set the
   option's `flag' field to zero and its `val' field to a nonzero
   value (the equivalent single-letter option character, if there is
   one).  For long options that have a zero `flag' field, `getopt'
   returns the contents of the `val' field.  */

struct option
{
# if (defined __STDC__ && __STDC__) || defined __cplusplus
  const char *name;
# else
  char *name;
# endif
  /* has_arg can't be an enum because some compilers complain about
     type mismatches in all the code that assumes it is an int.  */
  int has_arg;
  int *flag;
  int val;
};

/* Names for the values of the `has_arg' field of `struct option'.  */

# define no_argument            0
# define required_argument      1
# define optional_argument      2
#endif  /* need getopt */


/* Get definitions and prototypes for functions to process the
   arguments in ARGV (ARGC of them, minus the program name) for
   options given in OPTS.

   Return the option character from OPTS just read.  Return -1 when
   there are no more options.  For unrecognized options, or options
   missing arguments, `optopt' is set to the option letter, and '?' is
   returned.

   The OPTS string is a list of characters which are recognized option
   letters, optionally followed by colons, specifying that that letter
   takes an argument, to be placed in `optarg'.

   If a letter in OPTS is followed by two colons, its argument is
   optional.  This behavior is specific to the GNU `getopt'.

   The argument `--' causes premature termination of argument
   scanning, explicitly telling `getopt' that there are no more
   options.

   If OPTS begins with `--', then non-option arguments are treated as
   arguments to the option '\0'.  This behavior is specific to the GNU
   `getopt'.  */

#if (defined __STDC__ && __STDC__) || defined __cplusplus
# ifdef __GNU_LIBRARY__
/* Many other libraries have conflicting prototypes for getopt, with
   differences in the consts, in stdlib.h.  To avoid compilation
   errors, only prototype getopt for the GNU C library.  */
extern int getopt (int ___argc, char *const *___argv, const char *__shortopts);
# else /* not __GNU_LIBRARY__ */
extern int getopt ();
# endif /* __GNU_LIBRARY__ */

# ifndef __need_getopt
extern int getopt_long (int ___argc, char *const *___argv,
                        const char *__shortopts,
                        const struct option *__longopts, int *__longind);
extern int getopt_long_only (int ___argc, char *const *___argv,
                             const char *__shortopts,
                             const struct option *__longopts, int *__longind);

/* Internal only.  Users should not call this directly.  */
extern int _getopt_internal (int ___argc, char *const *___argv,
                             const char *__shortopts,
                             const struct option *__longopts, int *__longind,
                             int __long_only);
# endif
#else /* not __STDC__ */
extern int getopt ();
# ifndef __need_getopt
extern int getopt_long ();
extern int getopt_long_only ();

extern int _getopt_internal ();
# endif
#endif /* __STDC__ */

#ifdef  __cplusplus
}
#endif

/* Make sure we later can get all the definitions and declarations.  */
#undef __need_getopt

#endif /* getopt.h */



==> cf_src/overall/hotspot/hotspot_hstreams.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <omp.h>
#include <sys/time.h>

#include "getopt.h"
#include "unistd.h"
#include <hStreams_source.h>
#include <hStreams_app_api.h>
#include <intel-coi/common/COIMacros_common.h>


using namespace std;
#define STR_SIZE	256

#define MAX_CONCURRENCY 4                       // number of streams per domain (card

int num_omp_threads;

static HSTR_OPTIONS hstreams_options;



void fatal(char *s)
{
	fprintf(stderr, "error: %s\n", s);
	exit(1);
}

void read_input(float *vect, int grid_rows, int grid_cols, char *file)
{
  	int i, index;
	FILE *fp;
	char str[STR_SIZE];
	float val;

	fp = fopen (file, "r");
	if (!fp)
		fatal ("file could not be opened for reading");

	for (i=0; i < grid_rows * grid_cols; i++) {
		fgets(str, STR_SIZE, fp);
		if (feof(fp))
			fatal("not enough lines in file");
		if ((sscanf(str, "%f", &val) != 1) )
			fatal("invalid file format");
		vect[i] = val;
	}

	fclose(fp);	
}

void usage(int argc, char **argv)
{
	fprintf(stderr, "Usage: %s <grid_rows> <grid_cols> <sim_time> <no. of threads><temp_file> <power_file>\n", argv[0]);
	fprintf(stderr, "\t<grid_rows>  - number of rows in the grid (positive integer)\n");
	fprintf(stderr, "\t<grid_cols>  - number of columns in the grid (positive integer)\n");
	fprintf(stderr, "\t<sim_time>   - number of iterations\n");
	fprintf(stderr, "\t<no. of threads>   - number of threads\n");
	fprintf(stderr, "\t<partitions>   - number of partition\n");
	fprintf(stderr, "\t<task>   - size of task\n");
	fprintf(stderr, "\t<temp_file>  - name of the file containing the initial temperature values of each cell\n");
	fprintf(stderr, "\t<power_file> - name of the file containing the dissipated power values of each cell\n");
	exit(1);
}

int main(int argc, char **argv)
{
	int grid_rows, grid_cols, sim_time, i, j, m;
	float *power;
	char *tfile, *pfile;

	uint32_t places_per_domain = MAX_CONCURRENCY;
  	uint32_t logical_streams_per_place = 1; // keep it simple
  	uint64_t stream = 0;

	int task,row_tiles,col_tiles;
	
	/* check validity of inputs	*/
	if (argc != 9)
		usage(argc, argv);
	if ((grid_rows = atoi(argv[1])) <= 0 ||
		(grid_cols = atoi(argv[2])) <= 0 ||
		(sim_time = atoi(argv[3])) <= 0 || 
		(num_omp_threads = atoi(argv[4])) <= 0 ||
		(places_per_domain = atoi(argv[5])) <= 0 ||
		(task = atoi(argv[6])) <= 0
		)
		usage(argc, argv);

	int MAXLOGSTR = places_per_domain;
	row_tiles = grid_rows / task;
	col_tiles = grid_cols / task;

	/* allocate memory for the temperature and power arrays	*/
	float **temp = (float **)malloc(2 * sizeof(float *));
	temp[0] = (float *) calloc (grid_rows * grid_cols, sizeof(float));
	temp[1] = (float *) calloc (grid_rows * grid_cols, sizeof(float));
	power = (float *) calloc (grid_rows * grid_cols, sizeof(float));
	
	if(!temp[0] || !power)
		fatal("unable to allocate memory");
	if(!temp[1])
		fatal("Unable to allocate memery temp[1]\n");
	/* read initial temperatures and input power	*/
	tfile = argv[7];
	pfile = argv[8];
	read_input(temp[0], grid_rows, grid_cols, tfile);
	read_input(power, grid_rows, grid_cols, pfile);

	int src = 1,dst = 0;
	uint64_t arg[10];

	arg[4] = (uint64_t)sim_time;
	arg[5] = (uint64_t)grid_rows;
	arg[6] = (uint64_t)grid_cols;
	
	arg[9] = (uint64_t)power;

	//printf(">>init\n");
	hStreams_GetCurrentOptions(&hstreams_options, sizeof(hstreams_options));
    	hstreams_options.verbose = 0;
    	hstreams_options.phys_domains_limit = 256;  // Limit to 256 domains
	       char *libNames[20] = {NULL,NULL};
	  	unsigned int libNameCnt = 0;
	  	libNames[libNameCnt++] = "hotspot_sink.so";
		//libNames[libNameCnt++] = "update_sink.so";
		//libNames[libNameCnt++] = "compute_sink.so";
	       hstreams_options.libNames = libNames;
	  	hstreams_options.libNameCnt = (uint16_t)libNameCnt;
	  	hStreams_SetOptions(&hstreams_options);  
		
	int iret = hStreams_app_init(places_per_domain, logical_streams_per_place);
	if( iret != 0 ) { 
		printf("hstreams_app_init failed!\r\n"); 
		exit(-1); 
	}
		
	//printf(">>create bufs\n");
	CHECK_HSTR_RESULT(hStreams_app_create_buf(temp[1], grid_rows * grid_cols * sizeof(float)));
	CHECK_HSTR_RESULT(hStreams_app_create_buf(temp[0], grid_rows * grid_cols * sizeof(float)));
	CHECK_HSTR_RESULT(hStreams_app_create_buf(power, grid_rows * grid_cols * sizeof(float)));

	//printf(">>xfer mem to remote domain\n");

	double timing;
	int row_header,row_tail,col_header,col_tail;
	
	timing = omp_get_wtime();
	
	CHECK_HSTR_RESULT(hStreams_app_xfer_memory(temp[0], temp[0], sizeof(float) * grid_rows * grid_cols,0, HSTR_SRC_TO_SINK, NULL));
	CHECK_HSTR_RESULT(hStreams_app_xfer_memory(power, power, sizeof(float) * grid_rows * grid_cols,1 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	//CHECK_HSTR_RESULT(hStreams_app_xfer_memory(temp[1], temp[1], sizeof(float) * grid_rows * grid_cols,2 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	hStreams_ThreadSynchronize();

	//printf("Start computing the transient temperature\n");
	
	for(m=0; m<sim_time; m++){

		stream = 0;
		int pTemp =src;
		src = dst;
		dst = pTemp;
		arg[7] = (uint64_t)temp[dst];
		arg[8] = (uint64_t)temp[src];
		
		for(i=0; i<grid_rows; ){
					
				row_header = i;
				row_tail = i + task;
				if(row_tail > grid_rows)
					row_tail = grid_rows;
				i = i + task;
				
				arg[0] = (uint64_t)row_header;
				arg[1] = (uint64_t)row_tail;
			
				//exec
				for(j=0; j<grid_cols; ){
	
					col_header = j;
					col_tail = j + task;
					if(col_tail > grid_cols)
						col_tail = grid_cols;
					j = j + task;
					
					arg[2] = (uint64_t)col_header;
					arg[3] = (uint64_t)col_tail;
					
					CHECK_HSTR_RESULT(
					hStreams_EnqueueCompute(
											stream,
											"compute_tran_temp",
											7,			  // scalar args
											3,			   // heap args
											arg,		   // arg array
											NULL,	 // event
											NULL,		   // return value pointer
											0));		   // return value size
											
					stream = (stream + 1) % MAXLOGSTR;
						
			}
					
		}
		
		hStreams_ThreadSynchronize();
		
	}
	
	//printf("Ending simulation\n");

	
	//timing = omp_get_wtime() - timing;

	//printf(">>xfer from remote to src\n");
	CHECK_HSTR_RESULT(hStreams_app_xfer_memory(temp[dst], temp[dst], sizeof(float) * grid_rows * grid_cols,0, HSTR_SINK_TO_SRC, NULL));
	hStreams_ThreadSynchronize();

	timing = omp_get_wtime() - timing;

	printf("%g\n",timing);
	//fprintf(stdout,"time = %g\n",timing);

	/* output results	*/
/*	fprintf(stdout, "Final Temperatures:\n");
	for(i=0; i < grid_rows * grid_cols; i++){
		fprintf(stdout, "%g ", temp[dst][i]);
		if((i % 10) ==0)
			fprintf(stdout, "\n");
	}

*/
	/* cleanup	*/
	free(temp[1]);
	free(temp[0]);
	free(temp);
	free(power);

	return 0;
}



==> cf_src/overall/hotspot/setEnv.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.

if [ $# -gt 0 ] && [ -d $1 ]; then
    bin_dir=$1
else
    bin_dir=../../bin
fi

mpss_dir=`echo /opt/mpss/3.?*/sysroots/k1om-mpss-linux/usr/lib64/`
export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$MKLROOT/lib/mic/:$MKLROOT/../compiler/lib/mic
if [ -d $bin_dir/host ]; then
    pushd $bin_dir/host
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:`pwd`:/usr/lib64
    if [ -d ../dev ]; then
        pushd ../dev
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:`pwd`:$mpss_dir
        popd
    else
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
    fi
    popd
else
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:/usr/lib64
    export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
fi
# This can have a very large positive impact on card-side MKL performance
# Make this 4G for an 8G card
export MKL_MIC_MAX_MEMORY=8G
# This can have a 10-15% impact on buffer transfer speeds
export MIC_USE_2MB_BUFFERS=64K


==> cf_src/overall/hotspot/unistd.h <==
/* IBM_PROLOG_BEGIN_TAG                                                   */
/* This is an automatically generated prolog.                             */
/*                                                                        */
/* bos53H src/bos/usr/include/unistd.h 1.38.4.46                          */
/*                                                                        */
/* Licensed Materials - Property of IBM                                   */
/*                                                                        */
/* (C) COPYRIGHT International Business Machines Corp. 1985,1995          */
/* All Rights Reserved                                                    */
/*                                                                        */
/* US Government Users Restricted Rights - Use, duplication or            */
/* disclosure restricted by GSA ADP Schedule Contract with IBM Corp.      */
/*                                                                        */
/* IBM_PROLOG_END_TAG                                                     */
/* @(#)82     1.38.4.46  src/bos/usr/include/unistd.h, incstd, bos53H, h2006_17B8 4/25/06 11:53:09 */
/*
 * COMPONENT_NAME: (INCSTD) Standard Include Files
 *
 * FUNCTIONS:
 *
 * ORIGINS: 3 27
 *
 * (C) COPYRIGHT International Business Machines Corp. 1985, 2006
 * All Rights Reserved
 * Licensed Materials - Property of IBM
 *
 * US Government Users Restricted Rights - Use, duplication or
 * disclosure restricted by GSA ADP Schedule Contract with IBM Corp.
 *
 * Copyright (c) 1984 AT&T
 * All Rights Reserved
 *
 * THIS IS UNPUBLISHED PROPRIETARY SOURCE CODE OF AT&T
 * The copyright notice above does not evidence any
 * actual or intended publication of such source code.
 */

#ifndef _H_UNISTD
#define _H_UNISTD

#ifdef __cplusplus
extern "C" {
#endif
/*
#ifndef _H_STANDARDS
#include <standards.h>
#endif
*/
//#include <strict_stdtypes.h>

#ifndef _H_TYPES
#include <sys/types.h>
#endif

//#include <end_strict_stdtypes.h>
/*
#ifndef _H_ACCESS
#include <sys/access.h>	
#endif
*/
/*
 * POSIX requires that certain values be included in unistd.h.  It also
 * requires that when _POSIX_SOURCE is defined only those standard
 * specific values are present.  This header includes all the POSIX
 * required entries.
 */

#ifdef _POSIX_SOURCE
#ifdef _LARGE_FILES
#define lseek lseek64
#endif


/* Symbolic constants for the "lseek" function: */
#ifndef SEEK_SET
#define SEEK_SET 0	/* Set file pointer to "offset" */
#define SEEK_CUR 1	/* Set file pointer to current plus "offset" */
#define SEEK_END 2	/* Set file pointer to EOF plus "offset" */
#endif /* SEEK_SET */

#ifdef _NO_PROTO

#ifndef _KERNEL
extern int access();
extern unsigned int alarm();
extern int chdir();
extern int chown();
extern int close();
extern char *ctermid();
extern int dup();
extern int dup2();
extern int execl();
extern int execv();
extern int execle();
extern int execve();
extern int execlp();
extern int execvp();
extern void _exit();
extern pid_t fork();
extern long fpathconf();
extern char *getcwd();
extern gid_t getegid();
extern uid_t geteuid();
extern gid_t getgid();
extern int getgroups();
extern char *getlogin();
extern pid_t getpgrp();
extern pid_t getpid();
extern pid_t getppid();
extern uid_t getuid();
extern int isatty();
extern int link();
extern off_t lseek();
extern long pathconf();
extern int pause();
extern int pipe();
#if defined(_XOPEN_SOURCE) && ( _XOPEN_SOURCE >= 500 )
extern int pthread_atfork();
#endif
extern int read();
extern int rmdir();
extern int setgid();
extern int setpgid();
extern int setsid();
extern int setuid();
extern unsigned int sleep();
extern long sysconf();
extern pid_t tcgetpgrp();
extern int tcsetpgrp();
extern char *ttyname();
extern int unlink();
extern int write();
#endif		/* !_KERNEL	*/

#else		/* POSIX required prototypes */

#ifndef _KERNEL
extern int access(const char *, int);
extern unsigned int alarm(unsigned int);
extern int chdir(const char *);
extern int chown(const char *, uid_t, gid_t);
extern int close(int);
extern char *ctermid(char *);
extern int dup(int);
extern int dup2(int, int);
extern int execl(const char *, const char *, ...);
extern int execv(const char *, char *const []);
extern int execle(const char *, const char *, ...);
extern int execve(const char *, char *const [], char *const []);
extern int execlp(const char *, const char *, ...);
extern int execvp(const char *, char *const []);
extern void _exit(int);
extern pid_t fork(void);
extern long fpathconf(int, int);
extern char *getcwd(char *, size_t);
extern gid_t getegid(void);
extern uid_t geteuid(void);
extern gid_t getgid(void);
extern int getgroups(int, gid_t []);
extern char *getlogin(void);
#ifndef _BSD
extern pid_t getpgrp(void);
#endif /* _BSD */
extern pid_t getpid(void);
extern pid_t getppid(void);
extern uid_t getuid(void);
extern int isatty(int);
extern int link(const char *, const char *);
extern off_t lseek(int, off_t, int);
#ifdef _LARGE_FILE_API
extern off64_t	lseek64(int, off64_t, int);
#endif
extern long pathconf(const char *, int);
extern int pause(void);
extern int pipe(int []);
#if defined(_XOPEN_SOURCE) && ( _XOPEN_SOURCE >= 500 )
extern int pthread_atfork(void (*)(void), void (*)(void), void (*)(void));
#endif
extern ssize_t read(int, void *, size_t);
extern int rmdir(const char *);
extern int setgid(gid_t);
extern int setpgid(pid_t, pid_t);
extern pid_t setsid(void);
extern int setuid(uid_t);
extern unsigned int sleep(unsigned int);
extern long sysconf(int);
extern pid_t tcgetpgrp(int);
extern int tcsetpgrp(int, pid_t);
extern char *ttyname(int);
extern int unlink(const char *);
extern ssize_t write(int, const void *, size_t);
#endif		/* !_KERNEL	*/
#endif		/* !_NO_PROTO	*/

#define STDIN_FILENO	0
#define STDOUT_FILENO	1
#define STDERR_FILENO	2

#define _POSIX_JOB_CONTROL	1
#define _POSIX_SAVED_IDS	1

#define _POSIX_VERSION		200112L
#define _POSIX2_VERSION		200112L
#define _POSIX2_C_VERSION	200112L


#ifdef _XOPEN_SOURCE

#define _XOPEN_VERSION		600
#define _XOPEN_XCU_VERSION	4
#define _XOPEN_XPG3		1
#define _XOPEN_XPG4		1
#define _XOPEN_UNIX		1

#define _XOPEN_REALTIME		(-1)
#define _XOPEN_REALTIME_THREADS	(-1)

#if (_XOPEN_SOURCE >= 600)
#define _XOPEN_STREAMS		1
#endif

#define _XBS5_ILP32_OFF32	1
#define _XBS5_ILP32_OFFBIG	1
#define _XBS5_LP64_OFF64	1
#define _XBS5_LPBIG_OFFBIG	1

#define _POSIX2_C_BIND		200112L
#define _POSIX2_C_DEV		200112L
#define _POSIX2_CHAR_TERM	1
#define _POSIX2_LOCALEDEF	200112L
#define _POSIX2_UPE		200112L
#define _POSIX2_FORT_DEV	(-1)
#define _POSIX2_FORT_RUN	(-1)
#define _POSIX2_SW_DEV		(-1)

#if (_POSIX_C_SOURCE >= 200112L)
#define _POSIX_REGEXP         1
#define _POSIX_SHELL          1
#define _POSIX2_PBS           (-1)
#define _POSIX2_PBS_ACCOUNTING        (-1)
#define _POSIX2_PBS_CHECKPOINT        (-1)
#define _POSIX2_PBS_LOCATE    (-1)
#define _POSIX2_PBS_MESSAGE   (-1)
#define _POSIX2_PBS_TRACK     (-1)
#define _V6_ILP32_OFF32               1
#define _V6_ILP32_OFFBIG      1
#define _V6_LP64_OFF64                1
#define _V6_LPBIG_OFFBIG      1

#define _POSIX_ADVISORY_INFO   200112L
#define _POSIX_BARRIERS        200112L
#define _POSIX_CLOCK_SELECTION 200112L
#define _POSIX_CPUTIME         200112L
#define _POSIX_MONOTONIC_CLOCK 200112L

#ifdef _POSIX_RAW_SOCKETS
#undef _POSIX_RAW_SOCKETS
#endif

#define _POSIX_SPAWN           200112L
#define _POSIX_SPIN_LOCKS      200112L
#define _POSIX_SPORADIC_SERVER (-1)
#define _POSIX_THREAD_CPUTIME  200112L
#define _POSIX_THREAD_SPORADIC_SERVER (-1)
#define _POSIX_TIMEOUTS	200112L
#define _POSIX_TRACE           (-1)
#define _POSIX_TRACE_EVENT_FILTER     (-1)
#define _POSIX_TRACE_INHERIT   (-1)
#define _POSIX_TRACE_LOG       (-1)
#define _POSIX_TYPED_MEMORY_OBJECTS   (-1)

#endif /* _POSIX_C_SOURCE >= 200112L */

#define _XOPEN_CRYPT		1
#define _XOPEN_SHM		1
#define _XOPEN_ENH_I18N		1
#define _XOPEN_LEGACY		(-1)
#ifndef __64BIT__
#define _UNIX_ABI		(-1)
#define _UNIX_ABI_IA64		(-1)
#define _UNIX_ABI_BIG_ENDIAN	(-1)
#define _UNIX_ABI_LITTLE_ENDIAN	(-1)
#endif /* __64BIT__ */

extern  char    *optarg;
extern  int     optind, opterr, optopt;

#ifdef _NO_PROTO
	extern	size_t	confstr();
	extern  char    *crypt();
	extern  void    encrypt();
	extern  int     fsync();
	extern	int	getopt();
	extern	int	nice();
	extern  void    swab();
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern  char    *getpass();
	extern  int     chroot();
#endif
#else
	extern	size_t	confstr(int, char*, size_t);
	extern  char    *crypt(const char *, const char *);
	extern  void    encrypt(char *, int);
	extern  int     fsync(int);
	extern	int	getopt(int, char* const*, const char*);
	extern	int	nice(int);
	extern  void    swab(const void *, void *, ssize_t);
	extern int	fdatasync(int);
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern  char    *getpass(const char *);
	extern  int     chroot(const char *);
#endif
#endif

#endif /* _XOPEN _SOURCE */

/* Threads options for 1003.1c and XPG UNIX98 */
#define _POSIX_THREADS				200112L
#define _POSIX_THREAD_ATTR_STACKADDR            200112L
#define _POSIX_THREAD_ATTR_STACKSIZE		200112L
#define _POSIX_THREAD_PROCESS_SHARED		200112L
#define _POSIX_THREAD_SAFE_FUNCTIONS		200112L
#ifdef _ALL_SOURCE
#define _POSIX_REENTRANT_FUNCTIONS		_POSIX_THREAD_SAFE_FUNCTIONS
#endif

/* Realtime threads options for 1003.1c and XPG UNIX98 */
#define	 _POSIX_THREAD_PRIORITY_SCHEDULING	(-1)
#define	 _POSIX_THREAD_PRIO_INHERIT		(-1)
#define	 _POSIX_THREAD_PRIO_PROTECT		(-1)

#undef  _POSIX_THREAD_FORKALL

/* Realtime options for 1003.1c and XPG UNIX98 */
#define _POSIX_ASYNCHRONOUS_IO			200112L
#define _POSIX_FSYNC				200112L
#define _POSIX_MAPPED_FILES			200112L
#define _POSIX_MEMLOCK			        200112L
#define _POSIX_MEMLOCK_RANGE		        200112L
#define _POSIX_MEMORY_PROTECTION		200112L
#define _POSIX_MESSAGE_PASSING			200112L
#define _POSIX_PRIORITIZED_IO			200112L
#define _POSIX_PRIORITY_SCHEDULING		200112L
#define _POSIX_REALTIME_SIGNALS			200112L
#define _POSIX_SEMAPHORES			200112L
#define _POSIX_SHARED_MEMORY_OBJECTS            200112L
#define _POSIX_SYNCHRONIZED_IO			200112L
#define _POSIX_TIMERS				200112L

#define _POSIX_ASYNC_IO				(-1)
#undef	_POSIX_SYNC_IO
#define _POSIX_PRIO_IO				(-1)

#define _POSIX_CHOWN_RESTRICTED	 0
#define _POSIX_VDISABLE		 0xFF
#define _POSIX_NO_TRUNC		 0

  /* UNIX03 and POSIX01 */
  /* Always enabled */
#define _POSIX_IPV6				200112L
#define _POSIX_RAW_SOCKETS			200112L


#ifndef NULL
#define NULL	0
#endif

#if (_POSIX_C_SOURCE >= 200112L)
#define _POSIX_READER_WRITER_LOCKS            200112L
#endif

/* arguments for the confstr() function */

#define _CS_PATH	1

	/* compile,link,lib,lint flags for 32bit, no_LARGE_FILES system */
#define _CS_XBS5_ILP32_OFF32_CFLAGS	2
#define _CS_XBS5_ILP32_OFF32_LDFLAGS	3
#define _CS_XBS5_ILP32_OFF32_LIBS	4
#define _CS_XBS5_ILP32_OFF32_LINTFLAGS	5

	/* compile,link,lib,lint flags for 32bit, _LARGE_FILES system */
#define _CS_XBS5_ILP32_OFFBIG_CFLAGS	6
#define _CS_XBS5_ILP32_OFFBIG_LDFLAGS	7
#define _CS_XBS5_ILP32_OFFBIG_LIBS	8
#define _CS_XBS5_ILP32_OFFBIG_LINTFLAGS	9

	/* compile,link,lib,lint flags for LP64 64bit system */
#define _CS_XBS5_LP64_OFF64_CFLAGS	10
#define _CS_XBS5_LP64_OFF64_LDFLAGS	11
#define _CS_XBS5_LP64_OFF64_LIBS	12
#define _CS_XBS5_LP64_OFF64_LINTFLAGS	13

	/* compile,link,lib,lint flags for ILP64 64bit system */
	/* AIX does not currently support this */
#define _CS_XBS5_LPBIG_OFFBIG_CFLAGS	14
#define _CS_XBS5_LPBIG_OFFBIG_LDFLAGS	15
#define _CS_XBS5_LPBIG_OFFBIG_LIBS	16
#define _CS_XBS5_LPBIG_OFFBIG_LINTFLAGS	17

#define _CS_AIX_BOOTDEV				24
#define _CS_AIX_MODEL_CODE			25
#define _CS_AIX_ARCHITECTURE			26
#define _CS_AIX_MODEL_CLASS			40

#if (_POSIX_C_SOURCE >= 200112L)
#define _CS_POSIX_V6_ILP32_OFF32_CFLAGS		27
#define _CS_POSIX_V6_ILP32_OFF32_LDFLAGS	28
#define _CS_POSIX_V6_ILP32_OFF32_LIBS		29
#define _CS_POSIX_V6_ILP32_OFFBIG_CFLAGS	30
#define _CS_POSIX_V6_ILP32_OFFBIG_LDFLAGS	31
#define _CS_POSIX_V6_ILP32_OFFBIG_LIBS		32
#define _CS_POSIX_V6_LP64_OFF64_CFLAGS		33
#define _CS_POSIX_V6_LP64_OFF64_LDFLAGS		34
#define _CS_POSIX_V6_LP64_OFF64_LIBS		35
#define _CS_POSIX_V6_LPBIG_OFFBIG_CFLAGS	36
#define _CS_POSIX_V6_LPBIG_OFFBIG_LDFLAGS	37
#define _CS_POSIX_V6_LPBIG_OFFBIG_LIBS		38
#define _CS_POSIX_V6_WIDTH_RESTRICTED_ENVS      39
#endif

	/* Values for the above */
#define _CSPATH		"/usr/bin:/usr/vac/bin"

	/* ILP32_OFF32 */
#define _CSPOSIX_V6_ILP32_OFF32_CFLAGS	"-q32"
#define _CSXBS5_ILP32_OFF32_CFLAGS	_CSPOSIX_V6_ILP32_OFF32_CFLAGS

#ifdef __ia64
#define _CSXBS5_ILP32_OFF32_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_ILP32_OFF32_LDFLAGS "-b32"
#define _CSXBS5_ILP32_OFF32_LDFLAGS	_CSPOSIX_V6_ILP32_OFF32_LDFLAGS
#endif

#define _CSPOSIX_V6_ILP32_OFF32_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_ILP32_OFF32_LIBS	_CSPOSIX_V6_ILP32_OFF32_LIBS

#define _CSXBS5_ILP32_OFF32_LINTFLAGS	""

	/* ILP32_OFFOFFBIG */
#define _CSPOSIX_V6_ILP32_OFFBIG_CFLAGS "-q32 -D_LARGE_FILES -qlonglong"
#define _CSXBS5_ILP32_OFFBIG_CFLAGS	_CSPOSIX_V6_ILP32_OFFBIG_CFLAGS

#ifdef __ia64
#define _CSXBS5_ILP32_OFFBIG_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_ILP32_OFFBIG_LDFLAGS "-b32"
#define _CSXBS5_ILP32_OFFBIG_LDFLAGS	_CSPOSIX_V6_ILP32_OFFBIG_LDFLAGS
#endif

#define _CSPOSIX_V6_ILP32_OFFBIG_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_ILP32_OFFBIG_LIBS	_CSPOSIX_V6_ILP32_OFFBIG_LIBS

#define _CSXBS5_ILP32_OFFBIG_LINTFLAGS	"-D_LARGE_FILES -qlonglong"

	/* LP64_OFF64 */
#define _CSPOSIX_V6_LP64_OFF64_CFLAGS	"-q64"
#define _CSXBS5_LP64_OFF64_CFLAGS	_CSPOSIX_V6_LP64_OFF64_CFLAGS

#ifdef __ia64
#define _CSXBS5_LP64_OFF64_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_LP64_OFF64_LDFLAGS	"-b64"
#define _CSXBS5_LP64_OFF64_LDFLAGS	_CSPOSIX_V6_LP64_OFF64_LDFLAGS
#endif

#define _CSPOSIX_V6_LP64_OFF64_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_LP64_OFF64_LIBS		_CSPOSIX_V6_LP64_OFF64_LIBS

#define _CSXBS5_LP64_OFF64_LINTFLAGS	"-D__64BIT__"

	/* LPBIG_OFFBIG */
#define _CSPOSIX_V6_LPBIG_OFFBIG_CFLAGS "-q64"
#define _CSXBS5_LPBIG_OFFBIG_CFLAGS	_CSPOSIX_V6_LPBIG_OFFBIG_CFLAGS

#ifdef __ia64
#define _CSXBS5_LPBIG_OFFBIG_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_LPBIG_OFFBIG_LDFLAGS "-b64"
#define _CSXBS5_LPBIG_OFFBIG_LDFLAGS	_CSPOSIX_V6_LPBIG_OFFBIG_LDFLAGS
#endif

#define _CSPOSIX_V6_LPBIG_OFFBIG_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_LPBIG_OFFBIG_LIBS	_CSPOSIX_V6_LPBIG_OFFBIG_LIBS

#define _CSXBS5_LPBIG_OFFBIG_LINTFLAGS	"-D__64BIT__"

#if (_POSIX_C_SOURCE >= 200112L)
#define _CSPOSIX_V6_WIDTH_RESTRICTED_ENVS \
		"POSIX_V6_ILP32_OFF32\n"  \
		"POSIX_V6_ILP32_OFFBIG\n" \
		"POSIX_V6_LP64_OFF64\n"  \
		"POSIX_V6_LPBIG_OFFBIG"
#endif

/* arguments for the pathconf() function */

#define _PC_CHOWN_RESTRICTED	10
#define _PC_LINK_MAX		11
#define _PC_MAX_CANON		12
#define _PC_MAX_INPUT		13
#define _PC_NAME_MAX		14
#define _PC_NO_TRUNC		15
#define _PC_PATH_MAX		16
#define _PC_PIPE_BUF		17
#define _PC_VDISABLE		18
#define _PC_ASYNC_IO		19
#define _PC_SYNC_IO		20
#define _PC_PRIO_IO		21
#define _PC_FILESIZEBITS	22  /* # bits needed to hold offset */
#define _PC_AIX_DISK_PARTITION	23
#define _PC_AIX_DISK_SIZE	24
#if (_POSIX_C_SOURCE >= 200112L)
#define _PC_SYMLINK_MAX         25
#define _PC_ALLOC_SIZE_MIN      26
#define _PC_REC_INCR_XFER_SIZE  27
#define _PC_REC_MAX_XFER_SIZE   28
#define _PC_REC_MIN_XFER_SIZE   29
#define _PC_REC_XFER_ALIGN      30
#define _PC_2_SYMLINKS          31
#endif

/* arguments for the sysconf() function, the defined numbers are used as
 * array index in sysconf().
 *
 * POSIX.1(1990), Table 4-2
 */
#define _SC_ARG_MAX			0
#define _SC_CHILD_MAX			1
#define _SC_CLK_TCK			2
#define _SC_NGROUPS_MAX			3
#define _SC_OPEN_MAX			4
#define _SC_STREAM_MAX			5
#define _SC_TZNAME_MAX			6
#define _SC_JOB_CONTROL			7
#define _SC_SAVED_IDS			8
#define _SC_VERSION			9

/* POSIX.1(1990), Table 2-3, required by command getconf */

#define _SC_POSIX_ARG_MAX		10
#define _SC_POSIX_CHILD_MAX		11
#define _SC_POSIX_LINK_MAX		12
#define _SC_POSIX_MAX_CANON		13
#define _SC_POSIX_MAX_INPUT		14
#define _SC_POSIX_NAME_MAX		15
#define _SC_POSIX_NGROUPS_MAX		16
#define _SC_POSIX_OPEN_MAX		17
#define _SC_POSIX_PATH_MAX		18
#define _SC_POSIX_PIPE_BUF		19
#define _SC_POSIX_SSIZE_MAX		20
#define _SC_POSIX_STREAM_MAX		21
#define _SC_POSIX_TZNAME_MAX		22

/* POSIX.2 (Draft 10), Table 41)	*/

#define _SC_BC_BASE_MAX			23
#define _SC_BC_DIM_MAX			24
#define _SC_BC_SCALE_MAX		25
#define _SC_BC_STRING_MAX		26
#define _SC_EQUIV_CLASS_MAX		27
#define _SC_EXPR_NEST_MAX		28
#define _SC_LINE_MAX			29
#define _SC_RE_DUP_MAX			30
#define _SC_2_VERSION			31
#define _SC_2_C_DEV			32
#define _SC_2_FORT_DEV			33
#define _SC_2_FORT_RUN			34
#define _SC_2_LOCALEDEF			35
#define _SC_2_SW_DEV			36

/* POSIX.2 (Draft 10), Table 13)	*/

#define _SC_POSIX2_BC_BASE_MAX		37
#define _SC_POSIX2_BC_DIM_MAX		38
#define _SC_POSIX2_BC_SCALE_MAX		39
#define _SC_POSIX2_BC_STRING_MAX	40
#define _SC_POSIX2_EQUIV_CLASS_MAX	41
#define _SC_POSIX2_EXPR_NEST_MAX	42
#define _SC_POSIX2_LINE_MAX		43
#define _SC_POSIX2_RE_DUP_MAX		44
#define _SC_PASS_MAX			45
#define _SC_XOPEN_VERSION		46
#define _SC_ATEXIT_MAX			47
#if _XOPEN_SOURCE_EXTENDED==1
#define _SC_PAGE_SIZE			48
#endif /* _XOPEN_SOURCE_EXTENDED */
#define _SC_AES_OS_VERSION		49
#define _SC_COLL_WEIGHTS_MAX		50
#define _SC_2_C_BIND			51
#define _SC_2_C_VERSION			52
#define _SC_2_UPE			53
#define _SC_2_CHAR_TERM			54
#define _SC_XOPEN_SHM			55
#define _SC_XOPEN_CRYPT			56
#define _SC_XOPEN_ENH_I18N		57
#if _XOPEN_SOURCE_EXTENDED==1
#define _SC_PAGESIZE			_SC_PAGE_SIZE
#define _SC_IOV_MAX			58
#endif /* _XOPEN_SOURCE_EXTENDED */
#define _SC_THREAD_SAFE_FUNCTIONS	59
#define _SC_THREADS			60
#define _SC_THREAD_ATTR_STACKADDR	61
#define _SC_THREAD_ATTR_STACKSIZE	62
#define _SC_THREAD_FORKALL		63
#define _SC_THREAD_PRIORITY_SCHEDULING	64
#define _SC_THREAD_PRIO_INHERIT		65
#define _SC_THREAD_PRIO_PROTECT		66
#define _SC_THREAD_PROCESS_SHARED	67
#define _SC_THREAD_KEYS_MAX		68
#define _SC_THREAD_DATAKEYS_MAX		_SC_THREAD_KEYS_MAX
#define _SC_THREAD_STACK_MIN		69
#define _SC_THREAD_THREADS_MAX		70
#ifdef _ALL_SOURCE
#define _SC_NPROCESSORS_CONF		71
#define _SC_NPROCESSORS_ONLN		72
#endif /* _ALL_SOURCE */
#define _SC_XOPEN_UNIX			73

#if (_XOPEN_SOURCE >= 500)

/* POSIX 1003.1c and XPG UNIX98 */
/* look to defines above for meanings */
#define _SC_AIO_LISTIO_MAX			75
#define _SC_AIO_MAX				76
#define _SC_AIO_PRIO_DELTA_MAX			77
#define _SC_ASYNCHRONOUS_IO			78
#define _SC_DELAYTIMER_MAX			79
#define _SC_FSYNC				80
#define _SC_GETGR_R_SIZE_MAX			81
#define _SC_GETPW_R_SIZE_MAX			82
#define _SC_LOGIN_NAME_MAX			83
#define _SC_MAPPED_FILES			84
#define _SC_MEMLOCK				85
#define _SC_MEMLOCK_RANGE			86
#define _SC_MEMORY_PROTECTION			87
#define _SC_MESSAGE_PASSING			88
#define _SC_MQ_OPEN_MAX				89
#define _SC_MQ_PRIO_MAX				90
#define _SC_PRIORITIZED_IO			91
#define _SC_PRIORITY_SCHEDULING			92
#define _SC_REALTIME_SIGNALS			93
#define _SC_RTSIG_MAX				94
#define _SC_SEMAPHORES				95
#define _SC_SEM_NSEMS_MAX			96
#define _SC_SEM_VALUE_MAX			97
#define _SC_SHARED_MEMORY_OBJECTS		98
#define _SC_SIGQUEUE_MAX			99
#define _SC_SYNCHRONIZED_IO			100
#define _SC_THREAD_DESTRUCTOR_ITERATIONS	101
#define _SC_TIMERS				102
#define _SC_TIMER_MAX				103
#define _SC_TTY_NAME_MAX			104
#define _SC_XBS5_ILP32_OFF32			105
#define _SC_XBS5_ILP32_OFFBIG			106
#define _SC_XBS5_LP64_OFF64			107
#define _SC_XBS5_LPBIG_OFFBIG			108
#define _SC_XOPEN_XCU_VERSION			109
#define _SC_XOPEN_REALTIME			110
#define _SC_XOPEN_REALTIME_THREADS		111
#define _SC_XOPEN_LEGACY			112
#endif /* _XOPEN_SOURCE >= 500 */

#ifdef _ALL_SOURCE
#define _SC_REENTRANT_FUNCTIONS		_SC_THREAD_SAFE_FUNCTIONS
#define _SC_PHYS_PAGES				113
#define _SC_AVPHYS_PAGES			114
#define _SC_LPAR_ENABLED			115
#define _SC_LARGE_PAGESIZE			116
#endif /* _ALL_SOURCE */

#define _SC_AIX_KERNEL_BITMODE			117
#define _SC_AIX_REALMEM				118
#define _SC_AIX_HARDWARE_BITMODE		119
#define _SC_AIX_MP_CAPABLE			120

#define _SC_V6_ILP32_OFF32			121
#define _SC_V6_ILP32_OFFBIG			122
#define _SC_V6_LP64_OFF64			123
#define _SC_V6_LPBIG_OFFBIG			124

#define _SC_XOPEN_STREAMS			125

#if (_POSIX_C_SOURCE >= 200112L)
#define _SC_HOST_NAME_MAX			126
#define _SC_REGEXP				127
#define _SC_SHELL				128
#define _SC_SYMLOOP_MAX				129
#define _SC_ADVISORY_INFO			130
#define _SC_FILE_LOCKING			131
#define _SC_2_PBS				132
#define _SC_2_PBS_ACCOUNTING			133
#define _SC_2_PBS_CHECKPOINT			134
#define _SC_2_PBS_LOCATE			135
#define _SC_2_PBS_MESSAGE			136
#define _SC_2_PBS_TRACK				137
#define _SC_BARRIERS				138
#define _SC_CLOCK_SELECTION			139
#define _SC_CPUTIME				140
#define _SC_MONOTONIC_CLOCK			141
#define _SC_READER_WRITER_LOCKS			142
#define _SC_SPAWN				143
#define _SC_SPIN_LOCKS				144
#define _SC_SPORADIC_SERVER			145
#define _SC_THREAD_CPUTIME			146
#define _SC_THREAD_SPORADIC_SERVER              147
#define _SC_TIMEOUTS				148
#define _SC_TRACE				149
#define _SC_TRACE_EVENT_FILTER			150
#define _SC_TRACE_INHERIT			151
#define _SC_TRACE_LOG				152
#define _SC_TYPED_MEMORY_OBJECTS		153
#define _SC_IPV6				154
#define _SC_RAW_SOCKETS				155
#define _SC_SS_REPL_MAX				156
#define _SC_TRACE_EVENT_NAME_MAX		157
#define _SC_TRACE_NAME_MAX			158
#define _SC_TRACE_SYS_MAX			159
#define _SC_TRACE_USER_EVENT_MAX		160
#endif /* _POSIX_C_SOURCE >= 200112L */

#ifdef _ALL_SOURCE
#define _SC_AIX_UKEYS				161
#endif /* _ALL_SOURCE */

#endif /* _POSIX_SOURCE */


#if _XOPEN_SOURCE_EXTENDED==1
#ifdef _LARGE_FILES
#define	ftruncate	ftruncate64
#define	truncate	truncate64
#endif
/*
#ifndef _H_LOCKF
#include <sys/lockf.h>		
#endif
*/
#ifdef _NO_PROTO
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern int		brk();
	extern int              getpagesize();
#ifndef _MSGQSUPPORT
	extern int		__fd_getdtablesize();
	static int		getdtablesize()
				{
					return __fd_getdtablesize();
				}
#else
	extern int              getdtablesize();
#endif /* _MSGQSUPPORT */

	extern void             *sbrk();
#endif /* _POSIX_C_SOURCE<200112L */
	extern int		fchdir();
	extern int		fchown();
	extern int		ftruncate();
	extern long		gethostid();
	extern int		gethostname();
	extern pid_t		getpgid();
	extern pid_t		getsid();
	extern char		*getwd();
	extern int		lchown();
	extern int		readlink();
	extern pid_t		setpgrp();
	extern int		setregid();
	extern int		setreuid();
	extern int		symlink();
	extern void		sync();
	extern int		truncate();
	extern useconds_t	ualarm();
	extern int		usleep();
	extern pid_t		vfork();
#else /* _NO_PROTO */
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern int		brk(void *);
	extern int              getpagesize(void);
#ifndef _MSGQSUPPORT
	extern int		__fd_getdtablesize(void);
	static int		getdtablesize()
				{
					return __fd_getdtablesize();
				}
#else
	extern int              getdtablesize(void);
#endif /* _MSGQSUPPORT */
#ifdef _LINUX_SOURCE_COMPAT
        extern void             *sbrk(ptrdiff_t);
#elif (_XOPEN_SOURCE >= 500) || defined(__64BIT__)
        extern void             *sbrk(intptr_t);
#else
        extern void             *sbrk(int);
#endif
#endif /* _POSIX_C_SOURCE<200112L */
	extern int		fchdir(int);
	extern int		fchown(int, uid_t, gid_t);
	extern int		ftruncate(int, off_t);
#ifdef _LARGE_FILE_API
	extern int		ftruncate64(int, off64_t);
#endif
	extern int		gethostname(char *, size_t);
	extern long		gethostid(void);
	extern pid_t		getpgid(pid_t);
	extern pid_t		getsid(pid_t);
	extern char		*getwd(char *);
	extern int		lchown(const char *, uid_t, gid_t);

#if (defined(_SUSV3_READLINK) || \
     (!defined(_ALL_SOURCE) && (_POSIX_C_SOURCE >= 200112L))) 
    /* If SUSV3 readlink specifically requested or if strict SUSv3 
     * environment requested */ 
#ifdef __64BIT__
static ssize_t readlink(const char *__restrict__ __path,
                              char *__restrict__ __buf, size_t __bufsize)
{
	extern ssize_t __readlink64(const char *__restrict__, char *__restrict__, size_t);
	return __readlink64(__path, __buf, __bufsize);
}
#else
	extern ssize_t readlink(const char *__restrict__, char *__restrict__, size_t);
#endif /* __64BIT__ */
#else
	extern int readlink(const char *, char *, size_t);
#endif /* _SUSV3_READLINK || !_ALL_SOURCE && _POSIX_C_SOURCE >= 200112L */

#ifndef _BSD
	extern pid_t		setpgrp(void);
#endif /* _BSD */
	extern int		setregid(gid_t, gid_t);
	extern int		setreuid(uid_t, uid_t);
	extern int		symlink(const char *, const char *);
	extern void		sync(void);
	extern int		truncate(const char *, off_t);
#ifdef _LARGE_FILE_API
	extern int		truncate64(const char *, off64_t);
#endif
	extern useconds_t	ualarm(useconds_t, useconds_t);
	extern int		usleep(useconds_t);
	extern pid_t		vfork(void);
#if _XOPEN_SOURCE>=500
	extern int		getlogin_r(char *, size_t);
	extern int		ttyname_r(int, char *, size_t);

#ifdef _LARGE_FILES
#define pread		pread64
#define pwrite		pwrite64
#endif /* _LARGE_FILES */

	extern ssize_t		pread(int, void *, size_t, off_t);
	extern ssize_t		pwrite(int, const void *, size_t, off_t);
#ifdef _LARGE_FILE_API
	extern ssize_t		pread64(int, void *, size_t, off64_t);
	extern ssize_t		pwrite64(int, const void *, size_t, off64_t);
#endif /* _LARGE_FILE_API */
#endif /* _XOPEN_SOURCE>=500 */

#endif /* _NO_PROTO */

#endif /* _XOPEN_SOURCE_EXTENDED */

#ifdef _ALL_SOURCE

extern char **environ;

#ifndef _KERNEL
#ifdef _NO_PROTO
	extern pid_t		f_fork();
#else /* _NO_PROTO */
	extern pid_t		f_fork(void);
#endif /* _NO_PROTO */
#endif	/* _KERNEL */

#ifdef _NO_PROTO
	extern char *		cuserid();
	extern int		ioctl();
#ifdef __64BIT__
	extern int		ioctlx();
	extern int		ioctl32();
	extern int		ioctl32x();
#endif /* __64BIT__ */
	extern int		readx();
	extern int		setgroups();
	extern int		writex();
	extern int		setegid();
	extern int		seteuid();
	extern int		setrgid();
	extern int		setruid();
	extern offset_t		llseek();
	extern char *		getusershell();
	extern void		setusershell();
	extern void		endusershell();
	extern char *		get_current_dir_name();
	extern int		sysfs();
#else
	extern char *		cuserid(char *);
	extern int		setegid(gid_t);
	extern int		seteuid(uid_t);
	extern int		setrgid(gid_t);
	extern int		setruid(uid_t);
#ifndef _BSD
	extern int		ioctl(int, int, ...);
#endif /* _BSD */
#ifdef __64BIT__
	extern int		ioctlx(int, int, void *, long);
	extern int		ioctl32(int, int, ...);
	extern int		ioctl32x(int, int, unsigned int, unsigned int);
#endif /* __64BIT__ */
	extern int		setgroups(int, gid_t []);
#ifndef _KERNEL
	extern int	readx(int, char*, unsigned, long);
	extern int	writex(int, char*, unsigned, long);

#ifdef _LARGE_FILES
#define fclear fclear64
#define	fsync_range	fsync_range64
#endif
	extern off_t	fclear(int, off_t);
	extern int	fsync_range(int, int, off_t, off_t);
#ifdef _LARGE_FILE_API
	extern off64_t	fclear64(int, off64_t);
	extern int	fsync_range64(int, int, off64_t, off64_t);
#endif
	extern offset_t llseek(int, offset_t, int);
	extern char *	getusershell(void);
	extern void	setusershell(void);
	extern void	endusershell(void);
	extern char *	get_current_dir_name(void);
	extern int	sysfs(int, ...);
	extern int	finfo(const char *, int, void *, int32long64_t);
	extern int	ffinfo(int, int, void *, int32long64_t);

#endif /* ndef _KERNEL */

#endif /* _NO_PROTO */

#define _AES_OS_VERSION 1               /* OSF, AES version */

#endif /* _ALL_SOURCE */

#ifdef __cplusplus
}
#endif

#endif /* _H_UNISTD */


==> cf_src/overall/kmeans/common.h <==

/*
	Initialize an array with a particular pattern
*/
void initArray(double * arr, int size){
	
	int i;
	
	for(i=0; i<size; i++){
		arr[i] = (double)i * 0.1;
	}
	
	return ;
}

/*
	Fill an array with zeros
*/
void initArrayZero(double * arr, int size){
	
	int i;
	
	for(i=0; i<size; i++){
		arr[i] = 0.0f;
	}
	
	return ;
}

/*
	Verify the output results
*/

void verifyResults(double *res, int size){
	
	int i;
	int p = 1;
	
	for(i=0; i<size; i++){
		double val = (double)i * 0.1 * 2.0;
		if(fabs(val-res[i])>0.0001){
			p = 0;
			break;
		}
	}
	
	if(p==1){
		printf("Success, and Congrates!\n");
	}
	else{
		printf("Failed, so check your code!\n");
	}
		
	return ;
}

/*
	Timer
*/

double timer(){
  double t;
  struct timeval tv1;
  gettimeofday(&tv1,NULL);
  t = (tv1.tv_sec) + 1.0e-6*tv1.tv_usec;
  return(t);
}





==> cf_src/overall/kmeans/getopt.cpp <==
/* Getopt for GNU.
   NOTE: getopt is now part of the C library, so if you don't know what
   "Keep this file name-space clean" means, talk to drepper@gnu.org
   before changing it!
   Copyright (C) 1987,88,89,90,91,92,93,94,95,96,98,99,2000,2001
        Free Software Foundation, Inc.
   This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute it and/or
   modify it under the terms of the GNU Lesser General Public
   License as published by the Free Software Foundation; either
   version 2.1 of the License, or (at your option) any later version.

   The GNU C Library is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
   Lesser General Public License for more details.

   You should have received a copy of the GNU Lesser General Public
   License along with the GNU C Library; if not, write to the Free
   Software Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA
   02111-1307 USA.  */

/* This tells Alpha OSF/1 not to define a getopt prototype in <stdio.h>.
   Ditto for AIX 3.2 and <stdlib.h>.  */
#ifndef _NO_PROTO
# define _NO_PROTO
#endif

#ifdef HAVE_CONFIG_H
# include <config.h>
#endif

#if !defined __STDC__ || !__STDC__
/* This is a separate conditional since some stdc systems
   reject `defined (const)'.  */
# ifndef const
#  define const
# endif
#endif

#include <stdio.h>

/* Comment out all this code if we are using the GNU C Library, and are not
   actually compiling the library itself.  This code is part of the GNU C
   Library, but also included in many other GNU distributions.  Compiling
   and linking in this code is a waste when using the GNU C library
   (especially if it is a shared library).  Rather than having every GNU
   program understand `configure --with-gnu-libc' and omit the object files,
   it is simpler to just do this in the source for each such file.  */

#define GETOPT_INTERFACE_VERSION 2
#if !defined _LIBC && defined __GLIBC__ && __GLIBC__ >= 2
# include <gnu-versions.h>
# if _GNU_GETOPT_INTERFACE_VERSION == GETOPT_INTERFACE_VERSION
#  define ELIDE_CODE
# endif
#endif

#ifndef ELIDE_CODE


/* This needs to come after some library #include
   to get __GNU_LIBRARY__ defined.  */
#ifdef  __GNU_LIBRARY__
/* Don't include stdlib.h for non-GNU C libraries because some of them
   contain conflicting prototypes for getopt.  */
# include <stdlib.h>
# include <unistd.h>
#endif  /* GNU C library.  */

#ifdef VMS
# include <unixlib.h>
# if HAVE_STRING_H - 0
#  include <string.h>
# endif
#endif

#ifndef _
/* This is for other GNU distributions with internationalized messages.  */
# if (HAVE_LIBINTL_H && ENABLE_NLS) || defined _LIBC
#  include <libintl.h>
#  ifndef _
#   define _(msgid)     gettext (msgid)
#  endif
# else
#  define _(msgid)      (msgid)
# endif
# if defined _LIBC && defined USE_IN_LIBIO
#  include <wchar.h>
# endif
#endif

/* This version of `getopt' appears to the caller like standard Unix `getopt'
   but it behaves differently for the user, since it allows the user
   to intersperse the options with the other arguments.

   As `getopt' works, it permutes the elements of ARGV so that,
   when it is done, all the options precede everything else.  Thus
   all application programs are extended to handle flexible argument order.

   Setting the environment variable POSIXLY_CORRECT disables permutation.
   Then the behavior is completely standard.

   GNU application programs can use a third alternative mode in which
   they can distinguish the relative order of options and other arguments.  */

#include "getopt.h"

/* For communication from `getopt' to the caller.
   When `getopt' finds an option that takes an argument,
   the argument value is returned here.
   Also, when `ordering' is RETURN_IN_ORDER,
   each non-option ARGV-element is returned here.  */

char *optarg;

/* Index in ARGV of the next element to be scanned.
   This is used for communication to and from the caller
   and for communication between successive calls to `getopt'.

   On entry to `getopt', zero means this is the first call; initialize.

   When `getopt' returns -1, this is the index of the first of the
   non-option elements that the caller should itself scan.

   Otherwise, `optind' communicates from one call to the next
   how much of ARGV has been scanned so far.  */

/* 1003.2 says this must be 1 before any call.  */
int optind = 1;

/* Formerly, initialization of getopt depended on optind==0, which
   causes problems with re-calling getopt as programs generally don't
   know that. */

int __getopt_initialized;

/* The next char to be scanned in the option-element
   in which the last option character we returned was found.
   This allows us to pick up the scan where we left off.

   If this is zero, or a null string, it means resume the scan
   by advancing to the next ARGV-element.  */

static char *nextchar;

/* Callers store zero here to inhibit the error message
   for unrecognized options.  */

int opterr = 1;

/* Set to an option character which was unrecognized.
   This must be initialized on some systems to avoid linking in the
   system's own getopt implementation.  */

int optopt = '?';

/* Describe how to deal with options that follow non-option ARGV-elements.

   If the caller did not specify anything,
   the default is REQUIRE_ORDER if the environment variable
   POSIXLY_CORRECT is defined, PERMUTE otherwise.

   REQUIRE_ORDER means don't recognize them as options;
   stop option processing when the first non-option is seen.
   This is what Unix does.
   This mode of operation is selected by either setting the environment
   variable POSIXLY_CORRECT, or using `+' as the first character
   of the list of option characters.

   PERMUTE is the default.  We permute the contents of ARGV as we scan,
   so that eventually all the non-options are at the end.  This allows options
   to be given in any order, even with programs that were not written to
   expect this.

   RETURN_IN_ORDER is an option available to programs that were written
   to expect options and other ARGV-elements in any order and that care about
   the ordering of the two.  We describe each non-option ARGV-element
   as if it were the argument of an option with character code 1.
   Using `-' as the first character of the list of option characters
   selects this mode of operation.

   The special argument `--' forces an end of option-scanning regardless
   of the value of `ordering'.  In the case of RETURN_IN_ORDER, only
   `--' can cause `getopt' to return -1 with `optind' != ARGC.  */

static enum
{
  REQUIRE_ORDER, PERMUTE, RETURN_IN_ORDER
} ordering;

/* Value of POSIXLY_CORRECT environment variable.  */
static char *posixly_correct;

#ifdef  __GNU_LIBRARY__
/* We want to avoid inclusion of string.h with non-GNU libraries
   because there are many ways it can cause trouble.
   On some systems, it contains special magic macros that don't work
   in GCC.  */
# include <string.h>
# define my_index       strchr
#else

//# if HAVE_STRING_H || WIN32 /* Pete Wilson mod 7/28/02 */
#  include <string.h>
//# else
//#  include <strings.h>
//# endif

/* Avoid depending on library functions or files
   whose names are inconsistent.  */

#ifndef getenv
extern char *getenv ();
#endif

static char *
my_index (str, chr)
     const char *str;
     int chr;
{
  while (*str)
    {
      if (*str == chr)
        return (char *) str;
      str++;
    }
  return 0;
}

/* If using GCC, we can safely declare strlen this way.
   If not using GCC, it is ok not to declare it.  */
#ifdef __GNUC__
/* Note that Motorola Delta 68k R3V7 comes with GCC but not stddef.h.
   That was relevant to code that was here before.  */
# if (!defined __STDC__ || !__STDC__) && !defined strlen
/* gcc with -traditional declares the built-in strlen to return int,
   and has done so at least since version 2.4.5. -- rms.  */
extern int strlen (const char *);
# endif /* not __STDC__ */
#endif /* __GNUC__ */

#endif /* not __GNU_LIBRARY__ */

/* Handle permutation of arguments.  */

/* Describe the part of ARGV that contains non-options that have
   been skipped.  `first_nonopt' is the index in ARGV of the first of them;
   `last_nonopt' is the index after the last of them.  */

static int first_nonopt;
static int last_nonopt;

#ifdef _LIBC
/* Stored original parameters.
   XXX This is no good solution.  We should rather copy the args so
   that we can compare them later.  But we must not use malloc(3).  */
extern int __libc_argc;
extern char **__libc_argv;

/* Bash 2.0 gives us an environment variable containing flags
   indicating ARGV elements that should not be considered arguments.  */

# ifdef USE_NONOPTION_FLAGS
/* Defined in getopt_init.c  */
extern char *__getopt_nonoption_flags;

static int nonoption_flags_max_len;
static int nonoption_flags_len;
# endif

# ifdef USE_NONOPTION_FLAGS
#  define SWAP_FLAGS(ch1, ch2) \
  if (nonoption_flags_len > 0)                                                \
    {                                                                         \
      char __tmp = __getopt_nonoption_flags[ch1];                             \
      __getopt_nonoption_flags[ch1] = __getopt_nonoption_flags[ch2];          \
      __getopt_nonoption_flags[ch2] = __tmp;                                  \
    }
# else
#  define SWAP_FLAGS(ch1, ch2)
# endif
#else   /* !_LIBC */
# define SWAP_FLAGS(ch1, ch2)
#endif  /* _LIBC */

/* Exchange two adjacent subsequences of ARGV.
   One subsequence is elements [first_nonopt,last_nonopt)
   which contains all the non-options that have been skipped so far.
   The other is elements [last_nonopt,optind), which contains all
   the options processed since those non-options were skipped.

   `first_nonopt' and `last_nonopt' are relocated so that they describe
   the new indices of the non-options in ARGV after they are moved.  */

#if defined __STDC__ && __STDC__
static void exchange (char **);
#endif

static void
exchange (argv)
     char **argv;
{
  int bottom = first_nonopt;
  int middle = last_nonopt;
  int top = optind;
  char *tem;

  /* Exchange the shorter segment with the far end of the longer segment.
     That puts the shorter segment into the right place.
     It leaves the longer segment in the right place overall,
     but it consists of two parts that need to be swapped next.  */

#if defined _LIBC && defined USE_NONOPTION_FLAGS
  /* First make sure the handling of the `__getopt_nonoption_flags'
     string can work normally.  Our top argument must be in the range
     of the string.  */
  if (nonoption_flags_len > 0 && top >= nonoption_flags_max_len)
    {
      /* We must extend the array.  The user plays games with us and
         presents new arguments.  */
      char *new_str = malloc (top + 1);
      if (new_str == NULL)
        nonoption_flags_len = nonoption_flags_max_len = 0;
      else
        {
          memset (__mempcpy (new_str, __getopt_nonoption_flags,
                             nonoption_flags_max_len),
                  '\0', top + 1 - nonoption_flags_max_len);
          nonoption_flags_max_len = top + 1;
          __getopt_nonoption_flags = new_str;
        }
    }
#endif

  while (top > middle && middle > bottom)
    {
      if (top - middle > middle - bottom)
        {
          /* Bottom segment is the short one.  */
          int len = middle - bottom;
          register int i;

          /* Swap it with the top part of the top segment.  */
          for (i = 0; i < len; i++)
            {
              tem = argv[bottom + i];
              argv[bottom + i] = argv[top - (middle - bottom) + i];
              argv[top - (middle - bottom) + i] = tem;
              SWAP_FLAGS (bottom + i, top - (middle - bottom) + i);
            }
          /* Exclude the moved bottom segment from further swapping.  */
          top -= len;
        }
      else
        {
          /* Top segment is the short one.  */
          int len = top - middle;
          register int i;

          /* Swap it with the bottom part of the bottom segment.  */
          for (i = 0; i < len; i++)
            {
              tem = argv[bottom + i];
              argv[bottom + i] = argv[middle + i];
              argv[middle + i] = tem;
              SWAP_FLAGS (bottom + i, middle + i);
            }
          /* Exclude the moved top segment from further swapping.  */
          bottom += len;
        }
    }

  /* Update records for the slots the non-options now occupy.  */

  first_nonopt += (optind - last_nonopt);
  last_nonopt = optind;
}

/* Initialize the internal data when the first call is made.  */

#if defined __STDC__ && __STDC__
static const char *_getopt_initialize (int, char *const *, const char *);
#endif
static const char *
_getopt_initialize (argc, argv, optstring)
     int argc;
     char *const *argv;
     const char *optstring;
{
  /* Start processing options with ARGV-element 1 (since ARGV-element 0
     is the program name); the sequence of previously skipped
     non-option ARGV-elements is empty.  */

  first_nonopt = last_nonopt = optind;

  nextchar = NULL;

  posixly_correct = getenv ("POSIXLY_CORRECT");

  /* Determine how to handle the ordering of options and nonoptions.  */

  if (optstring[0] == '-')
    {
      ordering = RETURN_IN_ORDER;
      ++optstring;
    }
  else if (optstring[0] == '+')
    {
      ordering = REQUIRE_ORDER;
      ++optstring;
    }
  else if (posixly_correct != NULL)
    ordering = REQUIRE_ORDER;
  else
    ordering = PERMUTE;

#if defined _LIBC && defined USE_NONOPTION_FLAGS
  if (posixly_correct == NULL
      && argc == __libc_argc && argv == __libc_argv)
    {
      if (nonoption_flags_max_len == 0)
        {
          if (__getopt_nonoption_flags == NULL
              || __getopt_nonoption_flags[0] == '\0')
            nonoption_flags_max_len = -1;
          else
            {
              const char *orig_str = __getopt_nonoption_flags;
              int len = nonoption_flags_max_len = strlen (orig_str);
              if (nonoption_flags_max_len < argc)
                nonoption_flags_max_len = argc;
              __getopt_nonoption_flags =
                (char *) malloc (nonoption_flags_max_len);
              if (__getopt_nonoption_flags == NULL)
                nonoption_flags_max_len = -1;
              else
                memset (__mempcpy (__getopt_nonoption_flags, orig_str, len),
                        '\0', nonoption_flags_max_len - len);
            }
        }
      nonoption_flags_len = nonoption_flags_max_len;
    }
  else
    nonoption_flags_len = 0;
#endif

  return optstring;
}

/* Scan elements of ARGV (whose length is ARGC) for option characters
   given in OPTSTRING.

   If an element of ARGV starts with '-', and is not exactly "-" or "--",
   then it is an option element.  The characters of this element
   (aside from the initial '-') are option characters.  If `getopt'
   is called repeatedly, it returns successively each of the option characters
   from each of the option elements.

   If `getopt' finds another option character, it returns that character,
   updating `optind' and `nextchar' so that the next call to `getopt' can
   resume the scan with the following option character or ARGV-element.

   If there are no more option characters, `getopt' returns -1.
   Then `optind' is the index in ARGV of the first ARGV-element
   that is not an option.  (The ARGV-elements have been permuted
   so that those that are not options now come last.)

   OPTSTRING is a string containing the legitimate option characters.
   If an option character is seen that is not listed in OPTSTRING,
   return '?' after printing an error message.  If you set `opterr' to
   zero, the error message is suppressed but we still return '?'.

   If a char in OPTSTRING is followed by a colon, that means it wants an arg,
   so the following text in the same ARGV-element, or the text of the following
   ARGV-element, is returned in `optarg'.  Two colons mean an option that
   wants an optional arg; if there is text in the current ARGV-element,
   it is returned in `optarg', otherwise `optarg' is set to zero.

   If OPTSTRING starts with `-' or `+', it requests different methods of
   handling the non-option ARGV-elements.
   See the comments about RETURN_IN_ORDER and REQUIRE_ORDER, above.

   Long-named options begin with `--' instead of `-'.
   Their names may be abbreviated as long as the abbreviation is unique
   or is an exact match for some defined option.  If they have an
   argument, it follows the option name in the same ARGV-element, separated
   from the option name by a `=', or else the in next ARGV-element.
   When `getopt' finds a long-named option, it returns 0 if that option's
   `flag' field is nonzero, the value of the option's `val' field
   if the `flag' field is zero.

   The elements of ARGV aren't really const, because we permute them.
   But we pretend they're const in the prototype to be compatible
   with other systems.

   LONGOPTS is a vector of `struct option' terminated by an
   element containing a name which is zero.

   LONGIND returns the index in LONGOPT of the long-named option found.
   It is only valid when a long-named option has been found by the most
   recent call.

   If LONG_ONLY is nonzero, '-' as well as '--' can introduce
   long-named options.  */

int
_getopt_internal (argc, argv, optstring, longopts, longind, long_only)
     int argc;
     char *const *argv;
     const char *optstring;
     const struct option *longopts;
     int *longind;
     int long_only;
{
  int print_errors = opterr;
  if (optstring[0] == ':')
    print_errors = 0;

  if (argc < 1)
    return -1;

  optarg = NULL;

  if (optind == 0 || !__getopt_initialized)
    {
      if (optind == 0)
        optind = 1;     /* Don't scan ARGV[0], the program name.  */
      optstring = _getopt_initialize (argc, argv, optstring);
      __getopt_initialized = 1;
    }

  /* Test whether ARGV[optind] points to a non-option argument.
     Either it does not have option syntax, or there is an environment flag
     from the shell indicating it is not an option.  The later information
     is only used when the used in the GNU libc.  */
#if defined _LIBC && defined USE_NONOPTION_FLAGS
# define NONOPTION_P (argv[optind][0] != '-' || argv[optind][1] == '\0'       \
                      || (optind < nonoption_flags_len                        \
                          && __getopt_nonoption_flags[optind] == '1'))
#else
# define NONOPTION_P (argv[optind][0] != '-' || argv[optind][1] == '\0')
#endif

  if (nextchar == NULL || *nextchar == '\0')
    {
      /* Advance to the next ARGV-element.  */

      /* Give FIRST_NONOPT and LAST_NONOPT rational values if OPTIND has been
         moved back by the user (who may also have changed the arguments).  */
      if (last_nonopt > optind)
        last_nonopt = optind;
      if (first_nonopt > optind)
        first_nonopt = optind;

      if (ordering == PERMUTE)
        {
          /* If we have just processed some options following some non-options,
             exchange them so that the options come first.  */

          if (first_nonopt != last_nonopt && last_nonopt != optind)
            exchange ((char **) argv);
          else if (last_nonopt != optind)
            first_nonopt = optind;

          /* Skip any additional non-options
             and extend the range of non-options previously skipped.  */

          while (optind < argc && NONOPTION_P)
            optind++;
          last_nonopt = optind;
        }

      /* The special ARGV-element `--' means premature end of options.
         Skip it like a null option,
         then exchange with previous non-options as if it were an option,
         then skip everything else like a non-option.  */

      if (optind != argc && !strcmp (argv[optind], "--"))
        {
          optind++;

          if (first_nonopt != last_nonopt && last_nonopt != optind)
            exchange ((char **) argv);
          else if (first_nonopt == last_nonopt)
            first_nonopt = optind;
          last_nonopt = argc;

          optind = argc;
        }

      /* If we have done all the ARGV-elements, stop the scan
         and back over any non-options that we skipped and permuted.  */

      if (optind == argc)
        {
          /* Set the next-arg-index to point at the non-options
             that we previously skipped, so the caller will digest them.  */
          if (first_nonopt != last_nonopt)
            optind = first_nonopt;
          return -1;
        }

      /* If we have come to a non-option and did not permute it,
         either stop the scan or describe it to the caller and pass it by.  */

      if (NONOPTION_P)
        {
          if (ordering == REQUIRE_ORDER)
            return -1;
          optarg = argv[optind++];
          return 1;
        }

      /* We have found another option-ARGV-element.
         Skip the initial punctuation.  */

      nextchar = (argv[optind] + 1
                  + (longopts != NULL && argv[optind][1] == '-'));
    }

  /* Decode the current option-ARGV-element.  */

  /* Check whether the ARGV-element is a long option.

     If long_only and the ARGV-element has the form "-f", where f is
     a valid short option, don't consider it an abbreviated form of
     a long option that starts with f.  Otherwise there would be no
     way to give the -f short option.

     On the other hand, if there's a long option "fubar" and
     the ARGV-element is "-fu", do consider that an abbreviation of
     the long option, just like "--fu", and not "-f" with arg "u".

     This distinction seems to be the most useful approach.  */

  if (longopts != NULL
      && (argv[optind][1] == '-'
          || (long_only && (argv[optind][2] || !my_index (optstring, argv[optind][1])))))
    {
      char *nameend;
      const struct option *p;
      const struct option *pfound = NULL;
      int exact = 0;
      int ambig = 0;
      int indfound = -1;
      int option_index;

      for (nameend = nextchar; *nameend && *nameend != '='; nameend++)
        /* Do nothing.  */ ;

      /* Test all long options for either exact match
         or abbreviated matches.  */
      for (p = longopts, option_index = 0; p->name; p++, option_index++)
        if (!strncmp (p->name, nextchar, nameend - nextchar))
          {
            if ((unsigned int) (nameend - nextchar)
                == (unsigned int) strlen (p->name))
              {
                /* Exact match found.  */
                pfound = p;
                indfound = option_index;
                exact = 1;
                break;
              }
            else if (pfound == NULL)
              {
                /* First nonexact match found.  */
                pfound = p;
                indfound = option_index;
              }
            else if (long_only
                     || pfound->has_arg != p->has_arg
                     || pfound->flag != p->flag
                     || pfound->val != p->val)
              /* Second or later nonexact match found.  */
              ambig = 1;
          }

      if (ambig && !exact)
        {
          if (print_errors)
            {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;

              __asprintf (&buf, _("%s: option `%s' is ambiguous\n"),
                          argv[0], argv[optind]);

              if (_IO_fwide (stderr, 0) > 0)
                __fwprintf (stderr, L"%s", buf);
              else
                fputs (buf, stderr);

              free (buf);
#else
              fprintf (stderr, _("%s: option `%s' is ambiguous\n"),
                       argv[0], argv[optind]);
#endif
            }
          nextchar += strlen (nextchar);
          optind++;
          optopt = 0;
          return '?';
        }

      if (pfound != NULL)
        {
          option_index = indfound;
          optind++;
          if (*nameend)
            {
              /* Don't test has_arg with >, because some C compilers don't
                 allow it to be used on enums.  */
              if (pfound->has_arg)
                optarg = nameend + 1;
              else
                {
                  if (print_errors)
                    {
#if defined _LIBC && defined USE_IN_LIBIO
                      char *buf;
#endif

                      if (argv[optind - 1][1] == '-')
                        {
                          /* --option */
#if defined _LIBC && defined USE_IN_LIBIO
                          __asprintf (&buf, _("\
%s: option `--%s' doesn't allow an argument\n"),
                                      argv[0], pfound->name);
#else
                          fprintf (stderr, _("\
%s: option `--%s' doesn't allow an argument\n"),
                                   argv[0], pfound->name);
#endif
                        }
                      else
                        {
                          /* +option or -option */
#if defined _LIBC && defined USE_IN_LIBIO
                          __asprintf (&buf, _("\
%s: option `%c%s' doesn't allow an argument\n"),
                                      argv[0], argv[optind - 1][0],
                                      pfound->name);
#else
                          fprintf (stderr, _("\
%s: option `%c%s' doesn't allow an argument\n"),
                                   argv[0], argv[optind - 1][0], pfound->name);
#endif
                        }

#if defined _LIBC && defined USE_IN_LIBIO
                      if (_IO_fwide (stderr, 0) > 0)
                        __fwprintf (stderr, L"%s", buf);
                      else
                        fputs (buf, stderr);

                      free (buf);
#endif
                    }

                  nextchar += strlen (nextchar);

                  optopt = pfound->val;
                  return '?';
                }
            }
          else if (pfound->has_arg == 1)
            {
              if (optind < argc)
                optarg = argv[optind++];
              else
                {
                  if (print_errors)
                    {
#if defined _LIBC && defined USE_IN_LIBIO
                      char *buf;

                      __asprintf (&buf,
                                  _("%s: option `%s' requires an argument\n"),
                                  argv[0], argv[optind - 1]);

                      if (_IO_fwide (stderr, 0) > 0)
                        __fwprintf (stderr, L"%s", buf);
                      else
                        fputs (buf, stderr);

                      free (buf);
#else
                      fprintf (stderr,
                               _("%s: option `%s' requires an argument\n"),
                               argv[0], argv[optind - 1]);
#endif
                    }
                  nextchar += strlen (nextchar);
                  optopt = pfound->val;
                  return optstring[0] == ':' ? ':' : '?';
                }
            }
          nextchar += strlen (nextchar);
          if (longind != NULL)
            *longind = option_index;
          if (pfound->flag)
            {
              *(pfound->flag) = pfound->val;
              return 0;
            }
          return pfound->val;
        }

      /* Can't find it as a long option.  If this is not getopt_long_only,
         or the option starts with '--' or is not a valid short
         option, then it's an error.
         Otherwise interpret it as a short option.  */
      if (!long_only || argv[optind][1] == '-'
          || my_index (optstring, *nextchar) == NULL)
        {
          if (print_errors)
            {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;
#endif

              if (argv[optind][1] == '-')
                {
                  /* --option */
#if defined _LIBC && defined USE_IN_LIBIO
                  __asprintf (&buf, _("%s: unrecognized option `--%s'\n"),
                              argv[0], nextchar);
#else
                  fprintf (stderr, _("%s: unrecognized option `--%s'\n"),
                           argv[0], nextchar);
#endif
                }
              else
                {
                  /* +option or -option */
#if defined _LIBC && defined USE_IN_LIBIO
                  __asprintf (&buf, _("%s: unrecognized option `%c%s'\n"),
                              argv[0], argv[optind][0], nextchar);
#else
                  fprintf (stderr, _("%s: unrecognized option `%c%s'\n"),
                           argv[0], argv[optind][0], nextchar);
#endif
                }

#if defined _LIBC && defined USE_IN_LIBIO
              if (_IO_fwide (stderr, 0) > 0)
                __fwprintf (stderr, L"%s", buf);
              else
                fputs (buf, stderr);

              free (buf);
#endif
            }
          nextchar = (char *) "";
          optind++;
          optopt = 0;
          return '?';
        }
    }

  /* Look at and handle the next short option-character.  */

  {
    char c = *nextchar++;
    char *temp = my_index (optstring, c);

    /* Increment `optind' when we start to process its last character.  */
    if (*nextchar == '\0')
      ++optind;

    if (temp == NULL || c == ':')
      {
        if (print_errors)
          {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;
#endif

            if (posixly_correct)
              {
                /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                __asprintf (&buf, _("%s: illegal option -- %c\n"),
                            argv[0], c);
#else
                fprintf (stderr, _("%s: illegal option -- %c\n"), argv[0], c);
#endif
              }
            else
              {
#if defined _LIBC && defined USE_IN_LIBIO
                __asprintf (&buf, _("%s: invalid option -- %c\n"),
                            argv[0], c);
#else
                fprintf (stderr, _("%s: invalid option -- %c\n"), argv[0], c);
#endif
              }

#if defined _LIBC && defined USE_IN_LIBIO
            if (_IO_fwide (stderr, 0) > 0)
              __fwprintf (stderr, L"%s", buf);
            else
              fputs (buf, stderr);

            free (buf);
#endif
          }
        optopt = c;
        return '?';
      }
    /* Convenience. Treat POSIX -W foo same as long option --foo */
    if (temp[0] == 'W' && temp[1] == ';')
      {
        char *nameend;
        const struct option *p;
        const struct option *pfound = NULL;
        int exact = 0;
        int ambig = 0;
        int indfound = 0;
        int option_index;

        /* This is an option that requires an argument.  */
        if (*nextchar != '\0')
          {
            optarg = nextchar;
            /* If we end this ARGV-element by taking the rest as an arg,
               we must advance to the next element now.  */
            optind++;
          }
        else if (optind == argc)
          {
            if (print_errors)
              {
                /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                char *buf;

                __asprintf (&buf, _("%s: option requires an argument -- %c\n"),
                            argv[0], c);

                if (_IO_fwide (stderr, 0) > 0)
                  __fwprintf (stderr, L"%s", buf);
                else
                  fputs (buf, stderr);

                free (buf);
#else
                fprintf (stderr, _("%s: option requires an argument -- %c\n"),
                         argv[0], c);
#endif
              }
            optopt = c;
            if (optstring[0] == ':')
              c = ':';
            else
              c = '?';
            return c;
          }
        else
          /* We already incremented `optind' once;
             increment it again when taking next ARGV-elt as argument.  */
          optarg = argv[optind++];

        /* optarg is now the argument, see if it's in the
           table of longopts.  */

        for (nextchar = nameend = optarg; *nameend && *nameend != '='; nameend++)
          /* Do nothing.  */ ;

        /* Test all long options for either exact match
           or abbreviated matches.  */
        for (p = longopts, option_index = 0; p->name; p++, option_index++)
          if (!strncmp (p->name, nextchar, nameend - nextchar))
            {
              if ((unsigned int) (nameend - nextchar) == strlen (p->name))
                {
                  /* Exact match found.  */
                  pfound = p;
                  indfound = option_index;
                  exact = 1;
                  break;
                }
              else if (pfound == NULL)
                {
                  /* First nonexact match found.  */
                  pfound = p;
                  indfound = option_index;
                }
              else
                /* Second or later nonexact match found.  */
                ambig = 1;
            }
        if (ambig && !exact)
          {
            if (print_errors)
              {
#if defined _LIBC && defined USE_IN_LIBIO
                char *buf;

                __asprintf (&buf, _("%s: option `-W %s' is ambiguous\n"),
                            argv[0], argv[optind]);

                if (_IO_fwide (stderr, 0) > 0)
                  __fwprintf (stderr, L"%s", buf);
                else
                  fputs (buf, stderr);

                free (buf);
#else
                fprintf (stderr, _("%s: option `-W %s' is ambiguous\n"),
                         argv[0], argv[optind]);
#endif
              }
            nextchar += strlen (nextchar);
            optind++;
            return '?';
          }
        if (pfound != NULL)
          {
            option_index = indfound;
            if (*nameend)
              {
                /* Don't test has_arg with >, because some C compilers don't
                   allow it to be used on enums.  */
                if (pfound->has_arg)
                  optarg = nameend + 1;
                else
                  {
                    if (print_errors)
                      {
#if defined _LIBC && defined USE_IN_LIBIO
                        char *buf;

                        __asprintf (&buf, _("\
%s: option `-W %s' doesn't allow an argument\n"),
                                    argv[0], pfound->name);

                        if (_IO_fwide (stderr, 0) > 0)
                          __fwprintf (stderr, L"%s", buf);
                        else
                          fputs (buf, stderr);

                        free (buf);
#else
                        fprintf (stderr, _("\
%s: option `-W %s' doesn't allow an argument\n"),
                                 argv[0], pfound->name);
#endif
                      }

                    nextchar += strlen (nextchar);
                    return '?';
                  }
              }
            else if (pfound->has_arg == 1)
              {
                if (optind < argc)
                  optarg = argv[optind++];
                else
                  {
                    if (print_errors)
                      {
#if defined _LIBC && defined USE_IN_LIBIO
                        char *buf;

                        __asprintf (&buf, _("\
%s: option `%s' requires an argument\n"),
                                    argv[0], argv[optind - 1]);

                        if (_IO_fwide (stderr, 0) > 0)
                          __fwprintf (stderr, L"%s", buf);
                        else
                          fputs (buf, stderr);

                        free (buf);
#else
                        fprintf (stderr,
                                 _("%s: option `%s' requires an argument\n"),
                                 argv[0], argv[optind - 1]);
#endif
                      }
                    nextchar += strlen (nextchar);
                    return optstring[0] == ':' ? ':' : '?';
                  }
              }
            nextchar += strlen (nextchar);
            if (longind != NULL)
              *longind = option_index;
            if (pfound->flag)
              {
                *(pfound->flag) = pfound->val;
                return 0;
              }
            return pfound->val;
          }
          nextchar = NULL;
          return 'W';   /* Let the application handle it.   */
      }
    if (temp[1] == ':')
      {
        if (temp[2] == ':')
          {
            /* This is an option that accepts an argument optionally.  */
            if (*nextchar != '\0')
              {
                optarg = nextchar;
                optind++;
              }
            else
              optarg = NULL;
            nextchar = NULL;
          }
        else
          {
            /* This is an option that requires an argument.  */
            if (*nextchar != '\0')
              {
                optarg = nextchar;
                /* If we end this ARGV-element by taking the rest as an arg,
                   we must advance to the next element now.  */
                optind++;
              }
            else if (optind == argc)
              {
                if (print_errors)
                  {
                    /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                    char *buf;

                    __asprintf (&buf,
                                _("%s: option requires an argument -- %c\n"),
                                argv[0], c);

                    if (_IO_fwide (stderr, 0) > 0)
                      __fwprintf (stderr, L"%s", buf);
                    else
                      fputs (buf, stderr);

                    free (buf);
#else
                    fprintf (stderr,
                             _("%s: option requires an argument -- %c\n"),
                             argv[0], c);
#endif
                  }
                optopt = c;
                if (optstring[0] == ':')
                  c = ':';
                else
                  c = '?';
              }
            else
              /* We already incremented `optind' once;
                 increment it again when taking next ARGV-elt as argument.  */
              optarg = argv[optind++];
            nextchar = NULL;
          }
      }
    return c;
  }
}

int
getopt (argc, argv, optstring)
     int argc;
     char *const *argv;
     const char *optstring;
{
  return _getopt_internal (argc, argv, optstring,
                           (const struct option *) 0,
                           (int *) 0,
                           0);
}

#endif  /* Not ELIDE_CODE.  */


/* Compile with -DTEST to make an executable for use in testing
   the above definition of `getopt'.  */

==> cf_src/overall/kmeans/getopt.h <==


/* getopt.h */
/* Declarations for getopt.
   Copyright (C) 1989-1994, 1996-1999, 2001 Free Software 
   Foundation, Inc. This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute 
   it and/or modify it under the terms of the GNU Lesser 
   General Public License as published by the Free Software 
   Foundation; either version 2.1 of the License, or 
   (at your option) any later version.

   The GNU C Library is distributed in the hope that it will 
   be useful, but WITHOUT ANY WARRANTY; without even the 
   implied warranty of MERCHANTABILITY or FITNESS FOR A 
   PARTICULAR PURPOSE.  See the GNU Lesser General Public 
   License for more details.

   You should have received a copy of the GNU Lesser General 
   Public License along with the GNU C Library; if not, write 
   to the Free Software Foundation, Inc., 59 Temple Place,
   Suite 330, Boston, MA 02111-1307 USA.  */

  

  

#ifndef _GETOPT_H

#ifndef __need_getopt
# define _GETOPT_H 1
#endif

/* If __GNU_LIBRARY__ is not already defined, either we are being used
   standalone, or this is the first header included in the source file.
   If we are being used with glibc, we need to include <features.h>, but
   that does not exist if we are standalone.  So: if __GNU_LIBRARY__ is
   not defined, include <ctype.h>, which will pull in <features.h> for us
   if it's from glibc.  (Why ctype.h?  It's guaranteed to exist and it
   doesn't flood the namespace with stuff the way some other headers do.)  */
#if !defined __GNU_LIBRARY__
# include <ctype.h>
#endif

#ifdef  __cplusplus
extern "C" {
#endif

/* For communication from `getopt' to the caller.
   When `getopt' finds an option that takes an argument,
   the argument value is returned here.
   Also, when `ordering' is RETURN_IN_ORDER,
   each non-option ARGV-element is returned here.  */

extern char *optarg;

/* Index in ARGV of the next element to be scanned.
   This is used for communication to and from the caller
   and for communication between successive calls to `getopt'.

   On entry to `getopt', zero means this is the first call; initialize.

   When `getopt' returns -1, this is the index of the first of the
   non-option elements that the caller should itself scan.

   Otherwise, `optind' communicates from one call to the next
   how much of ARGV has been scanned so far.  */

extern int optind;

/* Callers store zero here to inhibit the error message `getopt' prints
   for unrecognized options.  */

extern int opterr;

/* Set to an option character which was unrecognized.  */

extern int optopt;

#ifndef __need_getopt
/* Describe the long-named options requested by the application.
   The LONG_OPTIONS argument to getopt_long or getopt_long_only is a vector
   of `struct option' terminated by an element containing a name which is
   zero.

   The field `has_arg' is:
   no_argument          (or 0) if the option does not take an argument,
   required_argument    (or 1) if the option requires an argument,
   optional_argument    (or 2) if the option takes an optional argument.

   If the field `flag' is not NULL, it points to a variable that is set
   to the value given in the field `val' when the option is found, but
   left unchanged if the option is not found.

   To have a long-named option do something other than set an `int' to
   a compiled-in constant, such as set a value from `optarg', set the
   option's `flag' field to zero and its `val' field to a nonzero
   value (the equivalent single-letter option character, if there is
   one).  For long options that have a zero `flag' field, `getopt'
   returns the contents of the `val' field.  */

struct option
{
# if (defined __STDC__ && __STDC__) || defined __cplusplus
  const char *name;
# else
  char *name;
# endif
  /* has_arg can't be an enum because some compilers complain about
     type mismatches in all the code that assumes it is an int.  */
  int has_arg;
  int *flag;
  int val;
};

/* Names for the values of the `has_arg' field of `struct option'.  */

# define no_argument            0
# define required_argument      1
# define optional_argument      2
#endif  /* need getopt */


/* Get definitions and prototypes for functions to process the
   arguments in ARGV (ARGC of them, minus the program name) for
   options given in OPTS.

   Return the option character from OPTS just read.  Return -1 when
   there are no more options.  For unrecognized options, or options
   missing arguments, `optopt' is set to the option letter, and '?' is
   returned.

   The OPTS string is a list of characters which are recognized option
   letters, optionally followed by colons, specifying that that letter
   takes an argument, to be placed in `optarg'.

   If a letter in OPTS is followed by two colons, its argument is
   optional.  This behavior is specific to the GNU `getopt'.

   The argument `--' causes premature termination of argument
   scanning, explicitly telling `getopt' that there are no more
   options.

   If OPTS begins with `--', then non-option arguments are treated as
   arguments to the option '\0'.  This behavior is specific to the GNU
   `getopt'.  */

#if (defined __STDC__ && __STDC__) || defined __cplusplus
# ifdef __GNU_LIBRARY__
/* Many other libraries have conflicting prototypes for getopt, with
   differences in the consts, in stdlib.h.  To avoid compilation
   errors, only prototype getopt for the GNU C library.  */
extern int getopt (int ___argc, char *const *___argv, const char *__shortopts);
# else /* not __GNU_LIBRARY__ */
extern int getopt ();
# endif /* __GNU_LIBRARY__ */

# ifndef __need_getopt
extern int getopt_long (int ___argc, char *const *___argv,
                        const char *__shortopts,
                        const struct option *__longopts, int *__longind);
extern int getopt_long_only (int ___argc, char *const *___argv,
                             const char *__shortopts,
                             const struct option *__longopts, int *__longind);

/* Internal only.  Users should not call this directly.  */
extern int _getopt_internal (int ___argc, char *const *___argv,
                             const char *__shortopts,
                             const struct option *__longopts, int *__longind,
                             int __long_only);
# endif
#else /* not __STDC__ */
extern int getopt ();
# ifndef __need_getopt
extern int getopt_long ();
extern int getopt_long_only ();

extern int _getopt_internal ();
# endif
#endif /* __STDC__ */

#ifdef  __cplusplus
}
#endif

/* Make sure we later can get all the definitions and declarations.  */
#undef __need_getopt

#endif /* getopt.h */



==> cf_src/overall/kmeans/kmeans.cpp <==
/*****************************************************************************/
/*IMPORTANT:  READ BEFORE DOWNLOADING, COPYING, INSTALLING OR USING.         */
/*By downloading, copying, installing or using the software you agree        */
/*to this license.  If you do not agree to this license, do not download,    */
/*install, copy or use the software.                                         */
/*                                                                           */
/*                                                                           */
/*Copyright (c) 2005 Northwestern University                                 */
/*All rights reserved.                                                       */

/*Redistribution of the software in source and binary forms,                 */
/*with or without modification, is permitted provided that the               */
/*following conditions are met:                                              */
/*                                                                           */
/*1       Redistributions of source code must retain the above copyright     */
/*        notice, this list of conditions and the following disclaimer.      */
/*                                                                           */
/*2       Redistributions in binary form must reproduce the above copyright   */
/*        notice, this list of conditions and the following disclaimer in the */
/*        documentation and/or other materials provided with the distribution.*/ 
/*                                                                            */
/*3       Neither the name of Northwestern University nor the names of its    */
/*        contributors may be used to endorse or promote products derived     */
/*        from this software without specific prior written permission.       */
/*                                                                            */
/*THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS ``AS    */
/*IS'' AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED      */
/*TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY, NON-INFRINGEMENT AND         */
/*FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL          */
/*NORTHWESTERN UNIVERSITY OR ITS CONTRIBUTORS BE LIABLE FOR ANY DIRECT,       */
/*INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES          */
/*(INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR          */
/*SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION)          */
/*HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT,         */
/*STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN    */
/*ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE             */
/*POSSIBILITY OF SUCH DAMAGE.                                                 */
/******************************************************************************/

/*************************************************************************/
/**   File:         example.c                                           **/
/**   Description:  Takes as input a file:                              **/
/**                 ascii  file: containing 1 data point per line       **/
/**                 binary file: first int is the number of objects     **/
/**                              2nd int is the no. of features of each **/
/**                              object                                 **/
/**                 This example performs a fuzzy c-means clustering    **/
/**                 on the data. Fuzzy clustering is performed using    **/
/**                 min to max clusters and the clustering that gets    **/
/**                 the best score according to a compactness and       **/
/**                 separation criterion are returned.                  **/
/**   Author:  Wei-keng Liao                                            **/
/**            ECE Department Northwestern University                   **/
/**            email: wkliao@ece.northwestern.edu                       **/
/**                                                                     **/
/**   Edited by: Jay Pisharath                                          **/
/**              Northwestern University.                               **/
/**                                                                     **/
/**   ================================================================  **/
/**																		**/
/**   Edited by: Sang-Ha  Lee											**/
/**				 University of Virginia									**/
/**																		**/
/**   Description:	No longer supports fuzzy c-means clustering;	 	**/
/**					only regular k-means clustering.					**/
/**					Simplified for main functionality: regular k-means	**/
/**					clustering.											**/
/**                                                                     **/
/*************************************************************************/

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <limits.h>
#include <math.h>
#include <sys/types.h>
#include <fcntl.h>
#include <omp.h>
#include "getopt.h"

#include "unistd.h"
#include <hStreams_source.h>
#include <hStreams_app_api.h>
#include <intel-coi/common/COIMacros_common.h>


#define MAX_CONCURRENCY 4                       // number of streams per domain (card)
#define ITERATIONS 100                          // timing iterations

static HSTR_OPTIONS hstreams_options;


extern double wtime(void);

int num_omp_threads = 1;

/*---< usage() >------------------------------------------------------------*/
void usage(char *argv0) {
    char *help =
        "Usage: %s [switches] -i filename\n"
        "       -i filename     		: file containing data to be clustered\n"
        "       -b                 	: input file is in binary format\n"
		"       -k                 	: number of clusters (default is 5) \n"
        "       -t threshold		: threshold value\n"
		"       -n no. of threads	: number of threads";
    fprintf(stderr, help, argv0);
    exit(-1);
}

/*---< main() >-------------------------------------------------------------*/
int main(int argc, char **argv) {
           int     opt;
    extern char   *optarg;
    extern int     optind;
           int     nclusters=5;
           char   *filename = 0;           
           float  *buf;
           float *attributes;
	   float *clusters;
	   int *flag;
	   flag=(int *)malloc(sizeof(int)*1);
	   flag[0]=0;

	   
           int     i, j,q;
                
           int     numAttributes;
           int     numObjects;        
           char    line[1024];           
           int     isBinaryFile = 0;
           int     nloops = 1;
           float   threshold = 0.001;
		   double  timing;		   

	uint32_t places_per_domain = MAX_CONCURRENCY;
  	uint32_t logical_streams_per_place = 1; // keep it simple
  	uint64_t stream = 0;
	int MAXLOGSTR = places_per_domain;

	int task=130000;		//子任务大小
	int header,tail;

	while ( (opt=getopt(argc,argv,"i:k:t:b:n:o:p:?"))!= EOF) {
		switch (opt) {
            case 'i': filename=optarg;
                      break;
            case 'b': isBinaryFile = 1;
                      break;
            case 't': threshold=atof(optarg);
                      break;
            case 'k': nclusters = atoi(optarg);
                      break;			
	     case 'n': num_omp_threads = atoi(optarg);
			break;
	     case 'o': task = atoi(optarg);
		 	break;
	     case 'p': places_per_domain = atoi(optarg);
		 	     MAXLOGSTR = places_per_domain;
		 	break;
            case '?': usage(argv[0]);
                      break;
            default: usage(argv[0]);
                      break;
        }
    }


    if (filename == 0) usage(argv[0]);

    numAttributes = numObjects = 0;

    /* from the input file, get the numAttributes and numObjects ------------*/
   
    if (isBinaryFile) {
        int infile;
        if ((infile = open(filename, O_RDONLY, "0600")) == -1) {
            fprintf(stderr, "Error: no such file (%s)\n", filename);
            exit(1);
        }
        read(infile, &numObjects,    sizeof(int));
        read(infile, &numAttributes, sizeof(int));
   

        /* allocate space for attributes[] and read attributes of all objects */
        buf           = (float*) malloc(numObjects*numAttributes*sizeof(float));

        attributes = (float*) malloc(numObjects*numAttributes*sizeof(float));


        read(infile, buf, numObjects*numAttributes*sizeof(float));

        close(infile);
    }
    else {
        FILE *infile;
        if ((infile = fopen(filename, "r")) == NULL) {
            fprintf(stderr, "Error: no such file (%s)\n", filename);
            exit(1);
        }
        while (fgets(line, 1024, infile) != NULL)
            if (strtok(line, " \t\n") != 0)
                numObjects++;
        rewind(infile);
        while (fgets(line, 1024, infile) != NULL) {
            if (strtok(line, " \t\n") != 0) {
                /* ignore the id (first attribute): numAttributes = 1; */
                while (strtok(NULL, " ,\t\n") != NULL) numAttributes++;
                break;
            }
        }
     

        /* allocate space for attributes[] and read attributes of all objects */
        buf           = (float*) malloc(numObjects*numAttributes*sizeof(float));

        attributes = (float*) malloc(numObjects*numAttributes*sizeof(float));

        rewind(infile);
        i = 0;
        while (fgets(line, 1024, infile) != NULL) {
            if (strtok(line, " \t\n") == NULL) continue; 
            for (j=0; j<numAttributes; j++) {
                buf[i] = atof(strtok(NULL, " ,\t\n"));
                i++;
            }
        }
        fclose(infile);
    }     
	printf("I/O completed\n");	

	memcpy(attributes, buf, numObjects*numAttributes*sizeof(float));

	printf("numObjects= %d\n numAttributes= %d\n",numObjects,numAttributes);

	clusters = (float*)	malloc(nclusters * numAttributes* sizeof(float));

	/* randomly pick cluster centers */
	int n=0;
    	for (i=0; i<nclusters; i++) {
	        //n = (int)rand() % npoints;
	        for (j=0; j<numAttributes; j++){
	            clusters[i*numAttributes+j] = attributes[n*numAttributes+j];
	        }
		n++;
    	}

	int *membership=(int *)malloc(numObjects*sizeof(int));
	for (i=0; i<numObjects; i++)
		membership[i] = -1;

	int *clusterLen = (int *)malloc(sizeof(int) * nclusters * MAXLOGSTR);
	float *clusterValue = (float *)malloc(sizeof(float) * nclusters * numAttributes * MAXLOGSTR);
	for(int i=0; i<(nclusters * MAXLOGSTR); i++){
		clusterLen[i] = 0;
		for(int j=0; j<numAttributes; j++)
			clusterValue[i * numAttributes + j] = 0.0;
	}

	uint64_t arg[13];

	arg[0]=(uint64_t)numAttributes;
	arg[1]=(uint64_t)numObjects;
	arg[2]=(uint64_t)nclusters;
	arg[3]=(uint64_t)stream;
	
	arg[6]=(uint64_t)MAXLOGSTR;
	arg[7]=(uint64_t)attributes;
	arg[8]=(uint64_t)clusters;
  	arg[9]=(uint64_t)membership;
	arg[10]=(uint64_t)flag;
	arg[11]=(uint64_t)clusterLen;
	arg[12]=(uint64_t)clusterValue;

	printf(">>init\n");
	hStreams_GetCurrentOptions(&hstreams_options, sizeof(hstreams_options));
    	hstreams_options.verbose = 0;
    	hstreams_options.phys_domains_limit = 256;  // Limit to 256 domains
      char *libNames[20] = {NULL,NULL};
  		unsigned int libNameCnt = 0;
  		libNames[libNameCnt++] = "kmeans_sink.so";
		//libNames[libNameCnt++] = "updateCluster.so";
      hstreams_options.libNames = libNames;
  		hstreams_options.libNameCnt = (uint16_t)libNameCnt;
  		hStreams_SetOptions(&hstreams_options);     
		int iret = hStreams_app_init(places_per_domain, logical_streams_per_place);
	if( iret != 0 ) { 
		printf("hstreams_app_init failed!\r\n"); 
		exit(-1); 
	}

	  printf(">>create bufs\n");
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(attributes,numObjects * numAttributes * sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(clusters,nclusters* numAttributes * sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(membership,numObjects* sizeof(int)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(clusterLen,sizeof(int) * nclusters * MAXLOGSTR));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(clusterValue,sizeof(float) * nclusters * numAttributes * MAXLOGSTR));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(flag,1* sizeof(int)));
	  hStreams_ThreadSynchronize();

	  
	  printf(">>xfer mem to remote domain\n");
	  
	  timing = omp_get_wtime();
	  
	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(attributes, attributes, sizeof(float) * numAttributes * numObjects,0, HSTR_SRC_TO_SINK, NULL));
	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(membership, membership, sizeof(int) * numObjects,1 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
//	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(clusters, clusters, sizeof(float) * numAttributes * nclusters,2 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
//	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(flag, flag, sizeof(int) * 1,3 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
//	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(clusterLen, clusterLen, sizeof(int) * nclusters * MAXLOGSTR,4 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
//	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(clusterValue, clusterValue, sizeof(float) * nclusters * numAttributes * MAXLOGSTR,5 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	hStreams_ThreadSynchronize();

	printf(">>computation\n");

	printf("partitions= %d	blocks= %d\n",places_per_domain,task);

	int loop=0,count=0;
	//timing = omp_get_wtime();
	
do{
//	printf("loop=%d\n",loop);
	stream = 0;
	flag[0] = 0;

	for(i=0; i<(nclusters * MAXLOGSTR); i++){
		clusterLen[i] = 0;
		for(j=0; j<numAttributes; j++)
			clusterValue[i * numAttributes+ j] = 0.0;
	}
	
	CHECK_HSTR_RESULT(hStreams_app_xfer_memory(flag, flag, sizeof(int) * 1,0, HSTR_SRC_TO_SINK, NULL));
	CHECK_HSTR_RESULT(hStreams_app_xfer_memory(clusters, clusters, sizeof(float) * numAttributes * nclusters,1 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	CHECK_HSTR_RESULT(hStreams_app_xfer_memory(clusterLen, clusterLen, sizeof(int) * nclusters * MAXLOGSTR,2 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	CHECK_HSTR_RESULT(hStreams_app_xfer_memory(clusterValue, clusterValue, sizeof(float) * nclusters * numAttributes * MAXLOGSTR,3 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	hStreams_ThreadSynchronize();

	for(count=0; count<numObjects; ){

		header = count;
		count = count + task;
		if(count < numObjects)
			tail = count;
		else
			tail = numObjects;

		arg[3] = (uint64_t)stream;
		arg[4] = (uint64_t)header;
		arg[5] = (uint64_t)tail;
		CHECK_HSTR_RESULT(
			hStreams_EnqueueCompute(
									stream,
									"kmeans_clustering",
									7,			  // scalar args
									6,			   // heap args
									arg,		   // arg array
									NULL,    // event
									NULL,		   // return value pointer
									0));		   // return value size
									
		stream = (stream+1) % MAXLOGSTR;
		
	}
	

     	hStreams_ThreadSynchronize();

	 CHECK_HSTR_RESULT(hStreams_app_xfer_memory(flag, flag, sizeof(int) * 1,1 % MAXLOGSTR, HSTR_SINK_TO_SRC, NULL));
	 CHECK_HSTR_RESULT(hStreams_app_xfer_memory(clusterLen, clusterLen, sizeof(int) * nclusters * MAXLOGSTR,2 % MAXLOGSTR, HSTR_SINK_TO_SRC, NULL));
	 CHECK_HSTR_RESULT(hStreams_app_xfer_memory(clusterValue, clusterValue, sizeof(float) * nclusters * numAttributes * MAXLOGSTR,3 % MAXLOGSTR, HSTR_SINK_TO_SRC, NULL));

	hStreams_ThreadSynchronize();

	for(i=1; i<MAXLOGSTR; i++){
		for(j=0; j<nclusters; j++){
			clusterLen[j] +=clusterLen[i * nclusters +j];
			for(q=0; q<numAttributes; q++){
				clusterValue[j * numAttributes + q] += clusterValue[i * nclusters *numAttributes + j * numAttributes +q];
			}
		}
	}

	for(i=0; i<nclusters; i++){
		for(j=0; j<numAttributes; j++){
			clusters[i * numAttributes + j] = clusterValue[i * numAttributes + j] / clusterLen[i];
		}
	}

//}while(flag[0] > 0 && loop++<500);
}while(flag[0] > 0 && loop++<100);

	printf(">>test loop= %d\n",loop);

     	//timing = omp_get_wtime() - timing;

	printf(">>xfer mem from remote domain\n");
	CHECK_HSTR_RESULT(hStreams_app_xfer_memory(clusters, clusters, sizeof(float) * numAttributes * nclusters,0, HSTR_SINK_TO_SRC, NULL));
	hStreams_ThreadSynchronize();
	
	timing = omp_get_wtime() - timing;
	
	printf("number of Clusters %d\n",nclusters); 
	printf("number of Attributes %d\n\n",numAttributes); 
    	printf("Cluster Centers Output\n"); 
	printf("The first number is cluster number and the following data is arribute value\n");
	printf("=============================================================================\n\n");
	
/*    for (i=0; i< nclusters; i++) {
		printf("%d: ", i);
        for (j=0; j<numAttributes; j++)
            printf("%.2f ", clusters[i*numAttributes+j]);
        printf("\n\n");
    }
*/
	printf("Time for process: %f\n", timing);

    	free(attributes);
	free(clusters);
	free(membership);
	free(flag);
    	free(buf);

	hStreams_app_fini();
	
    	return(0);
}



==> cf_src/overall/kmeans/kmeans_clustering.cpp <==
/*****************************************************************************/
/*IMPORTANT:  READ BEFORE DOWNLOADING, COPYING, INSTALLING OR USING.         */
/*By downloading, copying, installing or using the software you agree        */
/*to this license.  If you do not agree to this license, do not download,    */
/*install, copy or use the software.                                         */
/*                                                                           */
/*                                                                           */
/*Copyright (c) 2005 Northwestern University                                 */
/*All rights reserved.                                                       */

/*Redistribution of the software in source and binary forms,                 */
/*with or without modification, is permitted provided that the               */
/*following conditions are met:                                              */
/*                                                                           */
/*1       Redistributions of source code must retain the above copyright     */
/*        notice, this list of conditions and the following disclaimer.      */
/*                                                                           */
/*2       Redistributions in binary form must reproduce the above copyright   */
/*        notice, this list of conditions and the following disclaimer in the */
/*        documentation and/or other materials provided with the distribution.*/ 
/*                                                                            */
/*3       Neither the name of Northwestern University nor the names of its    */
/*        contributors may be used to endorse or promote products derived     */
/*        from this software without specific prior written permission.       */
/*                                                                            */
/*THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS ``AS    */
/*IS'' AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED      */
/*TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY, NON-INFRINGEMENT AND         */
/*FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL          */
/*NORTHWESTERN UNIVERSITY OR ITS CONTRIBUTORS BE LIABLE FOR ANY DIRECT,       */
/*INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES          */
/*(INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR          */
/*SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION)          */
/*HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT,         */
/*STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN    */
/*ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE             */
/*POSSIBILITY OF SUCH DAMAGE.                                                 */
/******************************************************************************/
/*************************************************************************/
/**   File:         kmeans_clustering.c                                 **/
/**   Description:  Implementation of regular k-means clustering        **/
/**                 algorithm                                           **/
/**   Author:  Wei-keng Liao                                            **/
/**            ECE Department, Northwestern University                  **/
/**            email: wkliao@ece.northwestern.edu                       **/
/**                                                                     **/
/**   Edited by: Jay Pisharath                                          **/
/**              Northwestern University.                               **/
/**                                                                     **/
/**   ================================================================  **/
/**																		**/
/**   Edited by: Sang-Ha  Lee											**/
/**				 University of Virginia									**/
/**																		**/
/**   Description:	No longer supports fuzzy c-means clustering;	 	**/
/**					only regular k-means clustering.					**/
/**					Simplified for main functionality: regular k-means	**/
/**					clustering.											**/
/**                                                                     **/
/*************************************************************************/

#include <stdio.h>
#include <stdlib.h>
#include <float.h>
#include <math.h>
#include <omp.h>

#include <intel-coi/sink/COIPipeline_sink.h>
#include <mkl.h>
#include <hStreams_common.h>


#define RANDOM_MAX 2147483647

#ifndef FLT_MAX
#define FLT_MAX 3.40282347e+38
#endif

//int num_omp_threads=8;


/*----< euclid_dist_2() >----------------------------------------------------*/
/* multi-dimensional spatial Euclid distance square */
__inline
float euclid_dist_2(float *pt1,
		     int points,
                    float *pt2,
                    int ptcluster,
                    int    numdims)
{
    int i;
    float ans=0.0;

    for (i=0; i<numdims; i++)
        ans += (pt1[i+points*numdims]-pt2[i+ptcluster*numdims]) * (pt1[i+points*numdims]-pt2[i+ptcluster*numdims]);

    return(ans);
}


int find_nearest_point(float  *pt,          /* [nfeatures] */
			int points,
                       int     nfeatures,
                       float *pts,         /* [npts][nfeatures] */
                       int     npts)
{
    int index, i;
    float min_dist=FLT_MAX;

    /* find the cluster center id with min distance to pt */
    for (i=0; i<npts; i++) {
        float dist;
        dist = euclid_dist_2(pt,points, pts,i, nfeatures);  /* no need square root */
        if (dist < min_dist) {
            min_dist = dist;
            index    = i;
        }
    }
    return(index);
}


/*----< kmeans_clustering() >---------------------------------------------*/
COINATIVELIBEXPORT
void kmeans_clustering(uint64_t arg0,uint64_t arg1,uint64_t arg2,
						      uint64_t arg3,uint64_t arg4,uint64_t arg5,
						      uint64_t arg6,uint64_t arg7,uint64_t arg8,
						      uint64_t arg9,uint64_t arg10,uint64_t arg11,uint64_t arg12)
{

	int npoints=(int)arg1;
	int nfeatures=(int)arg0;
	int nclusters=(int)arg2;
	int stream=(int)arg3;
	int header =(int)arg4;
	int tail =(int)arg5;
	int MAXLOGSTR=(int)arg6;
	float *attributes=(float *)arg7;
	float *clusters=(float *)arg8;
	int *membership=(int *)arg9;
	int *flag=(int *)arg10;
	int *clusterLen=(int *)arg11;
	float *clusterValue=(float *)arg12;

	int      nthreads;
	int i,j,m,index;

	int test1 = stream * nclusters;
	int test2 = test1 * nfeatures;

	int    **partial_new_centers_len;
    	float ***partial_new_centers;

	//nthreads = num_omp_threads;
#pragma omp parallel shared(nthreads)
	{
	  if(omp_get_thread_num()==0)
	    nthreads = omp_get_num_threads();
	}
	
	//printf("[info] #threads: %d\n", nthreads);	

	partial_new_centers_len    = (int**) malloc(nthreads * sizeof(int*));
    	partial_new_centers_len[0] = (int*)  calloc(nthreads*nclusters, sizeof(int));
    	for (i=1; i<nthreads; i++)
		partial_new_centers_len[i] = partial_new_centers_len[i-1]+nclusters;

	partial_new_centers    =(float***)malloc(nthreads * sizeof(float**));
    	partial_new_centers[0] =(float**) malloc(nthreads*nclusters * sizeof(float*));
    	for (i=1; i<nthreads; i++)
        	partial_new_centers[i] = partial_new_centers[i-1] + nclusters;

	for (i=0; i<nthreads; i++){
        	for (j=0; j<nclusters; j++)
            		partial_new_centers[i][j] = (float*)calloc(nfeatures, sizeof(float));
	}
	 

	//printf("num of threads = %d\n", num_omp_threads);

		//omp_set_num_threads(num_omp_threads);
		#pragma omp parallel \
                shared(attributes,clusters,membership)
        {				

		int tid = omp_get_thread_num();
		
            #pragma omp for \
			  private(i,j,index) \
                        schedule(static) 
            for (i=header; i<tail; i++) {
	        /* find the index of nestest cluster centers */					
	        index = find_nearest_point(attributes,
	        	      i,
		             nfeatures,
		             clusters,
		             nclusters);				
	        /* if membership changes, increase delta by 1 */
	        if (membership[i] != index) flag[0]+= 1;

	        /* assign the membership to object i */
	        membership[i] = index;

		partial_new_centers_len[tid][index]++;				
	        for (j=0; j<nfeatures; j++)
		       partial_new_centers[tid][index][j] += attributes[i * nfeatures + j];
			
            }
        } /* end of #pragma omp parallel */

	/* let the main thread perform the array reduction */
	//printf("[info] nclusters: %d, nthreads:%d, nfeatures: %d\n", nclusters, nthreads, nfeatures);
        for (i=0; i<nclusters; i++) {
            for (j=0; j<nthreads; j++) {
                clusterLen[i + test1] += partial_new_centers_len[j][i];
                for (m=0; m<nfeatures; m++) {
                    clusterValue[test2 + i * nfeatures + m] += partial_new_centers[j][i][m];
                }
            }
        }

        free(partial_new_centers_len[0] );
	free(partial_new_centers_len);
	for (i=0; i<nthreads; i++){
                for (j=0; j<nclusters; j++)
                        free(partial_new_centers[i][j]);
        }
	free(partial_new_centers[0]);
	free(partial_new_centers);
  
}



==> cf_src/overall/kmeans/run.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.

#scatter affinity set on host
export KMP_AFFINITY=scatter

#for MKL AO run
export MIC_ENV_PREFIX=MIC
export MIC_KMP_AFFINITY=balanced

. ./setEnv.sh ./bin

cd ./bin/host

#m - matrix size; t - no. of tiles; s - no. of streams (partitions on MIC); i - no. of iterations
#l - layout (row or ROW for rowmajor; else is colMajor)

#./kmeans -k 8 -p 4 -o 20000 -i /home/jianbin/cf_src/data/kmeans/inpuGen/1120000_34f.txt
#./kmeans -k 8 -p 8 -o 20000 -i /home/jianbin/cf_src/data/kmeans/inpuGen/1120000_34f.txt

#for((partitions=1;partitions<=56;partitions=partitions+1))
#do
  #./kmeans -k 10 -p $partitions -o 40000 -i /home/jianbin/cf_src/data/kmeans/inpuGen/4000000_34.txt
#  ./kmeans -k 8 -p $partitions -o 20000 -i /home/jianbin/cf_src/data/kmeans/inpuGen/1120000_34f.txt
#done

#for task in 1120000 560000 280000 140000 70000 56000 40000 35000 20000 10000 5000 
#do
#  ./kmeans -k 8 -p 4 -o $task -i /home/jianbin/cf_src/data/kmeans/inpuGen/1120000_34f.txt
#done

#./kmeans -k 8 -p 1 -o 140000 -i /home/jianbin/cf_src/data/kmeans/inpuGen/140000_34f.txt
#./kmeans -k 8 -p 1 -o 280000 -i /home/jianbin/cf_src/data/kmeans/inpuGen/280000_34f.txt
#./kmeans -k 8 -p 1 -o 560000 -i /home/jianbin/cf_src/data/kmeans/inpuGen/560000_34f.txt
#./kmeans -k 8 -p 1 -o 1120000 -i /home/jianbin/cf_src/data/kmeans/inpuGen/1120000_34f.txt
#./kmeans -k 8 -p 1 -o 2240000 -i /home/jianbin/cf_src/data/kmeans/inpuGen/2240000_34f.txt

# 140000
#for task in 70000 56000 40000 35000 40000
#do
  #./kmeans -k 8 -p 4 -o $task -i /home/jianbin/cf_src/data/kmeans/inpuGen/140000_34f.txt
#done

# 280000
#for task in 140000 70000 56000 40000 35000
#do
  #./kmeans -k 8 -p 4 -o $task -i /home/jianbin/cf_src/data/kmeans/inpuGen/280000_34f.txt
#done

# 560000
#for task in 280000 140000 70000 56000 40000 35000
#do
  #./kmeans -k 8 -p 4 -o $task -i /home/jianbin/cf_src/data/kmeans/inpuGen/560000_34f.txt
#done

# 1120000
#for task in 560000 280000 140000 70000 56000 40000 35000
#do
  #./kmeans -k 8 -p 4 -o $task -i /home/jianbin/cf_src/data/kmeans/inpuGen/1120000_34f.txt
#done

for task in 1120000 560000 280000 140000 70000 56000 40000 35000
do
  ./kmeans -k 8 -p 4 -o $task -i /home/jianbin/cf_src/data/kmeans/inpuGen/2240000_34f.txt
done

==> cf_src/overall/kmeans/setEnv.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.

if [ $# -gt 0 ] && [ -d $1 ]; then
    bin_dir=$1
else
    bin_dir=../../bin
fi

mpss_dir=`echo /opt/mpss/3.?*/sysroots/k1om-mpss-linux/usr/lib64/`
export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$MKLROOT/lib/mic/:$MKLROOT/../compiler/lib/mic
if [ -d $bin_dir/host ]; then
    pushd $bin_dir/host
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:`pwd`:/usr/lib64
    if [ -d ../dev ]; then
        pushd ../dev
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:`pwd`:$mpss_dir
        popd
    else
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
    fi
    popd
else
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:/usr/lib64
    export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
fi
# This can have a very large positive impact on card-side MKL performance
# Make this 4G for an 8G card
export MKL_MIC_MAX_MEMORY=8G
# This can have a 10-15% impact on buffer transfer speeds
export MIC_USE_2MB_BUFFERS=64K


==> cf_src/overall/kmeans/unistd.h <==
/* IBM_PROLOG_BEGIN_TAG                                                   */
/* This is an automatically generated prolog.                             */
/*                                                                        */
/* bos53H src/bos/usr/include/unistd.h 1.38.4.46                          */
/*                                                                        */
/* Licensed Materials - Property of IBM                                   */
/*                                                                        */
/* (C) COPYRIGHT International Business Machines Corp. 1985,1995          */
/* All Rights Reserved                                                    */
/*                                                                        */
/* US Government Users Restricted Rights - Use, duplication or            */
/* disclosure restricted by GSA ADP Schedule Contract with IBM Corp.      */
/*                                                                        */
/* IBM_PROLOG_END_TAG                                                     */
/* @(#)82     1.38.4.46  src/bos/usr/include/unistd.h, incstd, bos53H, h2006_17B8 4/25/06 11:53:09 */
/*
 * COMPONENT_NAME: (INCSTD) Standard Include Files
 *
 * FUNCTIONS:
 *
 * ORIGINS: 3 27
 *
 * (C) COPYRIGHT International Business Machines Corp. 1985, 2006
 * All Rights Reserved
 * Licensed Materials - Property of IBM
 *
 * US Government Users Restricted Rights - Use, duplication or
 * disclosure restricted by GSA ADP Schedule Contract with IBM Corp.
 *
 * Copyright (c) 1984 AT&T
 * All Rights Reserved
 *
 * THIS IS UNPUBLISHED PROPRIETARY SOURCE CODE OF AT&T
 * The copyright notice above does not evidence any
 * actual or intended publication of such source code.
 */

#ifndef _H_UNISTD
#define _H_UNISTD

#ifdef __cplusplus
extern "C" {
#endif
/*
#ifndef _H_STANDARDS
#include <standards.h>
#endif
*/
//#include <strict_stdtypes.h>

#ifndef _H_TYPES
#include <sys/types.h>
#endif

//#include <end_strict_stdtypes.h>
/*
#ifndef _H_ACCESS
#include <sys/access.h>	
#endif
*/
/*
 * POSIX requires that certain values be included in unistd.h.  It also
 * requires that when _POSIX_SOURCE is defined only those standard
 * specific values are present.  This header includes all the POSIX
 * required entries.
 */

#ifdef _POSIX_SOURCE
#ifdef _LARGE_FILES
#define lseek lseek64
#endif


/* Symbolic constants for the "lseek" function: */
#ifndef SEEK_SET
#define SEEK_SET 0	/* Set file pointer to "offset" */
#define SEEK_CUR 1	/* Set file pointer to current plus "offset" */
#define SEEK_END 2	/* Set file pointer to EOF plus "offset" */
#endif /* SEEK_SET */

#ifdef _NO_PROTO

#ifndef _KERNEL
extern int access();
extern unsigned int alarm();
extern int chdir();
extern int chown();
extern int close();
extern char *ctermid();
extern int dup();
extern int dup2();
extern int execl();
extern int execv();
extern int execle();
extern int execve();
extern int execlp();
extern int execvp();
extern void _exit();
extern pid_t fork();
extern long fpathconf();
extern char *getcwd();
extern gid_t getegid();
extern uid_t geteuid();
extern gid_t getgid();
extern int getgroups();
extern char *getlogin();
extern pid_t getpgrp();
extern pid_t getpid();
extern pid_t getppid();
extern uid_t getuid();
extern int isatty();
extern int link();
extern off_t lseek();
extern long pathconf();
extern int pause();
extern int pipe();
#if defined(_XOPEN_SOURCE) && ( _XOPEN_SOURCE >= 500 )
extern int pthread_atfork();
#endif
extern int read();
extern int rmdir();
extern int setgid();
extern int setpgid();
extern int setsid();
extern int setuid();
extern unsigned int sleep();
extern long sysconf();
extern pid_t tcgetpgrp();
extern int tcsetpgrp();
extern char *ttyname();
extern int unlink();
extern int write();
#endif		/* !_KERNEL	*/

#else		/* POSIX required prototypes */

#ifndef _KERNEL
extern int access(const char *, int);
extern unsigned int alarm(unsigned int);
extern int chdir(const char *);
extern int chown(const char *, uid_t, gid_t);
extern int close(int);
extern char *ctermid(char *);
extern int dup(int);
extern int dup2(int, int);
extern int execl(const char *, const char *, ...);
extern int execv(const char *, char *const []);
extern int execle(const char *, const char *, ...);
extern int execve(const char *, char *const [], char *const []);
extern int execlp(const char *, const char *, ...);
extern int execvp(const char *, char *const []);
extern void _exit(int);
extern pid_t fork(void);
extern long fpathconf(int, int);
extern char *getcwd(char *, size_t);
extern gid_t getegid(void);
extern uid_t geteuid(void);
extern gid_t getgid(void);
extern int getgroups(int, gid_t []);
extern char *getlogin(void);
#ifndef _BSD
extern pid_t getpgrp(void);
#endif /* _BSD */
extern pid_t getpid(void);
extern pid_t getppid(void);
extern uid_t getuid(void);
extern int isatty(int);
extern int link(const char *, const char *);
extern off_t lseek(int, off_t, int);
#ifdef _LARGE_FILE_API
extern off64_t	lseek64(int, off64_t, int);
#endif
extern long pathconf(const char *, int);
extern int pause(void);
extern int pipe(int []);
#if defined(_XOPEN_SOURCE) && ( _XOPEN_SOURCE >= 500 )
extern int pthread_atfork(void (*)(void), void (*)(void), void (*)(void));
#endif
extern ssize_t read(int, void *, size_t);
extern int rmdir(const char *);
extern int setgid(gid_t);
extern int setpgid(pid_t, pid_t);
extern pid_t setsid(void);
extern int setuid(uid_t);
extern unsigned int sleep(unsigned int);
extern long sysconf(int);
extern pid_t tcgetpgrp(int);
extern int tcsetpgrp(int, pid_t);
extern char *ttyname(int);
extern int unlink(const char *);
extern ssize_t write(int, const void *, size_t);
#endif		/* !_KERNEL	*/
#endif		/* !_NO_PROTO	*/

#define STDIN_FILENO	0
#define STDOUT_FILENO	1
#define STDERR_FILENO	2

#define _POSIX_JOB_CONTROL	1
#define _POSIX_SAVED_IDS	1

#define _POSIX_VERSION		200112L
#define _POSIX2_VERSION		200112L
#define _POSIX2_C_VERSION	200112L


#ifdef _XOPEN_SOURCE

#define _XOPEN_VERSION		600
#define _XOPEN_XCU_VERSION	4
#define _XOPEN_XPG3		1
#define _XOPEN_XPG4		1
#define _XOPEN_UNIX		1

#define _XOPEN_REALTIME		(-1)
#define _XOPEN_REALTIME_THREADS	(-1)

#if (_XOPEN_SOURCE >= 600)
#define _XOPEN_STREAMS		1
#endif

#define _XBS5_ILP32_OFF32	1
#define _XBS5_ILP32_OFFBIG	1
#define _XBS5_LP64_OFF64	1
#define _XBS5_LPBIG_OFFBIG	1

#define _POSIX2_C_BIND		200112L
#define _POSIX2_C_DEV		200112L
#define _POSIX2_CHAR_TERM	1
#define _POSIX2_LOCALEDEF	200112L
#define _POSIX2_UPE		200112L
#define _POSIX2_FORT_DEV	(-1)
#define _POSIX2_FORT_RUN	(-1)
#define _POSIX2_SW_DEV		(-1)

#if (_POSIX_C_SOURCE >= 200112L)
#define _POSIX_REGEXP         1
#define _POSIX_SHELL          1
#define _POSIX2_PBS           (-1)
#define _POSIX2_PBS_ACCOUNTING        (-1)
#define _POSIX2_PBS_CHECKPOINT        (-1)
#define _POSIX2_PBS_LOCATE    (-1)
#define _POSIX2_PBS_MESSAGE   (-1)
#define _POSIX2_PBS_TRACK     (-1)
#define _V6_ILP32_OFF32               1
#define _V6_ILP32_OFFBIG      1
#define _V6_LP64_OFF64                1
#define _V6_LPBIG_OFFBIG      1

#define _POSIX_ADVISORY_INFO   200112L
#define _POSIX_BARRIERS        200112L
#define _POSIX_CLOCK_SELECTION 200112L
#define _POSIX_CPUTIME         200112L
#define _POSIX_MONOTONIC_CLOCK 200112L

#ifdef _POSIX_RAW_SOCKETS
#undef _POSIX_RAW_SOCKETS
#endif

#define _POSIX_SPAWN           200112L
#define _POSIX_SPIN_LOCKS      200112L
#define _POSIX_SPORADIC_SERVER (-1)
#define _POSIX_THREAD_CPUTIME  200112L
#define _POSIX_THREAD_SPORADIC_SERVER (-1)
#define _POSIX_TIMEOUTS	200112L
#define _POSIX_TRACE           (-1)
#define _POSIX_TRACE_EVENT_FILTER     (-1)
#define _POSIX_TRACE_INHERIT   (-1)
#define _POSIX_TRACE_LOG       (-1)
#define _POSIX_TYPED_MEMORY_OBJECTS   (-1)

#endif /* _POSIX_C_SOURCE >= 200112L */

#define _XOPEN_CRYPT		1
#define _XOPEN_SHM		1
#define _XOPEN_ENH_I18N		1
#define _XOPEN_LEGACY		(-1)
#ifndef __64BIT__
#define _UNIX_ABI		(-1)
#define _UNIX_ABI_IA64		(-1)
#define _UNIX_ABI_BIG_ENDIAN	(-1)
#define _UNIX_ABI_LITTLE_ENDIAN	(-1)
#endif /* __64BIT__ */

extern  char    *optarg;
extern  int     optind, opterr, optopt;

#ifdef _NO_PROTO
	extern	size_t	confstr();
	extern  char    *crypt();
	extern  void    encrypt();
	extern  int     fsync();
	extern	int	getopt();
	extern	int	nice();
	extern  void    swab();
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern  char    *getpass();
	extern  int     chroot();
#endif
#else
	extern	size_t	confstr(int, char*, size_t);
	extern  char    *crypt(const char *, const char *);
	extern  void    encrypt(char *, int);
	extern  int     fsync(int);
	extern	int	getopt(int, char* const*, const char*);
	extern	int	nice(int);
	extern  void    swab(const void *, void *, ssize_t);
	extern int	fdatasync(int);
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern  char    *getpass(const char *);
	extern  int     chroot(const char *);
#endif
#endif

#endif /* _XOPEN _SOURCE */

/* Threads options for 1003.1c and XPG UNIX98 */
#define _POSIX_THREADS				200112L
#define _POSIX_THREAD_ATTR_STACKADDR            200112L
#define _POSIX_THREAD_ATTR_STACKSIZE		200112L
#define _POSIX_THREAD_PROCESS_SHARED		200112L
#define _POSIX_THREAD_SAFE_FUNCTIONS		200112L
#ifdef _ALL_SOURCE
#define _POSIX_REENTRANT_FUNCTIONS		_POSIX_THREAD_SAFE_FUNCTIONS
#endif

/* Realtime threads options for 1003.1c and XPG UNIX98 */
#define	 _POSIX_THREAD_PRIORITY_SCHEDULING	(-1)
#define	 _POSIX_THREAD_PRIO_INHERIT		(-1)
#define	 _POSIX_THREAD_PRIO_PROTECT		(-1)

#undef  _POSIX_THREAD_FORKALL

/* Realtime options for 1003.1c and XPG UNIX98 */
#define _POSIX_ASYNCHRONOUS_IO			200112L
#define _POSIX_FSYNC				200112L
#define _POSIX_MAPPED_FILES			200112L
#define _POSIX_MEMLOCK			        200112L
#define _POSIX_MEMLOCK_RANGE		        200112L
#define _POSIX_MEMORY_PROTECTION		200112L
#define _POSIX_MESSAGE_PASSING			200112L
#define _POSIX_PRIORITIZED_IO			200112L
#define _POSIX_PRIORITY_SCHEDULING		200112L
#define _POSIX_REALTIME_SIGNALS			200112L
#define _POSIX_SEMAPHORES			200112L
#define _POSIX_SHARED_MEMORY_OBJECTS            200112L
#define _POSIX_SYNCHRONIZED_IO			200112L
#define _POSIX_TIMERS				200112L

#define _POSIX_ASYNC_IO				(-1)
#undef	_POSIX_SYNC_IO
#define _POSIX_PRIO_IO				(-1)

#define _POSIX_CHOWN_RESTRICTED	 0
#define _POSIX_VDISABLE		 0xFF
#define _POSIX_NO_TRUNC		 0

  /* UNIX03 and POSIX01 */
  /* Always enabled */
#define _POSIX_IPV6				200112L
#define _POSIX_RAW_SOCKETS			200112L


#ifndef NULL
#define NULL	0
#endif

#if (_POSIX_C_SOURCE >= 200112L)
#define _POSIX_READER_WRITER_LOCKS            200112L
#endif

/* arguments for the confstr() function */

#define _CS_PATH	1

	/* compile,link,lib,lint flags for 32bit, no_LARGE_FILES system */
#define _CS_XBS5_ILP32_OFF32_CFLAGS	2
#define _CS_XBS5_ILP32_OFF32_LDFLAGS	3
#define _CS_XBS5_ILP32_OFF32_LIBS	4
#define _CS_XBS5_ILP32_OFF32_LINTFLAGS	5

	/* compile,link,lib,lint flags for 32bit, _LARGE_FILES system */
#define _CS_XBS5_ILP32_OFFBIG_CFLAGS	6
#define _CS_XBS5_ILP32_OFFBIG_LDFLAGS	7
#define _CS_XBS5_ILP32_OFFBIG_LIBS	8
#define _CS_XBS5_ILP32_OFFBIG_LINTFLAGS	9

	/* compile,link,lib,lint flags for LP64 64bit system */
#define _CS_XBS5_LP64_OFF64_CFLAGS	10
#define _CS_XBS5_LP64_OFF64_LDFLAGS	11
#define _CS_XBS5_LP64_OFF64_LIBS	12
#define _CS_XBS5_LP64_OFF64_LINTFLAGS	13

	/* compile,link,lib,lint flags for ILP64 64bit system */
	/* AIX does not currently support this */
#define _CS_XBS5_LPBIG_OFFBIG_CFLAGS	14
#define _CS_XBS5_LPBIG_OFFBIG_LDFLAGS	15
#define _CS_XBS5_LPBIG_OFFBIG_LIBS	16
#define _CS_XBS5_LPBIG_OFFBIG_LINTFLAGS	17

#define _CS_AIX_BOOTDEV				24
#define _CS_AIX_MODEL_CODE			25
#define _CS_AIX_ARCHITECTURE			26
#define _CS_AIX_MODEL_CLASS			40

#if (_POSIX_C_SOURCE >= 200112L)
#define _CS_POSIX_V6_ILP32_OFF32_CFLAGS		27
#define _CS_POSIX_V6_ILP32_OFF32_LDFLAGS	28
#define _CS_POSIX_V6_ILP32_OFF32_LIBS		29
#define _CS_POSIX_V6_ILP32_OFFBIG_CFLAGS	30
#define _CS_POSIX_V6_ILP32_OFFBIG_LDFLAGS	31
#define _CS_POSIX_V6_ILP32_OFFBIG_LIBS		32
#define _CS_POSIX_V6_LP64_OFF64_CFLAGS		33
#define _CS_POSIX_V6_LP64_OFF64_LDFLAGS		34
#define _CS_POSIX_V6_LP64_OFF64_LIBS		35
#define _CS_POSIX_V6_LPBIG_OFFBIG_CFLAGS	36
#define _CS_POSIX_V6_LPBIG_OFFBIG_LDFLAGS	37
#define _CS_POSIX_V6_LPBIG_OFFBIG_LIBS		38
#define _CS_POSIX_V6_WIDTH_RESTRICTED_ENVS      39
#endif

	/* Values for the above */
#define _CSPATH		"/usr/bin:/usr/vac/bin"

	/* ILP32_OFF32 */
#define _CSPOSIX_V6_ILP32_OFF32_CFLAGS	"-q32"
#define _CSXBS5_ILP32_OFF32_CFLAGS	_CSPOSIX_V6_ILP32_OFF32_CFLAGS

#ifdef __ia64
#define _CSXBS5_ILP32_OFF32_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_ILP32_OFF32_LDFLAGS "-b32"
#define _CSXBS5_ILP32_OFF32_LDFLAGS	_CSPOSIX_V6_ILP32_OFF32_LDFLAGS
#endif

#define _CSPOSIX_V6_ILP32_OFF32_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_ILP32_OFF32_LIBS	_CSPOSIX_V6_ILP32_OFF32_LIBS

#define _CSXBS5_ILP32_OFF32_LINTFLAGS	""

	/* ILP32_OFFOFFBIG */
#define _CSPOSIX_V6_ILP32_OFFBIG_CFLAGS "-q32 -D_LARGE_FILES -qlonglong"
#define _CSXBS5_ILP32_OFFBIG_CFLAGS	_CSPOSIX_V6_ILP32_OFFBIG_CFLAGS

#ifdef __ia64
#define _CSXBS5_ILP32_OFFBIG_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_ILP32_OFFBIG_LDFLAGS "-b32"
#define _CSXBS5_ILP32_OFFBIG_LDFLAGS	_CSPOSIX_V6_ILP32_OFFBIG_LDFLAGS
#endif

#define _CSPOSIX_V6_ILP32_OFFBIG_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_ILP32_OFFBIG_LIBS	_CSPOSIX_V6_ILP32_OFFBIG_LIBS

#define _CSXBS5_ILP32_OFFBIG_LINTFLAGS	"-D_LARGE_FILES -qlonglong"

	/* LP64_OFF64 */
#define _CSPOSIX_V6_LP64_OFF64_CFLAGS	"-q64"
#define _CSXBS5_LP64_OFF64_CFLAGS	_CSPOSIX_V6_LP64_OFF64_CFLAGS

#ifdef __ia64
#define _CSXBS5_LP64_OFF64_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_LP64_OFF64_LDFLAGS	"-b64"
#define _CSXBS5_LP64_OFF64_LDFLAGS	_CSPOSIX_V6_LP64_OFF64_LDFLAGS
#endif

#define _CSPOSIX_V6_LP64_OFF64_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_LP64_OFF64_LIBS		_CSPOSIX_V6_LP64_OFF64_LIBS

#define _CSXBS5_LP64_OFF64_LINTFLAGS	"-D__64BIT__"

	/* LPBIG_OFFBIG */
#define _CSPOSIX_V6_LPBIG_OFFBIG_CFLAGS "-q64"
#define _CSXBS5_LPBIG_OFFBIG_CFLAGS	_CSPOSIX_V6_LPBIG_OFFBIG_CFLAGS

#ifdef __ia64
#define _CSXBS5_LPBIG_OFFBIG_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_LPBIG_OFFBIG_LDFLAGS "-b64"
#define _CSXBS5_LPBIG_OFFBIG_LDFLAGS	_CSPOSIX_V6_LPBIG_OFFBIG_LDFLAGS
#endif

#define _CSPOSIX_V6_LPBIG_OFFBIG_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_LPBIG_OFFBIG_LIBS	_CSPOSIX_V6_LPBIG_OFFBIG_LIBS

#define _CSXBS5_LPBIG_OFFBIG_LINTFLAGS	"-D__64BIT__"

#if (_POSIX_C_SOURCE >= 200112L)
#define _CSPOSIX_V6_WIDTH_RESTRICTED_ENVS \
		"POSIX_V6_ILP32_OFF32\n"  \
		"POSIX_V6_ILP32_OFFBIG\n" \
		"POSIX_V6_LP64_OFF64\n"  \
		"POSIX_V6_LPBIG_OFFBIG"
#endif

/* arguments for the pathconf() function */

#define _PC_CHOWN_RESTRICTED	10
#define _PC_LINK_MAX		11
#define _PC_MAX_CANON		12
#define _PC_MAX_INPUT		13
#define _PC_NAME_MAX		14
#define _PC_NO_TRUNC		15
#define _PC_PATH_MAX		16
#define _PC_PIPE_BUF		17
#define _PC_VDISABLE		18
#define _PC_ASYNC_IO		19
#define _PC_SYNC_IO		20
#define _PC_PRIO_IO		21
#define _PC_FILESIZEBITS	22  /* # bits needed to hold offset */
#define _PC_AIX_DISK_PARTITION	23
#define _PC_AIX_DISK_SIZE	24
#if (_POSIX_C_SOURCE >= 200112L)
#define _PC_SYMLINK_MAX         25
#define _PC_ALLOC_SIZE_MIN      26
#define _PC_REC_INCR_XFER_SIZE  27
#define _PC_REC_MAX_XFER_SIZE   28
#define _PC_REC_MIN_XFER_SIZE   29
#define _PC_REC_XFER_ALIGN      30
#define _PC_2_SYMLINKS          31
#endif

/* arguments for the sysconf() function, the defined numbers are used as
 * array index in sysconf().
 *
 * POSIX.1(1990), Table 4-2
 */
#define _SC_ARG_MAX			0
#define _SC_CHILD_MAX			1
#define _SC_CLK_TCK			2
#define _SC_NGROUPS_MAX			3
#define _SC_OPEN_MAX			4
#define _SC_STREAM_MAX			5
#define _SC_TZNAME_MAX			6
#define _SC_JOB_CONTROL			7
#define _SC_SAVED_IDS			8
#define _SC_VERSION			9

/* POSIX.1(1990), Table 2-3, required by command getconf */

#define _SC_POSIX_ARG_MAX		10
#define _SC_POSIX_CHILD_MAX		11
#define _SC_POSIX_LINK_MAX		12
#define _SC_POSIX_MAX_CANON		13
#define _SC_POSIX_MAX_INPUT		14
#define _SC_POSIX_NAME_MAX		15
#define _SC_POSIX_NGROUPS_MAX		16
#define _SC_POSIX_OPEN_MAX		17
#define _SC_POSIX_PATH_MAX		18
#define _SC_POSIX_PIPE_BUF		19
#define _SC_POSIX_SSIZE_MAX		20
#define _SC_POSIX_STREAM_MAX		21
#define _SC_POSIX_TZNAME_MAX		22

/* POSIX.2 (Draft 10), Table 41)	*/

#define _SC_BC_BASE_MAX			23
#define _SC_BC_DIM_MAX			24
#define _SC_BC_SCALE_MAX		25
#define _SC_BC_STRING_MAX		26
#define _SC_EQUIV_CLASS_MAX		27
#define _SC_EXPR_NEST_MAX		28
#define _SC_LINE_MAX			29
#define _SC_RE_DUP_MAX			30
#define _SC_2_VERSION			31
#define _SC_2_C_DEV			32
#define _SC_2_FORT_DEV			33
#define _SC_2_FORT_RUN			34
#define _SC_2_LOCALEDEF			35
#define _SC_2_SW_DEV			36

/* POSIX.2 (Draft 10), Table 13)	*/

#define _SC_POSIX2_BC_BASE_MAX		37
#define _SC_POSIX2_BC_DIM_MAX		38
#define _SC_POSIX2_BC_SCALE_MAX		39
#define _SC_POSIX2_BC_STRING_MAX	40
#define _SC_POSIX2_EQUIV_CLASS_MAX	41
#define _SC_POSIX2_EXPR_NEST_MAX	42
#define _SC_POSIX2_LINE_MAX		43
#define _SC_POSIX2_RE_DUP_MAX		44
#define _SC_PASS_MAX			45
#define _SC_XOPEN_VERSION		46
#define _SC_ATEXIT_MAX			47
#if _XOPEN_SOURCE_EXTENDED==1
#define _SC_PAGE_SIZE			48
#endif /* _XOPEN_SOURCE_EXTENDED */
#define _SC_AES_OS_VERSION		49
#define _SC_COLL_WEIGHTS_MAX		50
#define _SC_2_C_BIND			51
#define _SC_2_C_VERSION			52
#define _SC_2_UPE			53
#define _SC_2_CHAR_TERM			54
#define _SC_XOPEN_SHM			55
#define _SC_XOPEN_CRYPT			56
#define _SC_XOPEN_ENH_I18N		57
#if _XOPEN_SOURCE_EXTENDED==1
#define _SC_PAGESIZE			_SC_PAGE_SIZE
#define _SC_IOV_MAX			58
#endif /* _XOPEN_SOURCE_EXTENDED */
#define _SC_THREAD_SAFE_FUNCTIONS	59
#define _SC_THREADS			60
#define _SC_THREAD_ATTR_STACKADDR	61
#define _SC_THREAD_ATTR_STACKSIZE	62
#define _SC_THREAD_FORKALL		63
#define _SC_THREAD_PRIORITY_SCHEDULING	64
#define _SC_THREAD_PRIO_INHERIT		65
#define _SC_THREAD_PRIO_PROTECT		66
#define _SC_THREAD_PROCESS_SHARED	67
#define _SC_THREAD_KEYS_MAX		68
#define _SC_THREAD_DATAKEYS_MAX		_SC_THREAD_KEYS_MAX
#define _SC_THREAD_STACK_MIN		69
#define _SC_THREAD_THREADS_MAX		70
#ifdef _ALL_SOURCE
#define _SC_NPROCESSORS_CONF		71
#define _SC_NPROCESSORS_ONLN		72
#endif /* _ALL_SOURCE */
#define _SC_XOPEN_UNIX			73

#if (_XOPEN_SOURCE >= 500)

/* POSIX 1003.1c and XPG UNIX98 */
/* look to defines above for meanings */
#define _SC_AIO_LISTIO_MAX			75
#define _SC_AIO_MAX				76
#define _SC_AIO_PRIO_DELTA_MAX			77
#define _SC_ASYNCHRONOUS_IO			78
#define _SC_DELAYTIMER_MAX			79
#define _SC_FSYNC				80
#define _SC_GETGR_R_SIZE_MAX			81
#define _SC_GETPW_R_SIZE_MAX			82
#define _SC_LOGIN_NAME_MAX			83
#define _SC_MAPPED_FILES			84
#define _SC_MEMLOCK				85
#define _SC_MEMLOCK_RANGE			86
#define _SC_MEMORY_PROTECTION			87
#define _SC_MESSAGE_PASSING			88
#define _SC_MQ_OPEN_MAX				89
#define _SC_MQ_PRIO_MAX				90
#define _SC_PRIORITIZED_IO			91
#define _SC_PRIORITY_SCHEDULING			92
#define _SC_REALTIME_SIGNALS			93
#define _SC_RTSIG_MAX				94
#define _SC_SEMAPHORES				95
#define _SC_SEM_NSEMS_MAX			96
#define _SC_SEM_VALUE_MAX			97
#define _SC_SHARED_MEMORY_OBJECTS		98
#define _SC_SIGQUEUE_MAX			99
#define _SC_SYNCHRONIZED_IO			100
#define _SC_THREAD_DESTRUCTOR_ITERATIONS	101
#define _SC_TIMERS				102
#define _SC_TIMER_MAX				103
#define _SC_TTY_NAME_MAX			104
#define _SC_XBS5_ILP32_OFF32			105
#define _SC_XBS5_ILP32_OFFBIG			106
#define _SC_XBS5_LP64_OFF64			107
#define _SC_XBS5_LPBIG_OFFBIG			108
#define _SC_XOPEN_XCU_VERSION			109
#define _SC_XOPEN_REALTIME			110
#define _SC_XOPEN_REALTIME_THREADS		111
#define _SC_XOPEN_LEGACY			112
#endif /* _XOPEN_SOURCE >= 500 */

#ifdef _ALL_SOURCE
#define _SC_REENTRANT_FUNCTIONS		_SC_THREAD_SAFE_FUNCTIONS
#define _SC_PHYS_PAGES				113
#define _SC_AVPHYS_PAGES			114
#define _SC_LPAR_ENABLED			115
#define _SC_LARGE_PAGESIZE			116
#endif /* _ALL_SOURCE */

#define _SC_AIX_KERNEL_BITMODE			117
#define _SC_AIX_REALMEM				118
#define _SC_AIX_HARDWARE_BITMODE		119
#define _SC_AIX_MP_CAPABLE			120

#define _SC_V6_ILP32_OFF32			121
#define _SC_V6_ILP32_OFFBIG			122
#define _SC_V6_LP64_OFF64			123
#define _SC_V6_LPBIG_OFFBIG			124

#define _SC_XOPEN_STREAMS			125

#if (_POSIX_C_SOURCE >= 200112L)
#define _SC_HOST_NAME_MAX			126
#define _SC_REGEXP				127
#define _SC_SHELL				128
#define _SC_SYMLOOP_MAX				129
#define _SC_ADVISORY_INFO			130
#define _SC_FILE_LOCKING			131
#define _SC_2_PBS				132
#define _SC_2_PBS_ACCOUNTING			133
#define _SC_2_PBS_CHECKPOINT			134
#define _SC_2_PBS_LOCATE			135
#define _SC_2_PBS_MESSAGE			136
#define _SC_2_PBS_TRACK				137
#define _SC_BARRIERS				138
#define _SC_CLOCK_SELECTION			139
#define _SC_CPUTIME				140
#define _SC_MONOTONIC_CLOCK			141
#define _SC_READER_WRITER_LOCKS			142
#define _SC_SPAWN				143
#define _SC_SPIN_LOCKS				144
#define _SC_SPORADIC_SERVER			145
#define _SC_THREAD_CPUTIME			146
#define _SC_THREAD_SPORADIC_SERVER              147
#define _SC_TIMEOUTS				148
#define _SC_TRACE				149
#define _SC_TRACE_EVENT_FILTER			150
#define _SC_TRACE_INHERIT			151
#define _SC_TRACE_LOG				152
#define _SC_TYPED_MEMORY_OBJECTS		153
#define _SC_IPV6				154
#define _SC_RAW_SOCKETS				155
#define _SC_SS_REPL_MAX				156
#define _SC_TRACE_EVENT_NAME_MAX		157
#define _SC_TRACE_NAME_MAX			158
#define _SC_TRACE_SYS_MAX			159
#define _SC_TRACE_USER_EVENT_MAX		160
#endif /* _POSIX_C_SOURCE >= 200112L */

#ifdef _ALL_SOURCE
#define _SC_AIX_UKEYS				161
#endif /* _ALL_SOURCE */

#endif /* _POSIX_SOURCE */


#if _XOPEN_SOURCE_EXTENDED==1
#ifdef _LARGE_FILES
#define	ftruncate	ftruncate64
#define	truncate	truncate64
#endif
/*
#ifndef _H_LOCKF
#include <sys/lockf.h>		
#endif
*/
#ifdef _NO_PROTO
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern int		brk();
	extern int              getpagesize();
#ifndef _MSGQSUPPORT
	extern int		__fd_getdtablesize();
	static int		getdtablesize()
				{
					return __fd_getdtablesize();
				}
#else
	extern int              getdtablesize();
#endif /* _MSGQSUPPORT */

	extern void             *sbrk();
#endif /* _POSIX_C_SOURCE<200112L */
	extern int		fchdir();
	extern int		fchown();
	extern int		ftruncate();
	extern long		gethostid();
	extern int		gethostname();
	extern pid_t		getpgid();
	extern pid_t		getsid();
	extern char		*getwd();
	extern int		lchown();
	extern int		readlink();
	extern pid_t		setpgrp();
	extern int		setregid();
	extern int		setreuid();
	extern int		symlink();
	extern void		sync();
	extern int		truncate();
	extern useconds_t	ualarm();
	extern int		usleep();
	extern pid_t		vfork();
#else /* _NO_PROTO */
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern int		brk(void *);
	extern int              getpagesize(void);
#ifndef _MSGQSUPPORT
	extern int		__fd_getdtablesize(void);
	static int		getdtablesize()
				{
					return __fd_getdtablesize();
				}
#else
	extern int              getdtablesize(void);
#endif /* _MSGQSUPPORT */
#ifdef _LINUX_SOURCE_COMPAT
        extern void             *sbrk(ptrdiff_t);
#elif (_XOPEN_SOURCE >= 500) || defined(__64BIT__)
        extern void             *sbrk(intptr_t);
#else
        extern void             *sbrk(int);
#endif
#endif /* _POSIX_C_SOURCE<200112L */
	extern int		fchdir(int);
	extern int		fchown(int, uid_t, gid_t);
	extern int		ftruncate(int, off_t);
#ifdef _LARGE_FILE_API
	extern int		ftruncate64(int, off64_t);
#endif
	extern int		gethostname(char *, size_t);
	extern long		gethostid(void);
	extern pid_t		getpgid(pid_t);
	extern pid_t		getsid(pid_t);
	extern char		*getwd(char *);
	extern int		lchown(const char *, uid_t, gid_t);

#if (defined(_SUSV3_READLINK) || \
     (!defined(_ALL_SOURCE) && (_POSIX_C_SOURCE >= 200112L))) 
    /* If SUSV3 readlink specifically requested or if strict SUSv3 
     * environment requested */ 
#ifdef __64BIT__
static ssize_t readlink(const char *__restrict__ __path,
                              char *__restrict__ __buf, size_t __bufsize)
{
	extern ssize_t __readlink64(const char *__restrict__, char *__restrict__, size_t);
	return __readlink64(__path, __buf, __bufsize);
}
#else
	extern ssize_t readlink(const char *__restrict__, char *__restrict__, size_t);
#endif /* __64BIT__ */
#else
	extern int readlink(const char *, char *, size_t);
#endif /* _SUSV3_READLINK || !_ALL_SOURCE && _POSIX_C_SOURCE >= 200112L */

#ifndef _BSD
	extern pid_t		setpgrp(void);
#endif /* _BSD */
	extern int		setregid(gid_t, gid_t);
	extern int		setreuid(uid_t, uid_t);
	extern int		symlink(const char *, const char *);
	extern void		sync(void);
	extern int		truncate(const char *, off_t);
#ifdef _LARGE_FILE_API
	extern int		truncate64(const char *, off64_t);
#endif
	extern useconds_t	ualarm(useconds_t, useconds_t);
	extern int		usleep(useconds_t);
	extern pid_t		vfork(void);
#if _XOPEN_SOURCE>=500
	extern int		getlogin_r(char *, size_t);
	extern int		ttyname_r(int, char *, size_t);

#ifdef _LARGE_FILES
#define pread		pread64
#define pwrite		pwrite64
#endif /* _LARGE_FILES */

	extern ssize_t		pread(int, void *, size_t, off_t);
	extern ssize_t		pwrite(int, const void *, size_t, off_t);
#ifdef _LARGE_FILE_API
	extern ssize_t		pread64(int, void *, size_t, off64_t);
	extern ssize_t		pwrite64(int, const void *, size_t, off64_t);
#endif /* _LARGE_FILE_API */
#endif /* _XOPEN_SOURCE>=500 */

#endif /* _NO_PROTO */

#endif /* _XOPEN_SOURCE_EXTENDED */

#ifdef _ALL_SOURCE

extern char **environ;

#ifndef _KERNEL
#ifdef _NO_PROTO
	extern pid_t		f_fork();
#else /* _NO_PROTO */
	extern pid_t		f_fork(void);
#endif /* _NO_PROTO */
#endif	/* _KERNEL */

#ifdef _NO_PROTO
	extern char *		cuserid();
	extern int		ioctl();
#ifdef __64BIT__
	extern int		ioctlx();
	extern int		ioctl32();
	extern int		ioctl32x();
#endif /* __64BIT__ */
	extern int		readx();
	extern int		setgroups();
	extern int		writex();
	extern int		setegid();
	extern int		seteuid();
	extern int		setrgid();
	extern int		setruid();
	extern offset_t		llseek();
	extern char *		getusershell();
	extern void		setusershell();
	extern void		endusershell();
	extern char *		get_current_dir_name();
	extern int		sysfs();
#else
	extern char *		cuserid(char *);
	extern int		setegid(gid_t);
	extern int		seteuid(uid_t);
	extern int		setrgid(gid_t);
	extern int		setruid(uid_t);
#ifndef _BSD
	extern int		ioctl(int, int, ...);
#endif /* _BSD */
#ifdef __64BIT__
	extern int		ioctlx(int, int, void *, long);
	extern int		ioctl32(int, int, ...);
	extern int		ioctl32x(int, int, unsigned int, unsigned int);
#endif /* __64BIT__ */
	extern int		setgroups(int, gid_t []);
#ifndef _KERNEL
	extern int	readx(int, char*, unsigned, long);
	extern int	writex(int, char*, unsigned, long);

#ifdef _LARGE_FILES
#define fclear fclear64
#define	fsync_range	fsync_range64
#endif
	extern off_t	fclear(int, off_t);
	extern int	fsync_range(int, int, off_t, off_t);
#ifdef _LARGE_FILE_API
	extern off64_t	fclear64(int, off64_t);
	extern int	fsync_range64(int, int, off64_t, off64_t);
#endif
	extern offset_t llseek(int, offset_t, int);
	extern char *	getusershell(void);
	extern void	setusershell(void);
	extern void	endusershell(void);
	extern char *	get_current_dir_name(void);
	extern int	sysfs(int, ...);
	extern int	finfo(const char *, int, void *, int32long64_t);
	extern int	ffinfo(int, int, void *, int32long64_t);

#endif /* ndef _KERNEL */

#endif /* _NO_PROTO */

#define _AES_OS_VERSION 1               /* OSF, AES version */

#endif /* _ALL_SOURCE */

#ifdef __cplusplus
}
#endif

#endif /* _H_UNISTD */


==> cf_src/overall/matMul/matMultapi.cpp <==
/*
 * Copyright 2012 Intel Corporation.
 *
 * This file is subject to the Intel Sample Source Code License. A copy
 * of the Intel Sample Source Code License is included.
 */

//******************************************************************************************
// Author:   Gaurav Bansal
// Purpose:  Matrix multiply using hStreams
// Created:  5/2/14
//********************************************************************************************

#include <stdio.h>
#include <unistd.h>
#include <stdlib.h>
#include <string.h>

#include "dtime.h"
#include <math.h>

//********************************************************************************************
#include <mkl.h>
#include <hStreams_source.h>
#include <hStreams_app_api.h>

#define SWITCH_CHAR  '-'
typedef FP_DATA_TYPE MATRIX_TYPE;

//********************************************************************************************
//
typedef struct _mtxSize  // Optional Command-line multiplier for matrix sizes
{
    unsigned int numColsA, numRowsA, numColsB, numRowsB, numColsC, numRowsC;
}   sMtxSize;

static int partitions  = 4;  // computing partitions per card
static int max_log_str = 4;  // number of logical streams: one can make this bigger
static int pass        = 0;  // number of passes in former_main

// Calculate mean gigaFlops
double mean_and_stddev(double *gflops, int size, double &mean, double &stddev, double &max, double &min)
{
  mean = stddev = 0.0;
  if( size < 3 ) return(0.0);
  min = 1.0e38; max = -min;
  for (int i = 1; i < size; ++i) {
      mean = mean + gflops[i];
      if( gflops[i] > max ) max = gflops[i];
      if( gflops[i] < min ) min = gflops[i];
  }
  mean = mean / (size - 1);

  for (int i = 1; i < size; ++i) {
      stddev = stddev + pow(gflops[i] - mean, 2);
  }

  stddev = stddev / (size - 2);
  stddev = sqrt(stddev);
  return( stddev );
}

// Initializes a matrix with random MATRIX_TYPE entries.
void randomInit(MATRIX_TYPE *data, int size)
{
    for (int i = 0; i < size; ++i)
    {
        data[i] = rand() / (MATRIX_TYPE)RAND_MAX;
    }
}

void initializeMatrices(sMtxSize &allSizes, int m, int k, int n)
{
    allSizes.numRowsA =  m;
    allSizes.numColsA =  k;
    allSizes.numRowsB =  k;
    allSizes.numColsB =  n;
    allSizes.numRowsC =  m;
    allSizes.numColsC =  n;
}

//
// Do Block Matrix Multiply
//
int matrixMultiply(sMtxSize &allSizes,
                   int mblocks, int kblocks, int nblocks,
                   int nIter)
{
    int totalblocks_A = mblocks * kblocks;
    int totalblocks_B = kblocks * nblocks;
    int totalblocks_C = mblocks * nblocks;

    unsigned int size_A = allSizes.numColsA * allSizes.numRowsA;
    unsigned int size_B = allSizes.numColsB * allSizes.numRowsB;
    unsigned int size_C = allSizes.numColsC * allSizes.numRowsC;

    // allocate host memory for matrices A and B and C
    MATRIX_TYPE *h_A = new MATRIX_TYPE[size_A];
    MATRIX_TYPE *h_B = new MATRIX_TYPE[size_B];
    MATRIX_TYPE *h_C = new MATRIX_TYPE[size_C];

    // host memory for matrix blocks for A and B and C
    MATRIX_TYPE** h_Ablock = new MATRIX_TYPE*[totalblocks_A];
    MATRIX_TYPE** h_Bblock = new MATRIX_TYPE*[totalblocks_B];
    MATRIX_TYPE** h_Cblock = new MATRIX_TYPE*[totalblocks_C];

    unsigned int mem_size_Ablock = sizeof(MATRIX_TYPE) * size_A/totalblocks_A;
    unsigned int mem_size_Bblock = sizeof(MATRIX_TYPE) * size_B/totalblocks_B;
    unsigned int mem_size_Cblock = sizeof(MATRIX_TYPE) * size_C/totalblocks_C;

    // malloc & initialize blocks of A/B/C on host and device
    for (int i = 0; i < totalblocks_A; ++i)
    {
        h_Ablock[i] = new MATRIX_TYPE[size_A/totalblocks_A];
        CHECK_HSTR_RESULT(hStreams_app_create_buf((void *)h_Ablock[i], mem_size_Ablock);
                _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
            "Block A[%d]: ",
                        HSTR_INFO_TYPE_TRACE,
                                      i));

                // set seed for rand()
        srand(2006+i);

        // initialize host memory
        randomInit(h_Ablock[i], size_A/totalblocks_A);
    }

    for (int i = 0; i < totalblocks_B; ++i) {
        h_Bblock[i] = new MATRIX_TYPE[size_B/totalblocks_B];
        CHECK_HSTR_RESULT(hStreams_app_create_buf((void *) h_Bblock[i], mem_size_Bblock);
                _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
            "Block B[%d]: ",
                        HSTR_INFO_TYPE_TRACE,
                                      i));

        // set seed for rand()
        srand(201+i);

        // initialize host memory
        randomInit(h_Bblock[i], size_B/totalblocks_B);
    }

    // Create buffers on the card
    for (int i = 0; i < totalblocks_C; ++i) {
        h_Cblock[i] = new MATRIX_TYPE[size_C/totalblocks_C];
        CHECK_HSTR_RESULT(hStreams_app_create_buf((void *) h_Cblock[i], mem_size_Cblock);
                _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
            "Block C[%d]: ",
                         HSTR_INFO_TYPE_TRACE,
                                      i));
    }

    // Assemble matrices A and B for later host computation check
    int Bindex;
    for (int i = 0; i < kblocks; i++)
    {
        for (unsigned int k = 0; k < allSizes.numRowsB/kblocks; k++)
        {
            for (int j = i*nblocks; j < (i+1)*nblocks; j++)
            {
                for (unsigned int l = 0; l < allSizes.numColsB/nblocks; l++)
                {
                    Bindex = allSizes.numColsB*(i*allSizes.numRowsB/kblocks + k) +
                                   ((j-i*nblocks)*allSizes.numColsB/nblocks + l);
                    h_B[Bindex] = h_Bblock[j][l + k*allSizes.numColsB/nblocks];
                }
            }
        }
    }
    int Aindex;
    for (int i = 0; i < mblocks; i++)
    {
        for (unsigned int k = 0; k < allSizes.numRowsA/mblocks; k++)
        {
            for (int j = i; j <= i + (mblocks)*(kblocks-1); j = j + mblocks)
            {
                for (unsigned int l = 0; l < allSizes.numColsA/kblocks; l++)
                {
                    Aindex = allSizes.numColsA*(i*allSizes.numRowsA/mblocks + k) +
                                 (((j-i)/mblocks)*allSizes.numColsA/kblocks + l);
                    h_A[Aindex] = h_Ablock[j][l + k*allSizes.numColsA/kblocks];
                }
            }
        }
    }

    double* gigaFlops = new double[nIter];
    const MATRIX_TYPE alpha = 1.0;
    const MATRIX_TYPE beta  = 1.0;

    HSTR_EVENT *eventAcpy = new HSTR_EVENT[totalblocks_A];
    HSTR_EVENT *eventBcpy = new HSTR_EVENT[totalblocks_B];
    HSTR_EVENT *eventCcpy = new HSTR_EVENT[totalblocks_C];
    HSTR_EVENT *eventCset = new HSTR_EVENT[totalblocks_C];

    for (int iter = 0; iter < nIter; iter++)
    {
        double CdataRate = 0.0;
        double BdataRate = 0.0;
        double AdataRate = 0.0;

        double iterStart = dtimeGet();

        // Memset h_Cblock to zero initially
        for (int i = 0; i < totalblocks_C; ++i)
        {
          CHECK_HSTR_RESULT(hStreams_app_memset(h_Cblock[i], 0, mem_size_Cblock, (i%max_log_str), &eventCset[i]));
        }

        int qindex;
        int cblock_index = 0;
        int countA = -1, countB = -1;
        div_t divresult1, divresult2;

        while (countA < totalblocks_A-1 || countB < totalblocks_B-1)
        {
            if ((countA <= countB || countB == totalblocks_B-1) && (countA < totalblocks_A -1))
            {
                countA++;
                double tbegin = dtimeGet();
                CHECK_HSTR_RESULT(hStreams_app_xfer_memory(
                  h_Ablock[countA], h_Ablock[countA], mem_size_Ablock,
		  (int)countA%max_log_str, HSTR_SRC_TO_SINK,
		  &eventAcpy[countA]));
                double tend = dtimeGet();
                _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                                "Memcpy A Mic time= %.3f milliseconds\n",
                    HSTR_INFO_TYPE_TRACE,
                            1.0e3*(tend-tbegin) );
                if( tend != tbegin )
                {
                        AdataRate = 1.0e-9*mem_size_Ablock/(tend-tbegin);
                    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                        "A Data Rate= %.3f GB/s\n",
                        HSTR_INFO_TYPE_TRACE,
                        AdataRate);
                }
            }
            else if ((countB < countA || countA == totalblocks_A-1) && (countB < totalblocks_B - 1))
            {
                countB++;
                double tbegin = dtimeGet();
                CHECK_HSTR_RESULT(hStreams_app_xfer_memory(
                  h_Bblock[countB], h_Bblock[countB], mem_size_Bblock,
		  (int)countB%max_log_str, HSTR_SRC_TO_SINK,
		  &eventBcpy[countB]));
                double tend = dtimeGet();
                _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                    "Memcpy B Mic time= %.3f milliseconds\n",
                    HSTR_INFO_TYPE_TRACE,
                    1.0e3*(tend-tbegin) );

                if( tend != tbegin )
                {
                        BdataRate = 1.0e-9*mem_size_Bblock/(tend-tbegin);
                    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                        "B Data Rate= %.3f GB/s\n",
                        HSTR_INFO_TYPE_TRACE,
                        BdataRate);
                }
            }

            // start multiplications
            if ((countA + countB) >= 0)
            {
                if (countA > countB)
                {  //received a new A block
                    for (int j = 0; j <= countB; j++)
                    {
                        divresult1 = div(countA, mblocks);
                        divresult2 = div(j, nblocks);
                        if (divresult1.quot == divresult2.quot)
                        {   //validity
                            cblock_index = divresult1.rem*nblocks + divresult2.rem;
                            qindex = (int)cblock_index % max_log_str;

                            _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                                "Multiplying A[%d]xB[%d] = C[%d].. Using logical stream %d...",
                                HSTR_INFO_TYPE_TRACE,
                                countA, j, cblock_index, qindex);

                            CHECK_HSTR_RESULT(hStreams_app_event_wait(1, &eventBcpy[j]));
                            CHECK_HSTR_RESULT(hStreams_app_event_wait(1, &eventAcpy[countA]));
                            CHECK_HSTR_RESULT(hStreams_app_event_wait(1, &eventCset[cblock_index]));

                            double tbegin = dtimeGet();
                            //Async compute on the device
                            CHECK_HSTR_RESULT(hStreams_app_dgemm(CblasColMajor, CblasNoTrans, CblasNoTrans,
                                              allSizes.numColsB/nblocks, allSizes.numRowsA/mblocks,
                                              allSizes.numRowsB/kblocks,
                                              alpha, h_Bblock[j], allSizes.numColsB/nblocks,
                                              h_Ablock[countA], allSizes.numColsA/kblocks,
                                              beta, h_Cblock[cblock_index], allSizes.numColsC/nblocks,
                                                                        qindex, &eventCcpy[cblock_index]));
                            double tend = dtimeGet();

                            _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                                "GEMM Time= %.3f microseconds\n",
                                HSTR_INFO_TYPE_TRACE,
                                1.0e6* (tend-tbegin) );
                        }
                    }
                }
                else { //received a new B block
                    for (int i = 0; i <= countA; i++)
                    {
                        divresult1 = div(i, mblocks);
                        divresult2 = div(countB, nblocks);

                        if (divresult1.quot == divresult2.quot)
                        { //validity
                            cblock_index = divresult1.rem*nblocks + divresult2.rem;
                            qindex = (int)cblock_index % max_log_str;

                            _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                                "Multiplying A[%d]xB[%d] = C[%d].. Using logical stream %d...",
                                HSTR_INFO_TYPE_TRACE,
                                i, countB, cblock_index, qindex);

                            CHECK_HSTR_RESULT(hStreams_app_event_wait(1, &eventBcpy[countB]));
                            CHECK_HSTR_RESULT(hStreams_app_event_wait(1, &eventAcpy[i]));
                            CHECK_HSTR_RESULT(hStreams_app_event_wait(1, &eventCset[cblock_index]));

                            double tbegin = dtimeGet();
                            //Async compute
                            CHECK_HSTR_RESULT(hStreams_app_dgemm(CblasColMajor, CblasNoTrans, CblasNoTrans,
                                              allSizes.numColsB/nblocks, allSizes.numRowsA/mblocks,
                                              allSizes.numRowsB/kblocks,
                                              alpha, h_Bblock[countB], allSizes.numColsB/nblocks,
                                              h_Ablock[i], allSizes.numColsA/kblocks,
                                              beta, h_Cblock[cblock_index], allSizes.numColsC/nblocks,
                                                                        qindex, &eventCcpy[cblock_index]));
                            double tend = dtimeGet();

                          _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                                "GEMM Time= %.3f microseconds\n",
                                HSTR_INFO_TYPE_TRACE,
                                1.0e6* (tend-tbegin) );
                        }
                    }
                }
            }
        }

        // copy result from device to host
        for (int i = 0; i < totalblocks_C; ++i)
        {
            _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                "transferring matrix h_Cblock[%d] from device to host..asynchronously..using logical stream %d.",
                HSTR_INFO_TYPE_TRACE,
                i, i%max_log_str);

            //Synchronize before transferring the result back
            CHECK_HSTR_RESULT(hStreams_app_stream_sync(i%max_log_str));

            double tbegin = dtimeGet();
            CHECK_HSTR_RESULT(hStreams_app_xfer_memory(
              h_Cblock[i], h_Cblock[i], mem_size_Cblock, (int)i%max_log_str,
	      HSTR_SINK_TO_SRC, &eventCcpy[i]));
            double tend = dtimeGet();
            _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                "Memcpy C Time= %7.3f milliseconds --> ",
                HSTR_INFO_TYPE_TRACE,
                1.0e3*(tend-tbegin) );
            if( tend != tbegin )
            {
                CdataRate = 1.0e-9*mem_size_Cblock/(tend-tbegin);
                _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                    "C Data Rate= %7.3f GB/s\n",
                    HSTR_INFO_TYPE_TRACE,
                    CdataRate );
            }
        }

        //Synchronize after transferring the result back
        CHECK_HSTR_RESULT(hStreams_app_thread_sync());

        double iterStop = dtimeGet();

        //get Gflops
        double flopsPerMatrixMul = 2.0 * (double)allSizes.numColsA *
                                         (double)allSizes.numRowsA *
                                         (double)allSizes.numColsB;
        if( iterStop != iterStart )
                gigaFlops[iter] = (flopsPerMatrixMul * 1.0e-9f) / (iterStop - iterStart);
        else
                gigaFlops[iter] = 0.0;

        _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                              "Perf: %.3f Gflops/sec, Time= %.3f msec\r\n",
                              HSTR_INFO_TYPE_ALWAYSEMIT,
                              gigaFlops[iter], 1000.0*(iterStop - iterStart) );

    }

    double mean_gflops, stddev_gflops, max_gflops, min_gflops;
    mean_and_stddev(gigaFlops, nIter, mean_gflops, stddev_gflops,max_gflops,min_gflops);

    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
        "Size=, %d, %d, %d, %d, Pass=, %d, Iters=, %d, Max=, %.2f, GF/s, Avg_DGEMM=, %.2f, GFlop/s, StdDev=, %.2f, GFlop/s, %.2f, percent (Ignoring first iteration)\n",
        HSTR_INFO_TYPE_ALWAYSEMIT,
        allSizes.numRowsA, allSizes.numColsA, allSizes.numRowsB, allSizes.numColsB,
        pass,nIter, max_gflops, mean_gflops, stddev_gflops,100.0*stddev_gflops/mean_gflops);

    int Cindex;
    for (int i = 0; i < mblocks; i++)
    {
        for (unsigned int k = 0; k < allSizes.numRowsC/mblocks; k++)
        {
            for (int j = i*nblocks; j < (i+1)*nblocks; j++)
            {
                for (unsigned int l = 0; l < allSizes.numColsC/nblocks; l++)
                {
                    Cindex = allSizes.numColsC*(i*allSizes.numRowsC/mblocks + k) +
                                   ((j-i*nblocks)*allSizes.numColsC/nblocks + l);
                    h_C[Cindex] = h_Cblock[j][l + k*allSizes.numColsC/nblocks];
                }
            }
        }
    }

    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
        "Computing result using host CPU...",
        HSTR_INFO_TYPE_ALWAYSEMIT);

    MATRIX_TYPE *reference = new MATRIX_TYPE[size_C];
    bool resACBLAS = true;

    // faster MKL host compute reference solution
    /*
    memset(reference,0,size_C*sizeof(MATRIX_TYPE));
    double refFlops = (2.0*allSizes.numRowsC*allSizes.numColsC*allSizes.numColsA);
    double trefStart = dtimeGet();
    cblas_dgemm(CblasRowMajor, CblasNoTrans, CblasNoTrans,
                allSizes.numRowsA, allSizes.numColsB, allSizes.numColsA,
                1.0, h_A, allSizes.numColsA, h_B, allSizes.numColsB,
                0.0, reference, allSizes.numColsC);
    double trefStop = dtimeGet();
    resACBLAS = true;
    uint32_t num_mismatch = 0;
    for (unsigned int i = 0; i < size_C; ++i)
    {
        FP_DATA_TYPE diff = fabs(reference[i] - h_C[i]);
        if (reference[i] != 0) diff /= reference[i];
        if (diff > 1.0e-7)
        {
            num_mismatch++;
            if (resACBLAS) {
              printf("MKL dgemm: Detected problem at i=%d: ref %g actual %g\n",
                      i, reference[i], h_C[i]);
            }
            resACBLAS = false;
        }
    }

    if( resACBLAS ) {
        printf("[If no MKLdgemm failures, then] Block Multiplication was successful.\r\n");
    } else {
      printf( "ERROR: Mismatch between MKL's result and hStreams' result.\n"
              "ERROR: Number of mismatching elements: %u, number of matching elements: %u\n",
              num_mismatch, size_C - num_mismatch);
    }

    double mklHostRefFlops = (refFlops * 1.0e-9) / (trefStop - trefStart);
    printf("MKL Host DGEMM Perf, %.3f, GFlops/sec, Time= %.3f msec\r\n",
                    mklHostRefFlops, 1000.0*(trefStop - trefStart) );
	*/
    //
    // Free Memory
    //
    delete [] reference;
    delete [] h_A;
    delete [] h_B;
    delete [] h_C;
    delete [] gigaFlops;
    delete [] eventAcpy;
    delete [] eventBcpy;
    delete [] eventCcpy;
    delete [] eventCset;

    for (int i = 0; i < totalblocks_A; ++i) { delete [] h_Ablock[i]; }
    for (int i = 0; i < totalblocks_B; ++i) { delete [] h_Bblock[i]; }
    for (int i = 0; i < totalblocks_C; ++i) { delete [] h_Cblock[i]; }

    return 0;
}

static HSTR_OPTIONS hstreams_options;

static int formerMain(int argc, char** argv)
{
    hStreams_GetCurrentOptions(&hstreams_options, sizeof(hstreams_options));
    hstreams_options.verbose = 0;
    hstreams_options.phys_domains_limit = 256;  // Limit to 256 domains
    int nIter=5, blocksize = 128;
    int mat_size_m=512, mat_size_k=512, mat_size_n=5120;
    sMtxSize allSizes;

    ++pass;
    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
    "*** C(mxn) = A(mxk) x B(kxn)\n", HSTR_INFO_TYPE_ALWAYSEMIT);

    int tLogStreamsPerPlace = 1;
    int tPlacesPerDomain = 1;
    while (argc)
    {
        if (*argv[0] == SWITCH_CHAR)
        {
            switch (*(argv[0]+1))
            {
                case 'b':
                    blocksize = (int)atol(argv[0]+2);
                    break;

                case 'm':
                    mat_size_m = (int)atol(argv[0]+2);
                    break;

                case 'k':
                    mat_size_k = (int)atol(argv[0]+2);
                    break;

                case 'n':
                    mat_size_n = (int)atol(argv[0]+2);
                    break;
                case 's': // the number of logical streams per place
                    tLogStreamsPerPlace = (int)atol(argv[0]+2);
                    break;

                case 'p': // the number of partitions per domain
                    tPlacesPerDomain = (int)atol(argv[0]+2);
                    break;


                case 'i':
                    nIter = (int)atol(argv[0]+2);
		    if( nIter < 3 ) nIter=3;
		    break;

                case 'v':
                    hstreams_options.verbose = (int)atol(argv[0]+2);
                    break;

                default:
                    break;
            }
        }
        argc -= 1;
        argv++;
    }

    hStreams_SetOptions(&hstreams_options);
    int mblocks, nblocks, kblocks;
    mblocks = (int)mat_size_m/blocksize;
    kblocks = (int)mat_size_k/blocksize;
    nblocks = (int)mat_size_n/blocksize;

    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
        "blocksize = %d x %d, m = %d, k = %d, n = %d\n",
        HSTR_INFO_TYPE_ALWAYSEMIT,
        blocksize, blocksize, mat_size_m, mat_size_k, mat_size_n);

    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
        "mblocks = %d, kblocks = %d, nblocks = %d\n",
        HSTR_INFO_TYPE_ALWAYSEMIT,
        mblocks, kblocks, nblocks);

    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
        "Matrix in blocks A(%d,%d), B(%d,%d), C(%d,%d)\n",
        HSTR_INFO_TYPE_ALWAYSEMIT,
        mblocks,kblocks, kblocks,nblocks, mblocks,nblocks);

    //the second arg is logStrPerParition! not perCard
    uint32_t PlacesPerDomain = tPlacesPerDomain;
    uint32_t LogStreamsPerPlace = tLogStreamsPerPlace;
    max_log_str = tPlacesPerDomain * tLogStreamsPerPlace;
    printf(">>parameters: partitions=%d, streams=%d\n", PlacesPerDomain, LogStreamsPerPlace);
    //int iret = hStreams_app_init(partitions, 1);
    int iret = hStreams_app_init(PlacesPerDomain, LogStreamsPerPlace);
    if( iret != 0 ) { printf("hstreams_app_init failed!\r\n"); exit(-1); }

    initializeMatrices(allSizes, mat_size_m, mat_size_k, mat_size_n);

    matrixMultiply(allSizes, mblocks, kblocks, nblocks, nIter);

    CHECK_HSTR_RESULT(hStreams_app_thread_sync());

    CHECK_HSTR_RESULT(hStreams_app_fini());

    return 0;

}

int main(int argc, char** argv)
{
  dtimeInit();
  return formerMain(argc,argv);
}


==> cf_src/overall/matMul/run_matMult.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.
. ../common/setEnv.sh
cd ../../bin/host

#for datasets in 2000 4000 6000 8000 10000 12000
#do
 #for tiles in 2000 1000 500 400 200
  #do
    #for partitions in 4 7 8
      #do
        #echo datasets=$datasets,tiles=$tiles,partitions=$partitions
	#./mat_mult -c -b$tiles -m$datasets -k$datasets -n$datasets -i11 -p$partitions -s1 -v0
      #done
  #done
#done

#for datasets in 2000 4000 6000 8000 10000 12000
#do
#        echo "--------------------------------"
#	./mat_mult -c -b$datasets -m$datasets -k$datasets -n$datasets -i11 -p1 -s1 -v0
#done

./mat_mult -c -b1000 -m2000 -k2000 -n2000 -i11 -p4 -s1 -v0
./mat_mult -c -b2000 -m4000 -k4000 -n4000 -i11 -p4 -s1 -v0
./mat_mult -c -b3000 -m6000 -k6000 -n6000 -i11 -p4 -s1 -v0
./mat_mult -c -b4000 -m8000 -k8000 -n8000 -i11 -p4 -s1 -v0
./mat_mult -c -b5000 -m10000 -k10000 -n10000 -i11 -p4 -s1 -v0
./mat_mult -c -b6000 -m12000 -k12000 -n12000 -i11 -p4 -s1 -v0



==> cf_src/overall/nn/getopt.cpp <==
/* Getopt for GNU.
   NOTE: getopt is now part of the C library, so if you don't know what
   "Keep this file name-space clean" means, talk to drepper@gnu.org
   before changing it!
   Copyright (C) 1987,88,89,90,91,92,93,94,95,96,98,99,2000,2001
        Free Software Foundation, Inc.
   This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute it and/or
   modify it under the terms of the GNU Lesser General Public
   License as published by the Free Software Foundation; either
   version 2.1 of the License, or (at your option) any later version.

   The GNU C Library is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
   Lesser General Public License for more details.

   You should have received a copy of the GNU Lesser General Public
   License along with the GNU C Library; if not, write to the Free
   Software Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA
   02111-1307 USA.  */

/* This tells Alpha OSF/1 not to define a getopt prototype in <stdio.h>.
   Ditto for AIX 3.2 and <stdlib.h>.  */
#ifndef _NO_PROTO
# define _NO_PROTO
#endif

#ifdef HAVE_CONFIG_H
# include <config.h>
#endif

#if !defined __STDC__ || !__STDC__
/* This is a separate conditional since some stdc systems
   reject `defined (const)'.  */
# ifndef const
#  define const
# endif
#endif

#include <stdio.h>

/* Comment out all this code if we are using the GNU C Library, and are not
   actually compiling the library itself.  This code is part of the GNU C
   Library, but also included in many other GNU distributions.  Compiling
   and linking in this code is a waste when using the GNU C library
   (especially if it is a shared library).  Rather than having every GNU
   program understand `configure --with-gnu-libc' and omit the object files,
   it is simpler to just do this in the source for each such file.  */

#define GETOPT_INTERFACE_VERSION 2
#if !defined _LIBC && defined __GLIBC__ && __GLIBC__ >= 2
# include <gnu-versions.h>
# if _GNU_GETOPT_INTERFACE_VERSION == GETOPT_INTERFACE_VERSION
#  define ELIDE_CODE
# endif
#endif

#ifndef ELIDE_CODE


/* This needs to come after some library #include
   to get __GNU_LIBRARY__ defined.  */
#ifdef  __GNU_LIBRARY__
/* Don't include stdlib.h for non-GNU C libraries because some of them
   contain conflicting prototypes for getopt.  */
# include <stdlib.h>
# include <unistd.h>
#endif  /* GNU C library.  */

#ifdef VMS
# include <unixlib.h>
# if HAVE_STRING_H - 0
#  include <string.h>
# endif
#endif

#ifndef _
/* This is for other GNU distributions with internationalized messages.  */
# if (HAVE_LIBINTL_H && ENABLE_NLS) || defined _LIBC
#  include <libintl.h>
#  ifndef _
#   define _(msgid)     gettext (msgid)
#  endif
# else
#  define _(msgid)      (msgid)
# endif
# if defined _LIBC && defined USE_IN_LIBIO
#  include <wchar.h>
# endif
#endif

/* This version of `getopt' appears to the caller like standard Unix `getopt'
   but it behaves differently for the user, since it allows the user
   to intersperse the options with the other arguments.

   As `getopt' works, it permutes the elements of ARGV so that,
   when it is done, all the options precede everything else.  Thus
   all application programs are extended to handle flexible argument order.

   Setting the environment variable POSIXLY_CORRECT disables permutation.
   Then the behavior is completely standard.

   GNU application programs can use a third alternative mode in which
   they can distinguish the relative order of options and other arguments.  */

#include "getopt.h"

/* For communication from `getopt' to the caller.
   When `getopt' finds an option that takes an argument,
   the argument value is returned here.
   Also, when `ordering' is RETURN_IN_ORDER,
   each non-option ARGV-element is returned here.  */

char *optarg;

/* Index in ARGV of the next element to be scanned.
   This is used for communication to and from the caller
   and for communication between successive calls to `getopt'.

   On entry to `getopt', zero means this is the first call; initialize.

   When `getopt' returns -1, this is the index of the first of the
   non-option elements that the caller should itself scan.

   Otherwise, `optind' communicates from one call to the next
   how much of ARGV has been scanned so far.  */

/* 1003.2 says this must be 1 before any call.  */
int optind = 1;

/* Formerly, initialization of getopt depended on optind==0, which
   causes problems with re-calling getopt as programs generally don't
   know that. */

int __getopt_initialized;

/* The next char to be scanned in the option-element
   in which the last option character we returned was found.
   This allows us to pick up the scan where we left off.

   If this is zero, or a null string, it means resume the scan
   by advancing to the next ARGV-element.  */

static char *nextchar;

/* Callers store zero here to inhibit the error message
   for unrecognized options.  */

int opterr = 1;

/* Set to an option character which was unrecognized.
   This must be initialized on some systems to avoid linking in the
   system's own getopt implementation.  */

int optopt = '?';

/* Describe how to deal with options that follow non-option ARGV-elements.

   If the caller did not specify anything,
   the default is REQUIRE_ORDER if the environment variable
   POSIXLY_CORRECT is defined, PERMUTE otherwise.

   REQUIRE_ORDER means don't recognize them as options;
   stop option processing when the first non-option is seen.
   This is what Unix does.
   This mode of operation is selected by either setting the environment
   variable POSIXLY_CORRECT, or using `+' as the first character
   of the list of option characters.

   PERMUTE is the default.  We permute the contents of ARGV as we scan,
   so that eventually all the non-options are at the end.  This allows options
   to be given in any order, even with programs that were not written to
   expect this.

   RETURN_IN_ORDER is an option available to programs that were written
   to expect options and other ARGV-elements in any order and that care about
   the ordering of the two.  We describe each non-option ARGV-element
   as if it were the argument of an option with character code 1.
   Using `-' as the first character of the list of option characters
   selects this mode of operation.

   The special argument `--' forces an end of option-scanning regardless
   of the value of `ordering'.  In the case of RETURN_IN_ORDER, only
   `--' can cause `getopt' to return -1 with `optind' != ARGC.  */

static enum
{
  REQUIRE_ORDER, PERMUTE, RETURN_IN_ORDER
} ordering;

/* Value of POSIXLY_CORRECT environment variable.  */
static char *posixly_correct;

#ifdef  __GNU_LIBRARY__
/* We want to avoid inclusion of string.h with non-GNU libraries
   because there are many ways it can cause trouble.
   On some systems, it contains special magic macros that don't work
   in GCC.  */
# include <string.h>
# define my_index       strchr
#else

//# if HAVE_STRING_H || WIN32 /* Pete Wilson mod 7/28/02 */
#  include <string.h>
//# else
//#  include <strings.h>
//# endif

/* Avoid depending on library functions or files
   whose names are inconsistent.  */

#ifndef getenv
extern char *getenv ();
#endif

static char *
my_index (str, chr)
     const char *str;
     int chr;
{
  while (*str)
    {
      if (*str == chr)
        return (char *) str;
      str++;
    }
  return 0;
}

/* If using GCC, we can safely declare strlen this way.
   If not using GCC, it is ok not to declare it.  */
#ifdef __GNUC__
/* Note that Motorola Delta 68k R3V7 comes with GCC but not stddef.h.
   That was relevant to code that was here before.  */
# if (!defined __STDC__ || !__STDC__) && !defined strlen
/* gcc with -traditional declares the built-in strlen to return int,
   and has done so at least since version 2.4.5. -- rms.  */
extern int strlen (const char *);
# endif /* not __STDC__ */
#endif /* __GNUC__ */

#endif /* not __GNU_LIBRARY__ */

/* Handle permutation of arguments.  */

/* Describe the part of ARGV that contains non-options that have
   been skipped.  `first_nonopt' is the index in ARGV of the first of them;
   `last_nonopt' is the index after the last of them.  */

static int first_nonopt;
static int last_nonopt;

#ifdef _LIBC
/* Stored original parameters.
   XXX This is no good solution.  We should rather copy the args so
   that we can compare them later.  But we must not use malloc(3).  */
extern int __libc_argc;
extern char **__libc_argv;

/* Bash 2.0 gives us an environment variable containing flags
   indicating ARGV elements that should not be considered arguments.  */

# ifdef USE_NONOPTION_FLAGS
/* Defined in getopt_init.c  */
extern char *__getopt_nonoption_flags;

static int nonoption_flags_max_len;
static int nonoption_flags_len;
# endif

# ifdef USE_NONOPTION_FLAGS
#  define SWAP_FLAGS(ch1, ch2) \
  if (nonoption_flags_len > 0)                                                \
    {                                                                         \
      char __tmp = __getopt_nonoption_flags[ch1];                             \
      __getopt_nonoption_flags[ch1] = __getopt_nonoption_flags[ch2];          \
      __getopt_nonoption_flags[ch2] = __tmp;                                  \
    }
# else
#  define SWAP_FLAGS(ch1, ch2)
# endif
#else   /* !_LIBC */
# define SWAP_FLAGS(ch1, ch2)
#endif  /* _LIBC */

/* Exchange two adjacent subsequences of ARGV.
   One subsequence is elements [first_nonopt,last_nonopt)
   which contains all the non-options that have been skipped so far.
   The other is elements [last_nonopt,optind), which contains all
   the options processed since those non-options were skipped.

   `first_nonopt' and `last_nonopt' are relocated so that they describe
   the new indices of the non-options in ARGV after they are moved.  */

#if defined __STDC__ && __STDC__
static void exchange (char **);
#endif

static void
exchange (argv)
     char **argv;
{
  int bottom = first_nonopt;
  int middle = last_nonopt;
  int top = optind;
  char *tem;

  /* Exchange the shorter segment with the far end of the longer segment.
     That puts the shorter segment into the right place.
     It leaves the longer segment in the right place overall,
     but it consists of two parts that need to be swapped next.  */

#if defined _LIBC && defined USE_NONOPTION_FLAGS
  /* First make sure the handling of the `__getopt_nonoption_flags'
     string can work normally.  Our top argument must be in the range
     of the string.  */
  if (nonoption_flags_len > 0 && top >= nonoption_flags_max_len)
    {
      /* We must extend the array.  The user plays games with us and
         presents new arguments.  */
      char *new_str = malloc (top + 1);
      if (new_str == NULL)
        nonoption_flags_len = nonoption_flags_max_len = 0;
      else
        {
          memset (__mempcpy (new_str, __getopt_nonoption_flags,
                             nonoption_flags_max_len),
                  '\0', top + 1 - nonoption_flags_max_len);
          nonoption_flags_max_len = top + 1;
          __getopt_nonoption_flags = new_str;
        }
    }
#endif

  while (top > middle && middle > bottom)
    {
      if (top - middle > middle - bottom)
        {
          /* Bottom segment is the short one.  */
          int len = middle - bottom;
          register int i;

          /* Swap it with the top part of the top segment.  */
          for (i = 0; i < len; i++)
            {
              tem = argv[bottom + i];
              argv[bottom + i] = argv[top - (middle - bottom) + i];
              argv[top - (middle - bottom) + i] = tem;
              SWAP_FLAGS (bottom + i, top - (middle - bottom) + i);
            }
          /* Exclude the moved bottom segment from further swapping.  */
          top -= len;
        }
      else
        {
          /* Top segment is the short one.  */
          int len = top - middle;
          register int i;

          /* Swap it with the bottom part of the bottom segment.  */
          for (i = 0; i < len; i++)
            {
              tem = argv[bottom + i];
              argv[bottom + i] = argv[middle + i];
              argv[middle + i] = tem;
              SWAP_FLAGS (bottom + i, middle + i);
            }
          /* Exclude the moved top segment from further swapping.  */
          bottom += len;
        }
    }

  /* Update records for the slots the non-options now occupy.  */

  first_nonopt += (optind - last_nonopt);
  last_nonopt = optind;
}

/* Initialize the internal data when the first call is made.  */

#if defined __STDC__ && __STDC__
static const char *_getopt_initialize (int, char *const *, const char *);
#endif
static const char *
_getopt_initialize (argc, argv, optstring)
     int argc;
     char *const *argv;
     const char *optstring;
{
  /* Start processing options with ARGV-element 1 (since ARGV-element 0
     is the program name); the sequence of previously skipped
     non-option ARGV-elements is empty.  */

  first_nonopt = last_nonopt = optind;

  nextchar = NULL;

  posixly_correct = getenv ("POSIXLY_CORRECT");

  /* Determine how to handle the ordering of options and nonoptions.  */

  if (optstring[0] == '-')
    {
      ordering = RETURN_IN_ORDER;
      ++optstring;
    }
  else if (optstring[0] == '+')
    {
      ordering = REQUIRE_ORDER;
      ++optstring;
    }
  else if (posixly_correct != NULL)
    ordering = REQUIRE_ORDER;
  else
    ordering = PERMUTE;

#if defined _LIBC && defined USE_NONOPTION_FLAGS
  if (posixly_correct == NULL
      && argc == __libc_argc && argv == __libc_argv)
    {
      if (nonoption_flags_max_len == 0)
        {
          if (__getopt_nonoption_flags == NULL
              || __getopt_nonoption_flags[0] == '\0')
            nonoption_flags_max_len = -1;
          else
            {
              const char *orig_str = __getopt_nonoption_flags;
              int len = nonoption_flags_max_len = strlen (orig_str);
              if (nonoption_flags_max_len < argc)
                nonoption_flags_max_len = argc;
              __getopt_nonoption_flags =
                (char *) malloc (nonoption_flags_max_len);
              if (__getopt_nonoption_flags == NULL)
                nonoption_flags_max_len = -1;
              else
                memset (__mempcpy (__getopt_nonoption_flags, orig_str, len),
                        '\0', nonoption_flags_max_len - len);
            }
        }
      nonoption_flags_len = nonoption_flags_max_len;
    }
  else
    nonoption_flags_len = 0;
#endif

  return optstring;
}

/* Scan elements of ARGV (whose length is ARGC) for option characters
   given in OPTSTRING.

   If an element of ARGV starts with '-', and is not exactly "-" or "--",
   then it is an option element.  The characters of this element
   (aside from the initial '-') are option characters.  If `getopt'
   is called repeatedly, it returns successively each of the option characters
   from each of the option elements.

   If `getopt' finds another option character, it returns that character,
   updating `optind' and `nextchar' so that the next call to `getopt' can
   resume the scan with the following option character or ARGV-element.

   If there are no more option characters, `getopt' returns -1.
   Then `optind' is the index in ARGV of the first ARGV-element
   that is not an option.  (The ARGV-elements have been permuted
   so that those that are not options now come last.)

   OPTSTRING is a string containing the legitimate option characters.
   If an option character is seen that is not listed in OPTSTRING,
   return '?' after printing an error message.  If you set `opterr' to
   zero, the error message is suppressed but we still return '?'.

   If a char in OPTSTRING is followed by a colon, that means it wants an arg,
   so the following text in the same ARGV-element, or the text of the following
   ARGV-element, is returned in `optarg'.  Two colons mean an option that
   wants an optional arg; if there is text in the current ARGV-element,
   it is returned in `optarg', otherwise `optarg' is set to zero.

   If OPTSTRING starts with `-' or `+', it requests different methods of
   handling the non-option ARGV-elements.
   See the comments about RETURN_IN_ORDER and REQUIRE_ORDER, above.

   Long-named options begin with `--' instead of `-'.
   Their names may be abbreviated as long as the abbreviation is unique
   or is an exact match for some defined option.  If they have an
   argument, it follows the option name in the same ARGV-element, separated
   from the option name by a `=', or else the in next ARGV-element.
   When `getopt' finds a long-named option, it returns 0 if that option's
   `flag' field is nonzero, the value of the option's `val' field
   if the `flag' field is zero.

   The elements of ARGV aren't really const, because we permute them.
   But we pretend they're const in the prototype to be compatible
   with other systems.

   LONGOPTS is a vector of `struct option' terminated by an
   element containing a name which is zero.

   LONGIND returns the index in LONGOPT of the long-named option found.
   It is only valid when a long-named option has been found by the most
   recent call.

   If LONG_ONLY is nonzero, '-' as well as '--' can introduce
   long-named options.  */

int
_getopt_internal (argc, argv, optstring, longopts, longind, long_only)
     int argc;
     char *const *argv;
     const char *optstring;
     const struct option *longopts;
     int *longind;
     int long_only;
{
  int print_errors = opterr;
  if (optstring[0] == ':')
    print_errors = 0;

  if (argc < 1)
    return -1;

  optarg = NULL;

  if (optind == 0 || !__getopt_initialized)
    {
      if (optind == 0)
        optind = 1;     /* Don't scan ARGV[0], the program name.  */
      optstring = _getopt_initialize (argc, argv, optstring);
      __getopt_initialized = 1;
    }

  /* Test whether ARGV[optind] points to a non-option argument.
     Either it does not have option syntax, or there is an environment flag
     from the shell indicating it is not an option.  The later information
     is only used when the used in the GNU libc.  */
#if defined _LIBC && defined USE_NONOPTION_FLAGS
# define NONOPTION_P (argv[optind][0] != '-' || argv[optind][1] == '\0'       \
                      || (optind < nonoption_flags_len                        \
                          && __getopt_nonoption_flags[optind] == '1'))
#else
# define NONOPTION_P (argv[optind][0] != '-' || argv[optind][1] == '\0')
#endif

  if (nextchar == NULL || *nextchar == '\0')
    {
      /* Advance to the next ARGV-element.  */

      /* Give FIRST_NONOPT and LAST_NONOPT rational values if OPTIND has been
         moved back by the user (who may also have changed the arguments).  */
      if (last_nonopt > optind)
        last_nonopt = optind;
      if (first_nonopt > optind)
        first_nonopt = optind;

      if (ordering == PERMUTE)
        {
          /* If we have just processed some options following some non-options,
             exchange them so that the options come first.  */

          if (first_nonopt != last_nonopt && last_nonopt != optind)
            exchange ((char **) argv);
          else if (last_nonopt != optind)
            first_nonopt = optind;

          /* Skip any additional non-options
             and extend the range of non-options previously skipped.  */

          while (optind < argc && NONOPTION_P)
            optind++;
          last_nonopt = optind;
        }

      /* The special ARGV-element `--' means premature end of options.
         Skip it like a null option,
         then exchange with previous non-options as if it were an option,
         then skip everything else like a non-option.  */

      if (optind != argc && !strcmp (argv[optind], "--"))
        {
          optind++;

          if (first_nonopt != last_nonopt && last_nonopt != optind)
            exchange ((char **) argv);
          else if (first_nonopt == last_nonopt)
            first_nonopt = optind;
          last_nonopt = argc;

          optind = argc;
        }

      /* If we have done all the ARGV-elements, stop the scan
         and back over any non-options that we skipped and permuted.  */

      if (optind == argc)
        {
          /* Set the next-arg-index to point at the non-options
             that we previously skipped, so the caller will digest them.  */
          if (first_nonopt != last_nonopt)
            optind = first_nonopt;
          return -1;
        }

      /* If we have come to a non-option and did not permute it,
         either stop the scan or describe it to the caller and pass it by.  */

      if (NONOPTION_P)
        {
          if (ordering == REQUIRE_ORDER)
            return -1;
          optarg = argv[optind++];
          return 1;
        }

      /* We have found another option-ARGV-element.
         Skip the initial punctuation.  */

      nextchar = (argv[optind] + 1
                  + (longopts != NULL && argv[optind][1] == '-'));
    }

  /* Decode the current option-ARGV-element.  */

  /* Check whether the ARGV-element is a long option.

     If long_only and the ARGV-element has the form "-f", where f is
     a valid short option, don't consider it an abbreviated form of
     a long option that starts with f.  Otherwise there would be no
     way to give the -f short option.

     On the other hand, if there's a long option "fubar" and
     the ARGV-element is "-fu", do consider that an abbreviation of
     the long option, just like "--fu", and not "-f" with arg "u".

     This distinction seems to be the most useful approach.  */

  if (longopts != NULL
      && (argv[optind][1] == '-'
          || (long_only && (argv[optind][2] || !my_index (optstring, argv[optind][1])))))
    {
      char *nameend;
      const struct option *p;
      const struct option *pfound = NULL;
      int exact = 0;
      int ambig = 0;
      int indfound = -1;
      int option_index;

      for (nameend = nextchar; *nameend && *nameend != '='; nameend++)
        /* Do nothing.  */ ;

      /* Test all long options for either exact match
         or abbreviated matches.  */
      for (p = longopts, option_index = 0; p->name; p++, option_index++)
        if (!strncmp (p->name, nextchar, nameend - nextchar))
          {
            if ((unsigned int) (nameend - nextchar)
                == (unsigned int) strlen (p->name))
              {
                /* Exact match found.  */
                pfound = p;
                indfound = option_index;
                exact = 1;
                break;
              }
            else if (pfound == NULL)
              {
                /* First nonexact match found.  */
                pfound = p;
                indfound = option_index;
              }
            else if (long_only
                     || pfound->has_arg != p->has_arg
                     || pfound->flag != p->flag
                     || pfound->val != p->val)
              /* Second or later nonexact match found.  */
              ambig = 1;
          }

      if (ambig && !exact)
        {
          if (print_errors)
            {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;

              __asprintf (&buf, _("%s: option `%s' is ambiguous\n"),
                          argv[0], argv[optind]);

              if (_IO_fwide (stderr, 0) > 0)
                __fwprintf (stderr, L"%s", buf);
              else
                fputs (buf, stderr);

              free (buf);
#else
              fprintf (stderr, _("%s: option `%s' is ambiguous\n"),
                       argv[0], argv[optind]);
#endif
            }
          nextchar += strlen (nextchar);
          optind++;
          optopt = 0;
          return '?';
        }

      if (pfound != NULL)
        {
          option_index = indfound;
          optind++;
          if (*nameend)
            {
              /* Don't test has_arg with >, because some C compilers don't
                 allow it to be used on enums.  */
              if (pfound->has_arg)
                optarg = nameend + 1;
              else
                {
                  if (print_errors)
                    {
#if defined _LIBC && defined USE_IN_LIBIO
                      char *buf;
#endif

                      if (argv[optind - 1][1] == '-')
                        {
                          /* --option */
#if defined _LIBC && defined USE_IN_LIBIO
                          __asprintf (&buf, _("\
%s: option `--%s' doesn't allow an argument\n"),
                                      argv[0], pfound->name);
#else
                          fprintf (stderr, _("\
%s: option `--%s' doesn't allow an argument\n"),
                                   argv[0], pfound->name);
#endif
                        }
                      else
                        {
                          /* +option or -option */
#if defined _LIBC && defined USE_IN_LIBIO
                          __asprintf (&buf, _("\
%s: option `%c%s' doesn't allow an argument\n"),
                                      argv[0], argv[optind - 1][0],
                                      pfound->name);
#else
                          fprintf (stderr, _("\
%s: option `%c%s' doesn't allow an argument\n"),
                                   argv[0], argv[optind - 1][0], pfound->name);
#endif
                        }

#if defined _LIBC && defined USE_IN_LIBIO
                      if (_IO_fwide (stderr, 0) > 0)
                        __fwprintf (stderr, L"%s", buf);
                      else
                        fputs (buf, stderr);

                      free (buf);
#endif
                    }

                  nextchar += strlen (nextchar);

                  optopt = pfound->val;
                  return '?';
                }
            }
          else if (pfound->has_arg == 1)
            {
              if (optind < argc)
                optarg = argv[optind++];
              else
                {
                  if (print_errors)
                    {
#if defined _LIBC && defined USE_IN_LIBIO
                      char *buf;

                      __asprintf (&buf,
                                  _("%s: option `%s' requires an argument\n"),
                                  argv[0], argv[optind - 1]);

                      if (_IO_fwide (stderr, 0) > 0)
                        __fwprintf (stderr, L"%s", buf);
                      else
                        fputs (buf, stderr);

                      free (buf);
#else
                      fprintf (stderr,
                               _("%s: option `%s' requires an argument\n"),
                               argv[0], argv[optind - 1]);
#endif
                    }
                  nextchar += strlen (nextchar);
                  optopt = pfound->val;
                  return optstring[0] == ':' ? ':' : '?';
                }
            }
          nextchar += strlen (nextchar);
          if (longind != NULL)
            *longind = option_index;
          if (pfound->flag)
            {
              *(pfound->flag) = pfound->val;
              return 0;
            }
          return pfound->val;
        }

      /* Can't find it as a long option.  If this is not getopt_long_only,
         or the option starts with '--' or is not a valid short
         option, then it's an error.
         Otherwise interpret it as a short option.  */
      if (!long_only || argv[optind][1] == '-'
          || my_index (optstring, *nextchar) == NULL)
        {
          if (print_errors)
            {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;
#endif

              if (argv[optind][1] == '-')
                {
                  /* --option */
#if defined _LIBC && defined USE_IN_LIBIO
                  __asprintf (&buf, _("%s: unrecognized option `--%s'\n"),
                              argv[0], nextchar);
#else
                  fprintf (stderr, _("%s: unrecognized option `--%s'\n"),
                           argv[0], nextchar);
#endif
                }
              else
                {
                  /* +option or -option */
#if defined _LIBC && defined USE_IN_LIBIO
                  __asprintf (&buf, _("%s: unrecognized option `%c%s'\n"),
                              argv[0], argv[optind][0], nextchar);
#else
                  fprintf (stderr, _("%s: unrecognized option `%c%s'\n"),
                           argv[0], argv[optind][0], nextchar);
#endif
                }

#if defined _LIBC && defined USE_IN_LIBIO
              if (_IO_fwide (stderr, 0) > 0)
                __fwprintf (stderr, L"%s", buf);
              else
                fputs (buf, stderr);

              free (buf);
#endif
            }
          nextchar = (char *) "";
          optind++;
          optopt = 0;
          return '?';
        }
    }

  /* Look at and handle the next short option-character.  */

  {
    char c = *nextchar++;
    char *temp = my_index (optstring, c);

    /* Increment `optind' when we start to process its last character.  */
    if (*nextchar == '\0')
      ++optind;

    if (temp == NULL || c == ':')
      {
        if (print_errors)
          {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;
#endif

            if (posixly_correct)
              {
                /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                __asprintf (&buf, _("%s: illegal option -- %c\n"),
                            argv[0], c);
#else
                fprintf (stderr, _("%s: illegal option -- %c\n"), argv[0], c);
#endif
              }
            else
              {
#if defined _LIBC && defined USE_IN_LIBIO
                __asprintf (&buf, _("%s: invalid option -- %c\n"),
                            argv[0], c);
#else
                fprintf (stderr, _("%s: invalid option -- %c\n"), argv[0], c);
#endif
              }

#if defined _LIBC && defined USE_IN_LIBIO
            if (_IO_fwide (stderr, 0) > 0)
              __fwprintf (stderr, L"%s", buf);
            else
              fputs (buf, stderr);

            free (buf);
#endif
          }
        optopt = c;
        return '?';
      }
    /* Convenience. Treat POSIX -W foo same as long option --foo */
    if (temp[0] == 'W' && temp[1] == ';')
      {
        char *nameend;
        const struct option *p;
        const struct option *pfound = NULL;
        int exact = 0;
        int ambig = 0;
        int indfound = 0;
        int option_index;

        /* This is an option that requires an argument.  */
        if (*nextchar != '\0')
          {
            optarg = nextchar;
            /* If we end this ARGV-element by taking the rest as an arg,
               we must advance to the next element now.  */
            optind++;
          }
        else if (optind == argc)
          {
            if (print_errors)
              {
                /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                char *buf;

                __asprintf (&buf, _("%s: option requires an argument -- %c\n"),
                            argv[0], c);

                if (_IO_fwide (stderr, 0) > 0)
                  __fwprintf (stderr, L"%s", buf);
                else
                  fputs (buf, stderr);

                free (buf);
#else
                fprintf (stderr, _("%s: option requires an argument -- %c\n"),
                         argv[0], c);
#endif
              }
            optopt = c;
            if (optstring[0] == ':')
              c = ':';
            else
              c = '?';
            return c;
          }
        else
          /* We already incremented `optind' once;
             increment it again when taking next ARGV-elt as argument.  */
          optarg = argv[optind++];

        /* optarg is now the argument, see if it's in the
           table of longopts.  */

        for (nextchar = nameend = optarg; *nameend && *nameend != '='; nameend++)
          /* Do nothing.  */ ;

        /* Test all long options for either exact match
           or abbreviated matches.  */
        for (p = longopts, option_index = 0; p->name; p++, option_index++)
          if (!strncmp (p->name, nextchar, nameend - nextchar))
            {
              if ((unsigned int) (nameend - nextchar) == strlen (p->name))
                {
                  /* Exact match found.  */
                  pfound = p;
                  indfound = option_index;
                  exact = 1;
                  break;
                }
              else if (pfound == NULL)
                {
                  /* First nonexact match found.  */
                  pfound = p;
                  indfound = option_index;
                }
              else
                /* Second or later nonexact match found.  */
                ambig = 1;
            }
        if (ambig && !exact)
          {
            if (print_errors)
              {
#if defined _LIBC && defined USE_IN_LIBIO
                char *buf;

                __asprintf (&buf, _("%s: option `-W %s' is ambiguous\n"),
                            argv[0], argv[optind]);

                if (_IO_fwide (stderr, 0) > 0)
                  __fwprintf (stderr, L"%s", buf);
                else
                  fputs (buf, stderr);

                free (buf);
#else
                fprintf (stderr, _("%s: option `-W %s' is ambiguous\n"),
                         argv[0], argv[optind]);
#endif
              }
            nextchar += strlen (nextchar);
            optind++;
            return '?';
          }
        if (pfound != NULL)
          {
            option_index = indfound;
            if (*nameend)
              {
                /* Don't test has_arg with >, because some C compilers don't
                   allow it to be used on enums.  */
                if (pfound->has_arg)
                  optarg = nameend + 1;
                else
                  {
                    if (print_errors)
                      {
#if defined _LIBC && defined USE_IN_LIBIO
                        char *buf;

                        __asprintf (&buf, _("\
%s: option `-W %s' doesn't allow an argument\n"),
                                    argv[0], pfound->name);

                        if (_IO_fwide (stderr, 0) > 0)
                          __fwprintf (stderr, L"%s", buf);
                        else
                          fputs (buf, stderr);

                        free (buf);
#else
                        fprintf (stderr, _("\
%s: option `-W %s' doesn't allow an argument\n"),
                                 argv[0], pfound->name);
#endif
                      }

                    nextchar += strlen (nextchar);
                    return '?';
                  }
              }
            else if (pfound->has_arg == 1)
              {
                if (optind < argc)
                  optarg = argv[optind++];
                else
                  {
                    if (print_errors)
                      {
#if defined _LIBC && defined USE_IN_LIBIO
                        char *buf;

                        __asprintf (&buf, _("\
%s: option `%s' requires an argument\n"),
                                    argv[0], argv[optind - 1]);

                        if (_IO_fwide (stderr, 0) > 0)
                          __fwprintf (stderr, L"%s", buf);
                        else
                          fputs (buf, stderr);

                        free (buf);
#else
                        fprintf (stderr,
                                 _("%s: option `%s' requires an argument\n"),
                                 argv[0], argv[optind - 1]);
#endif
                      }
                    nextchar += strlen (nextchar);
                    return optstring[0] == ':' ? ':' : '?';
                  }
              }
            nextchar += strlen (nextchar);
            if (longind != NULL)
              *longind = option_index;
            if (pfound->flag)
              {
                *(pfound->flag) = pfound->val;
                return 0;
              }
            return pfound->val;
          }
          nextchar = NULL;
          return 'W';   /* Let the application handle it.   */
      }
    if (temp[1] == ':')
      {
        if (temp[2] == ':')
          {
            /* This is an option that accepts an argument optionally.  */
            if (*nextchar != '\0')
              {
                optarg = nextchar;
                optind++;
              }
            else
              optarg = NULL;
            nextchar = NULL;
          }
        else
          {
            /* This is an option that requires an argument.  */
            if (*nextchar != '\0')
              {
                optarg = nextchar;
                /* If we end this ARGV-element by taking the rest as an arg,
                   we must advance to the next element now.  */
                optind++;
              }
            else if (optind == argc)
              {
                if (print_errors)
                  {
                    /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                    char *buf;

                    __asprintf (&buf,
                                _("%s: option requires an argument -- %c\n"),
                                argv[0], c);

                    if (_IO_fwide (stderr, 0) > 0)
                      __fwprintf (stderr, L"%s", buf);
                    else
                      fputs (buf, stderr);

                    free (buf);
#else
                    fprintf (stderr,
                             _("%s: option requires an argument -- %c\n"),
                             argv[0], c);
#endif
                  }
                optopt = c;
                if (optstring[0] == ':')
                  c = ':';
                else
                  c = '?';
              }
            else
              /* We already incremented `optind' once;
                 increment it again when taking next ARGV-elt as argument.  */
              optarg = argv[optind++];
            nextchar = NULL;
          }
      }
    return c;
  }
}

int
getopt (argc, argv, optstring)
     int argc;
     char *const *argv;
     const char *optstring;
{
  return _getopt_internal (argc, argv, optstring,
                           (const struct option *) 0,
                           (int *) 0,
                           0);
}

#endif  /* Not ELIDE_CODE.  */


/* Compile with -DTEST to make an executable for use in testing
   the above definition of `getopt'.  */

==> cf_src/overall/nn/getopt.h <==


/* getopt.h */
/* Declarations for getopt.
   Copyright (C) 1989-1994, 1996-1999, 2001 Free Software 
   Foundation, Inc. This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute 
   it and/or modify it under the terms of the GNU Lesser 
   General Public License as published by the Free Software 
   Foundation; either version 2.1 of the License, or 
   (at your option) any later version.

   The GNU C Library is distributed in the hope that it will 
   be useful, but WITHOUT ANY WARRANTY; without even the 
   implied warranty of MERCHANTABILITY or FITNESS FOR A 
   PARTICULAR PURPOSE.  See the GNU Lesser General Public 
   License for more details.

   You should have received a copy of the GNU Lesser General 
   Public License along with the GNU C Library; if not, write 
   to the Free Software Foundation, Inc., 59 Temple Place,
   Suite 330, Boston, MA 02111-1307 USA.  */

  

  

#ifndef _GETOPT_H

#ifndef __need_getopt
# define _GETOPT_H 1
#endif

/* If __GNU_LIBRARY__ is not already defined, either we are being used
   standalone, or this is the first header included in the source file.
   If we are being used with glibc, we need to include <features.h>, but
   that does not exist if we are standalone.  So: if __GNU_LIBRARY__ is
   not defined, include <ctype.h>, which will pull in <features.h> for us
   if it's from glibc.  (Why ctype.h?  It's guaranteed to exist and it
   doesn't flood the namespace with stuff the way some other headers do.)  */
#if !defined __GNU_LIBRARY__
# include <ctype.h>
#endif

#ifdef  __cplusplus
extern "C" {
#endif

/* For communication from `getopt' to the caller.
   When `getopt' finds an option that takes an argument,
   the argument value is returned here.
   Also, when `ordering' is RETURN_IN_ORDER,
   each non-option ARGV-element is returned here.  */

extern char *optarg;

/* Index in ARGV of the next element to be scanned.
   This is used for communication to and from the caller
   and for communication between successive calls to `getopt'.

   On entry to `getopt', zero means this is the first call; initialize.

   When `getopt' returns -1, this is the index of the first of the
   non-option elements that the caller should itself scan.

   Otherwise, `optind' communicates from one call to the next
   how much of ARGV has been scanned so far.  */

extern int optind;

/* Callers store zero here to inhibit the error message `getopt' prints
   for unrecognized options.  */

extern int opterr;

/* Set to an option character which was unrecognized.  */

extern int optopt;

#ifndef __need_getopt
/* Describe the long-named options requested by the application.
   The LONG_OPTIONS argument to getopt_long or getopt_long_only is a vector
   of `struct option' terminated by an element containing a name which is
   zero.

   The field `has_arg' is:
   no_argument          (or 0) if the option does not take an argument,
   required_argument    (or 1) if the option requires an argument,
   optional_argument    (or 2) if the option takes an optional argument.

   If the field `flag' is not NULL, it points to a variable that is set
   to the value given in the field `val' when the option is found, but
   left unchanged if the option is not found.

   To have a long-named option do something other than set an `int' to
   a compiled-in constant, such as set a value from `optarg', set the
   option's `flag' field to zero and its `val' field to a nonzero
   value (the equivalent single-letter option character, if there is
   one).  For long options that have a zero `flag' field, `getopt'
   returns the contents of the `val' field.  */

struct option
{
# if (defined __STDC__ && __STDC__) || defined __cplusplus
  const char *name;
# else
  char *name;
# endif
  /* has_arg can't be an enum because some compilers complain about
     type mismatches in all the code that assumes it is an int.  */
  int has_arg;
  int *flag;
  int val;
};

/* Names for the values of the `has_arg' field of `struct option'.  */

# define no_argument            0
# define required_argument      1
# define optional_argument      2
#endif  /* need getopt */


/* Get definitions and prototypes for functions to process the
   arguments in ARGV (ARGC of them, minus the program name) for
   options given in OPTS.

   Return the option character from OPTS just read.  Return -1 when
   there are no more options.  For unrecognized options, or options
   missing arguments, `optopt' is set to the option letter, and '?' is
   returned.

   The OPTS string is a list of characters which are recognized option
   letters, optionally followed by colons, specifying that that letter
   takes an argument, to be placed in `optarg'.

   If a letter in OPTS is followed by two colons, its argument is
   optional.  This behavior is specific to the GNU `getopt'.

   The argument `--' causes premature termination of argument
   scanning, explicitly telling `getopt' that there are no more
   options.

   If OPTS begins with `--', then non-option arguments are treated as
   arguments to the option '\0'.  This behavior is specific to the GNU
   `getopt'.  */

#if (defined __STDC__ && __STDC__) || defined __cplusplus
# ifdef __GNU_LIBRARY__
/* Many other libraries have conflicting prototypes for getopt, with
   differences in the consts, in stdlib.h.  To avoid compilation
   errors, only prototype getopt for the GNU C library.  */
extern int getopt (int ___argc, char *const *___argv, const char *__shortopts);
# else /* not __GNU_LIBRARY__ */
extern int getopt ();
# endif /* __GNU_LIBRARY__ */

# ifndef __need_getopt
extern int getopt_long (int ___argc, char *const *___argv,
                        const char *__shortopts,
                        const struct option *__longopts, int *__longind);
extern int getopt_long_only (int ___argc, char *const *___argv,
                             const char *__shortopts,
                             const struct option *__longopts, int *__longind);

/* Internal only.  Users should not call this directly.  */
extern int _getopt_internal (int ___argc, char *const *___argv,
                             const char *__shortopts,
                             const struct option *__longopts, int *__longind,
                             int __long_only);
# endif
#else /* not __STDC__ */
extern int getopt ();
# ifndef __need_getopt
extern int getopt_long ();
extern int getopt_long_only ();

extern int _getopt_internal ();
# endif
#endif /* __STDC__ */

#ifdef  __cplusplus
}
#endif

/* Make sure we later can get all the definitions and declarations.  */
#undef __need_getopt

#endif /* getopt.h */



==> cf_src/overall/nn/nn_host.cpp <==
#include <stdlib.h>
#include <stdio.h>
#include <string.h>
#include <math.h>
#include <sys/time.h>
#include <omp.h>
#include <vector>

#include "getopt.h"

#include "unistd.h"
#include <hStreams_source.h>
#include <hStreams_app_api.h>
#include <intel-coi/common/COIMacros_common.h>


#define MAX_ARGS 10
#define REC_LENGTH 49	// size of a record in db
#define REC_WINDOW 10	// number of records to read at a time
#define LATITUDE_POS 28	// location of latitude coordinates in input record
#define OPEN 10000	// initial value of nearest neighbors
#define ITERATION 101
static HSTR_OPTIONS hstreams_options;

typedef struct latLong
{
  float lat;
  float lng;
} LatLong;

typedef struct record
{
  char recString[REC_LENGTH];
  float distance;
} Record;


int loadData(char *filename,std::vector<Record> &records,std::vector<LatLong> &locations){
    FILE   *flist,*fp;
	int    i=0;
	char dbname[64];
	int recNum=0;

    /**Main processing **/

    flist = fopen(filename, "r");
	while(!feof(flist)) {
		/**
		* Read in all records of length REC_LENGTH
		* If this is the last file in the filelist, then done
		* else open next file to be read next iteration
		*/
		if(fscanf(flist, "%s\n", dbname) != 1) {
            fprintf(stderr, "error reading filelist\n");
            exit(0);
        }
        fp = fopen(dbname, "r");
        if(!fp) {
            printf("error opening a db\n");
            exit(1);
        }
        // read each record
        while(!feof(fp)){
            Record record;
            LatLong latLong;
            fgets(record.recString,49,fp);
            fgetc(fp); // newline
            if (feof(fp)) break;

            // parse for lat and long
            char substr[6];

            for(i=0;i<5;i++) substr[i] = *(record.recString+i+28);
            substr[5] = '\0';
            latLong.lat = atof(substr);

            for(i=0;i<5;i++) substr[i] = *(record.recString+i+33);
            substr[5] = '\0';
            latLong.lng = atof(substr);

            locations.push_back(latLong);
            records.push_back(record);
            recNum++;
        }
        fclose(fp);
    }
    fclose(flist);
//    for(i=0;i<rec_count*REC_LENGTH;i++) printf("%c",sandbox[i]);
    return recNum;
}


void findLowest(std::vector<Record> &records,float *distances,int numRecords,int topN){
  int i,j;
  float val;
  int minLoc;
  Record *tempRec;
  float tempDist;

  for(i=0;i<topN;i++) {
    minLoc = i;
    for(j=i;j<numRecords;j++) {
      val = distances[j];
      if (val < distances[minLoc]) minLoc = j;
    }
    // swap locations and distances
    tempRec = &records[i];
    records[i] = records[minLoc];
    records[minLoc] = *tempRec;

    tempDist = distances[i];
    distances[i] = distances[minLoc];
    distances[minLoc] = tempDist;

    // add distance to the min we just found
    records[i].distance = distances[i];
  }
}



/**
* This program finds the k-nearest neighbors
* Usage:	./nn <filelist> <num> <target latitude> <target longitude>
*			filelist: File with the filenames to the records
*			num: Number of nearest neighbors to find
*			target lat: Latitude coordinate for distance calculations
*			target long: Longitude coordinate for distance calculations
* The filelist and data are generated by hurricane_gen.c
* REC_WINDOW has been arbitrarily assigned; A larger value would allow more work for the threads
*/
int main(int argc, char* argv[]) {

	uint32_t places_per_domain = 4;
  	uint32_t logical_streams_per_place = 1; // keep it simple
  	uint64_t stream = 0;
	int MAXLOGSTR = places_per_domain;

	std::vector<Record> records;
	std::vector<LatLong> locations;
	//char filename[100];

	float *distances;
	float target_lat, target_long;

	int task,k;
	double timing=0.0,temp[ITERATION];

	if(argc < 7) {
		fprintf(stderr, "Invalid set of arguments\n");
		exit(-1);
	}

	k = atoi(argv[2]);
	target_lat = atof(argv[3]);
	target_long = atof(argv[4]);

	task = atoi(argv[5]);
	places_per_domain = atoi(argv[6]);
	MAXLOGSTR = places_per_domain;

	int numRecords = loadData(argv[1],records,locations);
	//printf("[info] task: %d, #records: %d\n", task, numRecords);
    	if (k > numRecords) 
			k = numRecords;

	distances = (float *)malloc(numRecords * sizeof(float));

	//printf("partitions = %d\t task = %d\n",places_per_domain,task);

	//printf(">>init\n");
	hStreams_GetCurrentOptions(&hstreams_options, sizeof(hstreams_options));
    	hstreams_options.verbose = 0;
    	hstreams_options.phys_domains_limit = 256;  // Limit to 256 domains
    	char *libNames[20] = {NULL,NULL};
  	unsigned int libNameCnt = 0;
  	libNames[libNameCnt++] = "nn_sink.so";
	hstreams_options.libNames = libNames;
	hstreams_options.libNameCnt = (uint16_t)libNameCnt;
  	hStreams_SetOptions(&hstreams_options);  
		
	int iret = hStreams_app_init(places_per_domain, logical_streams_per_place);
	if( iret != 0 ) { 
		printf("hstreams_app_init failed!\r\n"); 
		exit(-1); 
	}

	int header,tail;
	uint64_t arg[6];
	arg[0] = (uint64_t)target_lat;
	arg[1] = (uint64_t)target_long;
	
	arg[4] = (uint64_t)(&locations[0]);
	arg[5] = (uint64_t)distances;

	  //printf(">>create bufs\n");
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(distances,numRecords* sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(&locations[0],numRecords * sizeof(LatLong)));
	  hStreams_ThreadSynchronize();

   for(int iter=0;iter<ITERATION;iter++){

	  //printf(">>xfer mem to remote domain\n");
	  stream = 0;
	  timing = omp_get_wtime();
	  
	for(int test=0; test < numRecords; ){

		header = test;
		tail = test + task;
		if(tail > numRecords){
			tail = numRecords;
		}
		hStreams_app_xfer_memory(&locations[test], &locations[test], (tail-header) * sizeof(LatLong), stream, HSTR_SRC_TO_SINK, NULL);		

		arg[2] = (uint64_t)header;
		arg[3] = (uint64_t)tail;

		CHECK_HSTR_RESULT(
			hStreams_EnqueueCompute(
									stream,
									"nn_kernal",
									4,			  // scalar args
									2,			   // heap args
									arg,		   // arg array
									NULL,    // event
									NULL,		   // return value pointer
									0));		   // return value size
		
		hStreams_app_xfer_memory(&distances[test], &distances[test], (tail-header) * sizeof(float), stream, HSTR_SINK_TO_SRC, NULL);

		stream = (stream + 1) % MAXLOGSTR;
		test = test + task;
	}

	//hStreams_ThreadSynchronize();
	
	//printf(">>xfer mem from remote domain\n");
	
	//CHECK_HSTR_RESULT(hStreams_app_xfer_memory(distances, distances, numRecords * sizeof(float),0, HSTR_SINK_TO_SRC, NULL));

	hStreams_ThreadSynchronize();
	timing = omp_get_wtime() - timing;
	temp[iter] = timing;	
   }		

	findLowest(records,distances,numRecords,k);	
	timing = 0.0f;
	for(int iter=1; iter<ITERATION; iter++){
	  timing += temp[iter];
	}
	printf("%f\n",timing/(ITERATION-1));

	/*fprintf(stderr, "The %d nearest neighbors are:\n", k);
	for(int j = 0 ; j < k ; j++ ) {
		
		fprintf(stderr, "%s --> %f\n", records[j].recString, records[j].distance);
	}*/
  
	free(distances);
	return 0;	
}



==> cf_src/overall/nn/nn_kernal.cpp <==

#include <stdio.h>
#include <stdlib.h>
#include <float.h>
#include <math.h>
#include <omp.h>

#include <intel-coi/sink/COIPipeline_sink.h>
#include <mkl.h>


int num_omp_threads=8;

COINATIVELIBEXPORT
void nn_kernal(uint64_t arg0,uint64_t arg1,uint64_t arg2,uint64_t arg3,uint64_t arg4,uint64_t arg5)
{

	struct latLong
	{
	  float lat;
	  float lng;
	};

	int i;
	float target_lat = (float)arg0;
	float target_long = (float)arg1;
	float tmp_lat=0, tmp_long=0;

	int header = (int)arg2;
	int tail = (int)arg3;

	struct latLong *locations = (struct latLong *)arg4;
	float *distances = (float *)arg5;

	#pragma omp parallel for shared(target_lat, target_long) private(i, tmp_lat, tmp_long)
	for(i = header; i < tail; i++){

		struct latLong *tmp = locations + i;
		tmp_lat = tmp->lat;
		tmp_long = tmp->lng;
		distances[i] = sqrt(( (tmp_lat-target_lat) * (tmp_lat-target_lat) )+( (tmp_long-target_long) * (tmp_long-target_long) ));
	}
	
}



==> cf_src/overall/nn/run.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.

#scatter affinity set on host
export KMP_AFFINITY=scatter

#for MKL AO run
export MIC_ENV_PREFIX=MIC
export MIC_KMP_AFFINITY=balanced

. ./setEnv.sh ./bin

cd ./bin/host

#m - matrix size; t - no. of tiles; s - no. of streams (partitions on MIC); i - no. of iterations
#l - layout (row or ROW for rowmajor; else is colMajor)
#./nn ./inputGen/list5120k_512.txt 10 40 120 65536 5
#for((partitions=1;partitions<=56;partitions=partitions+1))
#do
 # ./nn /home/jianbin/cf_src/data/nn/inputGen/list5120k_512.txt 10 40 120 10240 $partitions
#done

#for task in  5242880 2621440 1310720 655360 327680 163840 81920 40960 20480 10240 5120 2560
#do 
  #./nn /home/jianbin/cf_src/data/nn/inputGen/list5120k_512.txt 10 40 120 $task 4
#done

#./nn /home/jianbin/cf_src/data/nn/inputGen/list320k_32.txt 10 40 120 327680 1
#./nn /home/jianbin/cf_src/data/nn/inputGen/list640k_64.txt 10 40 120 655360 1
#./nn /home/jianbin/cf_src/data/nn/inputGen/list1280k_128.txt 10 40 120 1310720 1
#./nn /home/jianbin/cf_src/data/nn/inputGen/list2560k_256.txt 10 40 120 2621440 1
#./nn /home/jianbin/cf_src/data/nn/inputGen/list5120k_512.txt 10 40 120 5242880 1
 ./nn /home/jianbin/cf_src/data/nn/inputGen/list10240k_1024.txt 10 40 120 10485760 1
 ./nn /home/jianbin/cf_src/data/nn/inputGen/list20480k_2048.txt 10 40 120 20971520 1

#for task in  20971520 10485760 5242880 2621440 1310720 
#do 
  #./nn /home/jianbin/cf_src/data/nn/inputGen/list20480k_2048.txt 10 40 120 $task 4
#done


#for task in  10485760 5242880 2621440 1310720 655360 
#do 
  #./nn /home/jianbin/cf_src/data/nn/inputGen/list10240k_1024.txt 10 40 120 $task 4
#done

#for task in  5242880 2621440 1310720 655360 327680
#do 
  #./nn /home/jianbin/cf_src/data/nn/inputGen/list5120k_512.txt 10 40 120 $task 4
#done

#2560k
#for task in  2621440 1310720 655360 327680 163840
#do 
  #./nn /home/jianbin/cf_src/data/nn/inputGen/list5120k_512.txt 10 40 120 $task 4
  #./nn /home/jianbin/cf_src/data/nn/inputGen/list2560k_256.txt 10 40 120 $task 4
#done

#1280k
#for task in  1310720 655360 327680 163840 81920
#do 
  #./nn /home/jianbin/cf_src/data/nn/inputGen/list5120k_512.txt 10 40 120 $task 4
  #./nn /home/jianbin/cf_src/data/nn/inputGen/list1280k_128.txt 10 40 120 $task 4
#done


==> cf_src/overall/nn/setEnv.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.

if [ $# -gt 0 ] && [ -d $1 ]; then
    bin_dir=$1
else
    bin_dir=../../bin
fi

mpss_dir=`echo /opt/mpss/3.?*/sysroots/k1om-mpss-linux/usr/lib64/`
export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$MKLROOT/lib/mic/:$MKLROOT/../compiler/lib/mic
if [ -d $bin_dir/host ]; then
    pushd $bin_dir/host
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:`pwd`:/usr/lib64
    if [ -d ../dev ]; then
        pushd ../dev
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:`pwd`:$mpss_dir
        popd
    else
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
    fi
    popd
else
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:/usr/lib64
    export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
fi
# This can have a very large positive impact on card-side MKL performance
# Make this 4G for an 8G card
export MKL_MIC_MAX_MEMORY=8G
# This can have a 10-15% impact on buffer transfer speeds
export MIC_USE_2MB_BUFFERS=64K


==> cf_src/overall/nn/unistd.h <==
/* IBM_PROLOG_BEGIN_TAG                                                   */
/* This is an automatically generated prolog.                             */
/*                                                                        */
/* bos53H src/bos/usr/include/unistd.h 1.38.4.46                          */
/*                                                                        */
/* Licensed Materials - Property of IBM                                   */
/*                                                                        */
/* (C) COPYRIGHT International Business Machines Corp. 1985,1995          */
/* All Rights Reserved                                                    */
/*                                                                        */
/* US Government Users Restricted Rights - Use, duplication or            */
/* disclosure restricted by GSA ADP Schedule Contract with IBM Corp.      */
/*                                                                        */
/* IBM_PROLOG_END_TAG                                                     */
/* @(#)82     1.38.4.46  src/bos/usr/include/unistd.h, incstd, bos53H, h2006_17B8 4/25/06 11:53:09 */
/*
 * COMPONENT_NAME: (INCSTD) Standard Include Files
 *
 * FUNCTIONS:
 *
 * ORIGINS: 3 27
 *
 * (C) COPYRIGHT International Business Machines Corp. 1985, 2006
 * All Rights Reserved
 * Licensed Materials - Property of IBM
 *
 * US Government Users Restricted Rights - Use, duplication or
 * disclosure restricted by GSA ADP Schedule Contract with IBM Corp.
 *
 * Copyright (c) 1984 AT&T
 * All Rights Reserved
 *
 * THIS IS UNPUBLISHED PROPRIETARY SOURCE CODE OF AT&T
 * The copyright notice above does not evidence any
 * actual or intended publication of such source code.
 */

#ifndef _H_UNISTD
#define _H_UNISTD

#ifdef __cplusplus
extern "C" {
#endif
/*
#ifndef _H_STANDARDS
#include <standards.h>
#endif
*/
//#include <strict_stdtypes.h>

#ifndef _H_TYPES
#include <sys/types.h>
#endif

//#include <end_strict_stdtypes.h>
/*
#ifndef _H_ACCESS
#include <sys/access.h>	
#endif
*/
/*
 * POSIX requires that certain values be included in unistd.h.  It also
 * requires that when _POSIX_SOURCE is defined only those standard
 * specific values are present.  This header includes all the POSIX
 * required entries.
 */

#ifdef _POSIX_SOURCE
#ifdef _LARGE_FILES
#define lseek lseek64
#endif


/* Symbolic constants for the "lseek" function: */
#ifndef SEEK_SET
#define SEEK_SET 0	/* Set file pointer to "offset" */
#define SEEK_CUR 1	/* Set file pointer to current plus "offset" */
#define SEEK_END 2	/* Set file pointer to EOF plus "offset" */
#endif /* SEEK_SET */

#ifdef _NO_PROTO

#ifndef _KERNEL
extern int access();
extern unsigned int alarm();
extern int chdir();
extern int chown();
extern int close();
extern char *ctermid();
extern int dup();
extern int dup2();
extern int execl();
extern int execv();
extern int execle();
extern int execve();
extern int execlp();
extern int execvp();
extern void _exit();
extern pid_t fork();
extern long fpathconf();
extern char *getcwd();
extern gid_t getegid();
extern uid_t geteuid();
extern gid_t getgid();
extern int getgroups();
extern char *getlogin();
extern pid_t getpgrp();
extern pid_t getpid();
extern pid_t getppid();
extern uid_t getuid();
extern int isatty();
extern int link();
extern off_t lseek();
extern long pathconf();
extern int pause();
extern int pipe();
#if defined(_XOPEN_SOURCE) && ( _XOPEN_SOURCE >= 500 )
extern int pthread_atfork();
#endif
extern int read();
extern int rmdir();
extern int setgid();
extern int setpgid();
extern int setsid();
extern int setuid();
extern unsigned int sleep();
extern long sysconf();
extern pid_t tcgetpgrp();
extern int tcsetpgrp();
extern char *ttyname();
extern int unlink();
extern int write();
#endif		/* !_KERNEL	*/

#else		/* POSIX required prototypes */

#ifndef _KERNEL
extern int access(const char *, int);
extern unsigned int alarm(unsigned int);
extern int chdir(const char *);
extern int chown(const char *, uid_t, gid_t);
extern int close(int);
extern char *ctermid(char *);
extern int dup(int);
extern int dup2(int, int);
extern int execl(const char *, const char *, ...);
extern int execv(const char *, char *const []);
extern int execle(const char *, const char *, ...);
extern int execve(const char *, char *const [], char *const []);
extern int execlp(const char *, const char *, ...);
extern int execvp(const char *, char *const []);
extern void _exit(int);
extern pid_t fork(void);
extern long fpathconf(int, int);
extern char *getcwd(char *, size_t);
extern gid_t getegid(void);
extern uid_t geteuid(void);
extern gid_t getgid(void);
extern int getgroups(int, gid_t []);
extern char *getlogin(void);
#ifndef _BSD
extern pid_t getpgrp(void);
#endif /* _BSD */
extern pid_t getpid(void);
extern pid_t getppid(void);
extern uid_t getuid(void);
extern int isatty(int);
extern int link(const char *, const char *);
extern off_t lseek(int, off_t, int);
#ifdef _LARGE_FILE_API
extern off64_t	lseek64(int, off64_t, int);
#endif
extern long pathconf(const char *, int);
extern int pause(void);
extern int pipe(int []);
#if defined(_XOPEN_SOURCE) && ( _XOPEN_SOURCE >= 500 )
extern int pthread_atfork(void (*)(void), void (*)(void), void (*)(void));
#endif
extern ssize_t read(int, void *, size_t);
extern int rmdir(const char *);
extern int setgid(gid_t);
extern int setpgid(pid_t, pid_t);
extern pid_t setsid(void);
extern int setuid(uid_t);
extern unsigned int sleep(unsigned int);
extern long sysconf(int);
extern pid_t tcgetpgrp(int);
extern int tcsetpgrp(int, pid_t);
extern char *ttyname(int);
extern int unlink(const char *);
extern ssize_t write(int, const void *, size_t);
#endif		/* !_KERNEL	*/
#endif		/* !_NO_PROTO	*/

#define STDIN_FILENO	0
#define STDOUT_FILENO	1
#define STDERR_FILENO	2

#define _POSIX_JOB_CONTROL	1
#define _POSIX_SAVED_IDS	1

#define _POSIX_VERSION		200112L
#define _POSIX2_VERSION		200112L
#define _POSIX2_C_VERSION	200112L


#ifdef _XOPEN_SOURCE

#define _XOPEN_VERSION		600
#define _XOPEN_XCU_VERSION	4
#define _XOPEN_XPG3		1
#define _XOPEN_XPG4		1
#define _XOPEN_UNIX		1

#define _XOPEN_REALTIME		(-1)
#define _XOPEN_REALTIME_THREADS	(-1)

#if (_XOPEN_SOURCE >= 600)
#define _XOPEN_STREAMS		1
#endif

#define _XBS5_ILP32_OFF32	1
#define _XBS5_ILP32_OFFBIG	1
#define _XBS5_LP64_OFF64	1
#define _XBS5_LPBIG_OFFBIG	1

#define _POSIX2_C_BIND		200112L
#define _POSIX2_C_DEV		200112L
#define _POSIX2_CHAR_TERM	1
#define _POSIX2_LOCALEDEF	200112L
#define _POSIX2_UPE		200112L
#define _POSIX2_FORT_DEV	(-1)
#define _POSIX2_FORT_RUN	(-1)
#define _POSIX2_SW_DEV		(-1)

#if (_POSIX_C_SOURCE >= 200112L)
#define _POSIX_REGEXP         1
#define _POSIX_SHELL          1
#define _POSIX2_PBS           (-1)
#define _POSIX2_PBS_ACCOUNTING        (-1)
#define _POSIX2_PBS_CHECKPOINT        (-1)
#define _POSIX2_PBS_LOCATE    (-1)
#define _POSIX2_PBS_MESSAGE   (-1)
#define _POSIX2_PBS_TRACK     (-1)
#define _V6_ILP32_OFF32               1
#define _V6_ILP32_OFFBIG      1
#define _V6_LP64_OFF64                1
#define _V6_LPBIG_OFFBIG      1

#define _POSIX_ADVISORY_INFO   200112L
#define _POSIX_BARRIERS        200112L
#define _POSIX_CLOCK_SELECTION 200112L
#define _POSIX_CPUTIME         200112L
#define _POSIX_MONOTONIC_CLOCK 200112L

#ifdef _POSIX_RAW_SOCKETS
#undef _POSIX_RAW_SOCKETS
#endif

#define _POSIX_SPAWN           200112L
#define _POSIX_SPIN_LOCKS      200112L
#define _POSIX_SPORADIC_SERVER (-1)
#define _POSIX_THREAD_CPUTIME  200112L
#define _POSIX_THREAD_SPORADIC_SERVER (-1)
#define _POSIX_TIMEOUTS	200112L
#define _POSIX_TRACE           (-1)
#define _POSIX_TRACE_EVENT_FILTER     (-1)
#define _POSIX_TRACE_INHERIT   (-1)
#define _POSIX_TRACE_LOG       (-1)
#define _POSIX_TYPED_MEMORY_OBJECTS   (-1)

#endif /* _POSIX_C_SOURCE >= 200112L */

#define _XOPEN_CRYPT		1
#define _XOPEN_SHM		1
#define _XOPEN_ENH_I18N		1
#define _XOPEN_LEGACY		(-1)
#ifndef __64BIT__
#define _UNIX_ABI		(-1)
#define _UNIX_ABI_IA64		(-1)
#define _UNIX_ABI_BIG_ENDIAN	(-1)
#define _UNIX_ABI_LITTLE_ENDIAN	(-1)
#endif /* __64BIT__ */

extern  char    *optarg;
extern  int     optind, opterr, optopt;

#ifdef _NO_PROTO
	extern	size_t	confstr();
	extern  char    *crypt();
	extern  void    encrypt();
	extern  int     fsync();
	extern	int	getopt();
	extern	int	nice();
	extern  void    swab();
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern  char    *getpass();
	extern  int     chroot();
#endif
#else
	extern	size_t	confstr(int, char*, size_t);
	extern  char    *crypt(const char *, const char *);
	extern  void    encrypt(char *, int);
	extern  int     fsync(int);
	extern	int	getopt(int, char* const*, const char*);
	extern	int	nice(int);
	extern  void    swab(const void *, void *, ssize_t);
	extern int	fdatasync(int);
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern  char    *getpass(const char *);
	extern  int     chroot(const char *);
#endif
#endif

#endif /* _XOPEN _SOURCE */

/* Threads options for 1003.1c and XPG UNIX98 */
#define _POSIX_THREADS				200112L
#define _POSIX_THREAD_ATTR_STACKADDR            200112L
#define _POSIX_THREAD_ATTR_STACKSIZE		200112L
#define _POSIX_THREAD_PROCESS_SHARED		200112L
#define _POSIX_THREAD_SAFE_FUNCTIONS		200112L
#ifdef _ALL_SOURCE
#define _POSIX_REENTRANT_FUNCTIONS		_POSIX_THREAD_SAFE_FUNCTIONS
#endif

/* Realtime threads options for 1003.1c and XPG UNIX98 */
#define	 _POSIX_THREAD_PRIORITY_SCHEDULING	(-1)
#define	 _POSIX_THREAD_PRIO_INHERIT		(-1)
#define	 _POSIX_THREAD_PRIO_PROTECT		(-1)

#undef  _POSIX_THREAD_FORKALL

/* Realtime options for 1003.1c and XPG UNIX98 */
#define _POSIX_ASYNCHRONOUS_IO			200112L
#define _POSIX_FSYNC				200112L
#define _POSIX_MAPPED_FILES			200112L
#define _POSIX_MEMLOCK			        200112L
#define _POSIX_MEMLOCK_RANGE		        200112L
#define _POSIX_MEMORY_PROTECTION		200112L
#define _POSIX_MESSAGE_PASSING			200112L
#define _POSIX_PRIORITIZED_IO			200112L
#define _POSIX_PRIORITY_SCHEDULING		200112L
#define _POSIX_REALTIME_SIGNALS			200112L
#define _POSIX_SEMAPHORES			200112L
#define _POSIX_SHARED_MEMORY_OBJECTS            200112L
#define _POSIX_SYNCHRONIZED_IO			200112L
#define _POSIX_TIMERS				200112L

#define _POSIX_ASYNC_IO				(-1)
#undef	_POSIX_SYNC_IO
#define _POSIX_PRIO_IO				(-1)

#define _POSIX_CHOWN_RESTRICTED	 0
#define _POSIX_VDISABLE		 0xFF
#define _POSIX_NO_TRUNC		 0

  /* UNIX03 and POSIX01 */
  /* Always enabled */
#define _POSIX_IPV6				200112L
#define _POSIX_RAW_SOCKETS			200112L


#ifndef NULL
#define NULL	0
#endif

#if (_POSIX_C_SOURCE >= 200112L)
#define _POSIX_READER_WRITER_LOCKS            200112L
#endif

/* arguments for the confstr() function */

#define _CS_PATH	1

	/* compile,link,lib,lint flags for 32bit, no_LARGE_FILES system */
#define _CS_XBS5_ILP32_OFF32_CFLAGS	2
#define _CS_XBS5_ILP32_OFF32_LDFLAGS	3
#define _CS_XBS5_ILP32_OFF32_LIBS	4
#define _CS_XBS5_ILP32_OFF32_LINTFLAGS	5

	/* compile,link,lib,lint flags for 32bit, _LARGE_FILES system */
#define _CS_XBS5_ILP32_OFFBIG_CFLAGS	6
#define _CS_XBS5_ILP32_OFFBIG_LDFLAGS	7
#define _CS_XBS5_ILP32_OFFBIG_LIBS	8
#define _CS_XBS5_ILP32_OFFBIG_LINTFLAGS	9

	/* compile,link,lib,lint flags for LP64 64bit system */
#define _CS_XBS5_LP64_OFF64_CFLAGS	10
#define _CS_XBS5_LP64_OFF64_LDFLAGS	11
#define _CS_XBS5_LP64_OFF64_LIBS	12
#define _CS_XBS5_LP64_OFF64_LINTFLAGS	13

	/* compile,link,lib,lint flags for ILP64 64bit system */
	/* AIX does not currently support this */
#define _CS_XBS5_LPBIG_OFFBIG_CFLAGS	14
#define _CS_XBS5_LPBIG_OFFBIG_LDFLAGS	15
#define _CS_XBS5_LPBIG_OFFBIG_LIBS	16
#define _CS_XBS5_LPBIG_OFFBIG_LINTFLAGS	17

#define _CS_AIX_BOOTDEV				24
#define _CS_AIX_MODEL_CODE			25
#define _CS_AIX_ARCHITECTURE			26
#define _CS_AIX_MODEL_CLASS			40

#if (_POSIX_C_SOURCE >= 200112L)
#define _CS_POSIX_V6_ILP32_OFF32_CFLAGS		27
#define _CS_POSIX_V6_ILP32_OFF32_LDFLAGS	28
#define _CS_POSIX_V6_ILP32_OFF32_LIBS		29
#define _CS_POSIX_V6_ILP32_OFFBIG_CFLAGS	30
#define _CS_POSIX_V6_ILP32_OFFBIG_LDFLAGS	31
#define _CS_POSIX_V6_ILP32_OFFBIG_LIBS		32
#define _CS_POSIX_V6_LP64_OFF64_CFLAGS		33
#define _CS_POSIX_V6_LP64_OFF64_LDFLAGS		34
#define _CS_POSIX_V6_LP64_OFF64_LIBS		35
#define _CS_POSIX_V6_LPBIG_OFFBIG_CFLAGS	36
#define _CS_POSIX_V6_LPBIG_OFFBIG_LDFLAGS	37
#define _CS_POSIX_V6_LPBIG_OFFBIG_LIBS		38
#define _CS_POSIX_V6_WIDTH_RESTRICTED_ENVS      39
#endif

	/* Values for the above */
#define _CSPATH		"/usr/bin:/usr/vac/bin"

	/* ILP32_OFF32 */
#define _CSPOSIX_V6_ILP32_OFF32_CFLAGS	"-q32"
#define _CSXBS5_ILP32_OFF32_CFLAGS	_CSPOSIX_V6_ILP32_OFF32_CFLAGS

#ifdef __ia64
#define _CSXBS5_ILP32_OFF32_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_ILP32_OFF32_LDFLAGS "-b32"
#define _CSXBS5_ILP32_OFF32_LDFLAGS	_CSPOSIX_V6_ILP32_OFF32_LDFLAGS
#endif

#define _CSPOSIX_V6_ILP32_OFF32_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_ILP32_OFF32_LIBS	_CSPOSIX_V6_ILP32_OFF32_LIBS

#define _CSXBS5_ILP32_OFF32_LINTFLAGS	""

	/* ILP32_OFFOFFBIG */
#define _CSPOSIX_V6_ILP32_OFFBIG_CFLAGS "-q32 -D_LARGE_FILES -qlonglong"
#define _CSXBS5_ILP32_OFFBIG_CFLAGS	_CSPOSIX_V6_ILP32_OFFBIG_CFLAGS

#ifdef __ia64
#define _CSXBS5_ILP32_OFFBIG_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_ILP32_OFFBIG_LDFLAGS "-b32"
#define _CSXBS5_ILP32_OFFBIG_LDFLAGS	_CSPOSIX_V6_ILP32_OFFBIG_LDFLAGS
#endif

#define _CSPOSIX_V6_ILP32_OFFBIG_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_ILP32_OFFBIG_LIBS	_CSPOSIX_V6_ILP32_OFFBIG_LIBS

#define _CSXBS5_ILP32_OFFBIG_LINTFLAGS	"-D_LARGE_FILES -qlonglong"

	/* LP64_OFF64 */
#define _CSPOSIX_V6_LP64_OFF64_CFLAGS	"-q64"
#define _CSXBS5_LP64_OFF64_CFLAGS	_CSPOSIX_V6_LP64_OFF64_CFLAGS

#ifdef __ia64
#define _CSXBS5_LP64_OFF64_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_LP64_OFF64_LDFLAGS	"-b64"
#define _CSXBS5_LP64_OFF64_LDFLAGS	_CSPOSIX_V6_LP64_OFF64_LDFLAGS
#endif

#define _CSPOSIX_V6_LP64_OFF64_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_LP64_OFF64_LIBS		_CSPOSIX_V6_LP64_OFF64_LIBS

#define _CSXBS5_LP64_OFF64_LINTFLAGS	"-D__64BIT__"

	/* LPBIG_OFFBIG */
#define _CSPOSIX_V6_LPBIG_OFFBIG_CFLAGS "-q64"
#define _CSXBS5_LPBIG_OFFBIG_CFLAGS	_CSPOSIX_V6_LPBIG_OFFBIG_CFLAGS

#ifdef __ia64
#define _CSXBS5_LPBIG_OFFBIG_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_LPBIG_OFFBIG_LDFLAGS "-b64"
#define _CSXBS5_LPBIG_OFFBIG_LDFLAGS	_CSPOSIX_V6_LPBIG_OFFBIG_LDFLAGS
#endif

#define _CSPOSIX_V6_LPBIG_OFFBIG_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_LPBIG_OFFBIG_LIBS	_CSPOSIX_V6_LPBIG_OFFBIG_LIBS

#define _CSXBS5_LPBIG_OFFBIG_LINTFLAGS	"-D__64BIT__"

#if (_POSIX_C_SOURCE >= 200112L)
#define _CSPOSIX_V6_WIDTH_RESTRICTED_ENVS \
		"POSIX_V6_ILP32_OFF32\n"  \
		"POSIX_V6_ILP32_OFFBIG\n" \
		"POSIX_V6_LP64_OFF64\n"  \
		"POSIX_V6_LPBIG_OFFBIG"
#endif

/* arguments for the pathconf() function */

#define _PC_CHOWN_RESTRICTED	10
#define _PC_LINK_MAX		11
#define _PC_MAX_CANON		12
#define _PC_MAX_INPUT		13
#define _PC_NAME_MAX		14
#define _PC_NO_TRUNC		15
#define _PC_PATH_MAX		16
#define _PC_PIPE_BUF		17
#define _PC_VDISABLE		18
#define _PC_ASYNC_IO		19
#define _PC_SYNC_IO		20
#define _PC_PRIO_IO		21
#define _PC_FILESIZEBITS	22  /* # bits needed to hold offset */
#define _PC_AIX_DISK_PARTITION	23
#define _PC_AIX_DISK_SIZE	24
#if (_POSIX_C_SOURCE >= 200112L)
#define _PC_SYMLINK_MAX         25
#define _PC_ALLOC_SIZE_MIN      26
#define _PC_REC_INCR_XFER_SIZE  27
#define _PC_REC_MAX_XFER_SIZE   28
#define _PC_REC_MIN_XFER_SIZE   29
#define _PC_REC_XFER_ALIGN      30
#define _PC_2_SYMLINKS          31
#endif

/* arguments for the sysconf() function, the defined numbers are used as
 * array index in sysconf().
 *
 * POSIX.1(1990), Table 4-2
 */
#define _SC_ARG_MAX			0
#define _SC_CHILD_MAX			1
#define _SC_CLK_TCK			2
#define _SC_NGROUPS_MAX			3
#define _SC_OPEN_MAX			4
#define _SC_STREAM_MAX			5
#define _SC_TZNAME_MAX			6
#define _SC_JOB_CONTROL			7
#define _SC_SAVED_IDS			8
#define _SC_VERSION			9

/* POSIX.1(1990), Table 2-3, required by command getconf */

#define _SC_POSIX_ARG_MAX		10
#define _SC_POSIX_CHILD_MAX		11
#define _SC_POSIX_LINK_MAX		12
#define _SC_POSIX_MAX_CANON		13
#define _SC_POSIX_MAX_INPUT		14
#define _SC_POSIX_NAME_MAX		15
#define _SC_POSIX_NGROUPS_MAX		16
#define _SC_POSIX_OPEN_MAX		17
#define _SC_POSIX_PATH_MAX		18
#define _SC_POSIX_PIPE_BUF		19
#define _SC_POSIX_SSIZE_MAX		20
#define _SC_POSIX_STREAM_MAX		21
#define _SC_POSIX_TZNAME_MAX		22

/* POSIX.2 (Draft 10), Table 41)	*/

#define _SC_BC_BASE_MAX			23
#define _SC_BC_DIM_MAX			24
#define _SC_BC_SCALE_MAX		25
#define _SC_BC_STRING_MAX		26
#define _SC_EQUIV_CLASS_MAX		27
#define _SC_EXPR_NEST_MAX		28
#define _SC_LINE_MAX			29
#define _SC_RE_DUP_MAX			30
#define _SC_2_VERSION			31
#define _SC_2_C_DEV			32
#define _SC_2_FORT_DEV			33
#define _SC_2_FORT_RUN			34
#define _SC_2_LOCALEDEF			35
#define _SC_2_SW_DEV			36

/* POSIX.2 (Draft 10), Table 13)	*/

#define _SC_POSIX2_BC_BASE_MAX		37
#define _SC_POSIX2_BC_DIM_MAX		38
#define _SC_POSIX2_BC_SCALE_MAX		39
#define _SC_POSIX2_BC_STRING_MAX	40
#define _SC_POSIX2_EQUIV_CLASS_MAX	41
#define _SC_POSIX2_EXPR_NEST_MAX	42
#define _SC_POSIX2_LINE_MAX		43
#define _SC_POSIX2_RE_DUP_MAX		44
#define _SC_PASS_MAX			45
#define _SC_XOPEN_VERSION		46
#define _SC_ATEXIT_MAX			47
#if _XOPEN_SOURCE_EXTENDED==1
#define _SC_PAGE_SIZE			48
#endif /* _XOPEN_SOURCE_EXTENDED */
#define _SC_AES_OS_VERSION		49
#define _SC_COLL_WEIGHTS_MAX		50
#define _SC_2_C_BIND			51
#define _SC_2_C_VERSION			52
#define _SC_2_UPE			53
#define _SC_2_CHAR_TERM			54
#define _SC_XOPEN_SHM			55
#define _SC_XOPEN_CRYPT			56
#define _SC_XOPEN_ENH_I18N		57
#if _XOPEN_SOURCE_EXTENDED==1
#define _SC_PAGESIZE			_SC_PAGE_SIZE
#define _SC_IOV_MAX			58
#endif /* _XOPEN_SOURCE_EXTENDED */
#define _SC_THREAD_SAFE_FUNCTIONS	59
#define _SC_THREADS			60
#define _SC_THREAD_ATTR_STACKADDR	61
#define _SC_THREAD_ATTR_STACKSIZE	62
#define _SC_THREAD_FORKALL		63
#define _SC_THREAD_PRIORITY_SCHEDULING	64
#define _SC_THREAD_PRIO_INHERIT		65
#define _SC_THREAD_PRIO_PROTECT		66
#define _SC_THREAD_PROCESS_SHARED	67
#define _SC_THREAD_KEYS_MAX		68
#define _SC_THREAD_DATAKEYS_MAX		_SC_THREAD_KEYS_MAX
#define _SC_THREAD_STACK_MIN		69
#define _SC_THREAD_THREADS_MAX		70
#ifdef _ALL_SOURCE
#define _SC_NPROCESSORS_CONF		71
#define _SC_NPROCESSORS_ONLN		72
#endif /* _ALL_SOURCE */
#define _SC_XOPEN_UNIX			73

#if (_XOPEN_SOURCE >= 500)

/* POSIX 1003.1c and XPG UNIX98 */
/* look to defines above for meanings */
#define _SC_AIO_LISTIO_MAX			75
#define _SC_AIO_MAX				76
#define _SC_AIO_PRIO_DELTA_MAX			77
#define _SC_ASYNCHRONOUS_IO			78
#define _SC_DELAYTIMER_MAX			79
#define _SC_FSYNC				80
#define _SC_GETGR_R_SIZE_MAX			81
#define _SC_GETPW_R_SIZE_MAX			82
#define _SC_LOGIN_NAME_MAX			83
#define _SC_MAPPED_FILES			84
#define _SC_MEMLOCK				85
#define _SC_MEMLOCK_RANGE			86
#define _SC_MEMORY_PROTECTION			87
#define _SC_MESSAGE_PASSING			88
#define _SC_MQ_OPEN_MAX				89
#define _SC_MQ_PRIO_MAX				90
#define _SC_PRIORITIZED_IO			91
#define _SC_PRIORITY_SCHEDULING			92
#define _SC_REALTIME_SIGNALS			93
#define _SC_RTSIG_MAX				94
#define _SC_SEMAPHORES				95
#define _SC_SEM_NSEMS_MAX			96
#define _SC_SEM_VALUE_MAX			97
#define _SC_SHARED_MEMORY_OBJECTS		98
#define _SC_SIGQUEUE_MAX			99
#define _SC_SYNCHRONIZED_IO			100
#define _SC_THREAD_DESTRUCTOR_ITERATIONS	101
#define _SC_TIMERS				102
#define _SC_TIMER_MAX				103
#define _SC_TTY_NAME_MAX			104
#define _SC_XBS5_ILP32_OFF32			105
#define _SC_XBS5_ILP32_OFFBIG			106
#define _SC_XBS5_LP64_OFF64			107
#define _SC_XBS5_LPBIG_OFFBIG			108
#define _SC_XOPEN_XCU_VERSION			109
#define _SC_XOPEN_REALTIME			110
#define _SC_XOPEN_REALTIME_THREADS		111
#define _SC_XOPEN_LEGACY			112
#endif /* _XOPEN_SOURCE >= 500 */

#ifdef _ALL_SOURCE
#define _SC_REENTRANT_FUNCTIONS		_SC_THREAD_SAFE_FUNCTIONS
#define _SC_PHYS_PAGES				113
#define _SC_AVPHYS_PAGES			114
#define _SC_LPAR_ENABLED			115
#define _SC_LARGE_PAGESIZE			116
#endif /* _ALL_SOURCE */

#define _SC_AIX_KERNEL_BITMODE			117
#define _SC_AIX_REALMEM				118
#define _SC_AIX_HARDWARE_BITMODE		119
#define _SC_AIX_MP_CAPABLE			120

#define _SC_V6_ILP32_OFF32			121
#define _SC_V6_ILP32_OFFBIG			122
#define _SC_V6_LP64_OFF64			123
#define _SC_V6_LPBIG_OFFBIG			124

#define _SC_XOPEN_STREAMS			125

#if (_POSIX_C_SOURCE >= 200112L)
#define _SC_HOST_NAME_MAX			126
#define _SC_REGEXP				127
#define _SC_SHELL				128
#define _SC_SYMLOOP_MAX				129
#define _SC_ADVISORY_INFO			130
#define _SC_FILE_LOCKING			131
#define _SC_2_PBS				132
#define _SC_2_PBS_ACCOUNTING			133
#define _SC_2_PBS_CHECKPOINT			134
#define _SC_2_PBS_LOCATE			135
#define _SC_2_PBS_MESSAGE			136
#define _SC_2_PBS_TRACK				137
#define _SC_BARRIERS				138
#define _SC_CLOCK_SELECTION			139
#define _SC_CPUTIME				140
#define _SC_MONOTONIC_CLOCK			141
#define _SC_READER_WRITER_LOCKS			142
#define _SC_SPAWN				143
#define _SC_SPIN_LOCKS				144
#define _SC_SPORADIC_SERVER			145
#define _SC_THREAD_CPUTIME			146
#define _SC_THREAD_SPORADIC_SERVER              147
#define _SC_TIMEOUTS				148
#define _SC_TRACE				149
#define _SC_TRACE_EVENT_FILTER			150
#define _SC_TRACE_INHERIT			151
#define _SC_TRACE_LOG				152
#define _SC_TYPED_MEMORY_OBJECTS		153
#define _SC_IPV6				154
#define _SC_RAW_SOCKETS				155
#define _SC_SS_REPL_MAX				156
#define _SC_TRACE_EVENT_NAME_MAX		157
#define _SC_TRACE_NAME_MAX			158
#define _SC_TRACE_SYS_MAX			159
#define _SC_TRACE_USER_EVENT_MAX		160
#endif /* _POSIX_C_SOURCE >= 200112L */

#ifdef _ALL_SOURCE
#define _SC_AIX_UKEYS				161
#endif /* _ALL_SOURCE */

#endif /* _POSIX_SOURCE */


#if _XOPEN_SOURCE_EXTENDED==1
#ifdef _LARGE_FILES
#define	ftruncate	ftruncate64
#define	truncate	truncate64
#endif
/*
#ifndef _H_LOCKF
#include <sys/lockf.h>		
#endif
*/
#ifdef _NO_PROTO
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern int		brk();
	extern int              getpagesize();
#ifndef _MSGQSUPPORT
	extern int		__fd_getdtablesize();
	static int		getdtablesize()
				{
					return __fd_getdtablesize();
				}
#else
	extern int              getdtablesize();
#endif /* _MSGQSUPPORT */

	extern void             *sbrk();
#endif /* _POSIX_C_SOURCE<200112L */
	extern int		fchdir();
	extern int		fchown();
	extern int		ftruncate();
	extern long		gethostid();
	extern int		gethostname();
	extern pid_t		getpgid();
	extern pid_t		getsid();
	extern char		*getwd();
	extern int		lchown();
	extern int		readlink();
	extern pid_t		setpgrp();
	extern int		setregid();
	extern int		setreuid();
	extern int		symlink();
	extern void		sync();
	extern int		truncate();
	extern useconds_t	ualarm();
	extern int		usleep();
	extern pid_t		vfork();
#else /* _NO_PROTO */
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern int		brk(void *);
	extern int              getpagesize(void);
#ifndef _MSGQSUPPORT
	extern int		__fd_getdtablesize(void);
	static int		getdtablesize()
				{
					return __fd_getdtablesize();
				}
#else
	extern int              getdtablesize(void);
#endif /* _MSGQSUPPORT */
#ifdef _LINUX_SOURCE_COMPAT
        extern void             *sbrk(ptrdiff_t);
#elif (_XOPEN_SOURCE >= 500) || defined(__64BIT__)
        extern void             *sbrk(intptr_t);
#else
        extern void             *sbrk(int);
#endif
#endif /* _POSIX_C_SOURCE<200112L */
	extern int		fchdir(int);
	extern int		fchown(int, uid_t, gid_t);
	extern int		ftruncate(int, off_t);
#ifdef _LARGE_FILE_API
	extern int		ftruncate64(int, off64_t);
#endif
	extern int		gethostname(char *, size_t);
	extern long		gethostid(void);
	extern pid_t		getpgid(pid_t);
	extern pid_t		getsid(pid_t);
	extern char		*getwd(char *);
	extern int		lchown(const char *, uid_t, gid_t);

#if (defined(_SUSV3_READLINK) || \
     (!defined(_ALL_SOURCE) && (_POSIX_C_SOURCE >= 200112L))) 
    /* If SUSV3 readlink specifically requested or if strict SUSv3 
     * environment requested */ 
#ifdef __64BIT__
static ssize_t readlink(const char *__restrict__ __path,
                              char *__restrict__ __buf, size_t __bufsize)
{
	extern ssize_t __readlink64(const char *__restrict__, char *__restrict__, size_t);
	return __readlink64(__path, __buf, __bufsize);
}
#else
	extern ssize_t readlink(const char *__restrict__, char *__restrict__, size_t);
#endif /* __64BIT__ */
#else
	extern int readlink(const char *, char *, size_t);
#endif /* _SUSV3_READLINK || !_ALL_SOURCE && _POSIX_C_SOURCE >= 200112L */

#ifndef _BSD
	extern pid_t		setpgrp(void);
#endif /* _BSD */
	extern int		setregid(gid_t, gid_t);
	extern int		setreuid(uid_t, uid_t);
	extern int		symlink(const char *, const char *);
	extern void		sync(void);
	extern int		truncate(const char *, off_t);
#ifdef _LARGE_FILE_API
	extern int		truncate64(const char *, off64_t);
#endif
	extern useconds_t	ualarm(useconds_t, useconds_t);
	extern int		usleep(useconds_t);
	extern pid_t		vfork(void);
#if _XOPEN_SOURCE>=500
	extern int		getlogin_r(char *, size_t);
	extern int		ttyname_r(int, char *, size_t);

#ifdef _LARGE_FILES
#define pread		pread64
#define pwrite		pwrite64
#endif /* _LARGE_FILES */

	extern ssize_t		pread(int, void *, size_t, off_t);
	extern ssize_t		pwrite(int, const void *, size_t, off_t);
#ifdef _LARGE_FILE_API
	extern ssize_t		pread64(int, void *, size_t, off64_t);
	extern ssize_t		pwrite64(int, const void *, size_t, off64_t);
#endif /* _LARGE_FILE_API */
#endif /* _XOPEN_SOURCE>=500 */

#endif /* _NO_PROTO */

#endif /* _XOPEN_SOURCE_EXTENDED */

#ifdef _ALL_SOURCE

extern char **environ;

#ifndef _KERNEL
#ifdef _NO_PROTO
	extern pid_t		f_fork();
#else /* _NO_PROTO */
	extern pid_t		f_fork(void);
#endif /* _NO_PROTO */
#endif	/* _KERNEL */

#ifdef _NO_PROTO
	extern char *		cuserid();
	extern int		ioctl();
#ifdef __64BIT__
	extern int		ioctlx();
	extern int		ioctl32();
	extern int		ioctl32x();
#endif /* __64BIT__ */
	extern int		readx();
	extern int		setgroups();
	extern int		writex();
	extern int		setegid();
	extern int		seteuid();
	extern int		setrgid();
	extern int		setruid();
	extern offset_t		llseek();
	extern char *		getusershell();
	extern void		setusershell();
	extern void		endusershell();
	extern char *		get_current_dir_name();
	extern int		sysfs();
#else
	extern char *		cuserid(char *);
	extern int		setegid(gid_t);
	extern int		seteuid(uid_t);
	extern int		setrgid(gid_t);
	extern int		setruid(uid_t);
#ifndef _BSD
	extern int		ioctl(int, int, ...);
#endif /* _BSD */
#ifdef __64BIT__
	extern int		ioctlx(int, int, void *, long);
	extern int		ioctl32(int, int, ...);
	extern int		ioctl32x(int, int, unsigned int, unsigned int);
#endif /* __64BIT__ */
	extern int		setgroups(int, gid_t []);
#ifndef _KERNEL
	extern int	readx(int, char*, unsigned, long);
	extern int	writex(int, char*, unsigned, long);

#ifdef _LARGE_FILES
#define fclear fclear64
#define	fsync_range	fsync_range64
#endif
	extern off_t	fclear(int, off_t);
	extern int	fsync_range(int, int, off_t, off_t);
#ifdef _LARGE_FILE_API
	extern off64_t	fclear64(int, off64_t);
	extern int	fsync_range64(int, int, off64_t, off64_t);
#endif
	extern offset_t llseek(int, offset_t, int);
	extern char *	getusershell(void);
	extern void	setusershell(void);
	extern void	endusershell(void);
	extern char *	get_current_dir_name(void);
	extern int	sysfs(int, ...);
	extern int	finfo(const char *, int, void *, int32long64_t);
	extern int	ffinfo(int, int, void *, int32long64_t);

#endif /* ndef _KERNEL */

#endif /* _NO_PROTO */

#define _AES_OS_VERSION 1               /* OSF, AES version */

#endif /* _ALL_SOURCE */

#ifdef __cplusplus
}
#endif

#endif /* _H_UNISTD */


==> cf_src/overall/srad/compress_kernal.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <float.h>
#include <math.h>
#include <omp.h>

#include <intel-coi/sink/COIPipeline_sink.h>

COINATIVELIBEXPORT
void compress_kernal(uint64_t arg0,uint64_t arg1,uint64_t arg2)
{

	int header = (int)arg0;
	int tail = (int)arg1;
	float *image = (float  *)arg2;

	int i;
	
	#pragma omp parallel for private(i) shared(image)
	for (i=header; i<tail; i++) {													// do for the number of elements in IMAGE
		image[i] = log(image[i])*255;													// take logarithm of image, log compress
	}
}



==> cf_src/overall/srad/define.cpp <==
//====================================================================================================100
//====================================================================================================100
//	DEFINE
//====================================================================================================100
//====================================================================================================100

#define fp float


==> cf_src/overall/srad/extract_kernal.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <float.h>
#include <math.h>
#include <omp.h>

#include <intel-coi/sink/COIPipeline_sink.h>

COINATIVELIBEXPORT
void extract_kernal(uint64_t arg0,uint64_t arg1,uint64_t arg2)
{
	long header = (long)arg0;
	long tail = (long)arg1;
	float *image = (float *)arg2;
	long i =0;
	#pragma omp parallel for private(i) shared(image)
	for (i=header; i<tail; i++) {													// do for the number of elements in input IMAGE
		image[i] = exp(image[i]/255);											// exponentiate input IMAGE and copy to output image
    }
}




==> cf_src/overall/srad/graphics.cpp <==
//====================================================================================================100
//====================================================================================================100
//	INCLUDE/DEFINE
//====================================================================================================100
//====================================================================================================100

// #include <stdlib.h>
// #include <string.h>
#include <stdio.h>
// #include <math.h>
// #include <time.h>
// #include <sys/types.h>
// #include <dirent.h>
// #include <errno.h>

//====================================================================================================100
//====================================================================================================100
//	WRITE FUNCTION
//====================================================================================================100
//====================================================================================================100

void write_graphics(	char* filename,
									fp* input, 
									int data_rows, 
									int data_cols, 
									int major,
									int data_range){

	//================================================================================80
	//	VARIABLES
	//================================================================================80

	FILE* fid;
	int i, j;

	//================================================================================80
	//	CREATE/OPEN FILE FOR WRITING
	//================================================================================80

	fid = fopen(filename, "w");
	if( fid == NULL ){
		printf( "The file was not created/opened for writing\n" );
		return;
	}

	//================================================================================80
	//	WRITE PGM FILE HEADER
	//================================================================================80

	fprintf(fid, "P2\n");
	fprintf(fid, "%d %d\n", data_cols, data_rows);
	fprintf(fid, "%d\n", data_range);

	//================================================================================80
	//	WRITE VALUES TO THE FILE
	//================================================================================80

	// if matrix is saved row major in memory (C)
	if(major==0){
		for(i=0; i<data_rows; i++){
			for(j=0; j<data_cols; j++){
				fprintf(fid, "%d ", (int)input[i*data_cols+j]);
			}
			fprintf(fid, "\n");
		}
	}
	// if matrix is saved column major in memory (MATLAB)
	else{
		for(i=0; i<data_rows; i++){
			for(j=0; j<data_cols; j++){
				fprintf(fid, "%d ", (int)input[j*data_rows+i]);
			}
			fprintf(fid, "\n");
		}
	}

	//================================================================================80
	//	CLOSE FILE
	//================================================================================80

	fclose(fid);

}

//====================================================================================================100
//====================================================================================================100
//	READ FUNCTION
//====================================================================================================100
//====================================================================================================100

void read_graphics(	char* filename,
									fp* input,
									int data_rows, 
									int data_cols,
									int major){

	//================================================================================80
	//	VARIABLES
	//================================================================================80

	FILE* fid;
	int i, j;
	char c;
	int temp;

	//================================================================================80
	//	OPEN FILE FOR READING
	//================================================================================80

	fid = fopen(filename, "r");
	if( fid == NULL ){
		printf( "The file was not opened for reading\n" );
		return;
	}

	//================================================================================80
	//	SKIP PGM FILE HEADER
	//================================================================================80

	i = 0;
	while(i<3){
		c = fgetc(fid);
		if(c == '\n'){
			i = i+1;
		}
	};

	//================================================================================80
	//	READ VALUES FROM THE FILE
	//================================================================================80

	if(major==0){																// if matrix is saved row major in memory (C)
		for(i=0; i<data_rows; i++){
			for(j=0; j<data_cols; j++){
				fscanf(fid, "%d", &temp);
				input[i*data_cols+j] = (fp)temp;
			}
		}
	}
	else{																				// if matrix is saved column major in memory (MATLAB)
		for(i=0; i<data_rows; i++){
			for(j=0; j<data_cols; j++){
				fscanf(fid, "%d", &temp);
				input[j*data_rows+i] = (fp)temp;
			}
		}
	}

	//================================================================================80
	//	CLOSE FILE
	//================================================================================80

	fclose(fid);

}


==> cf_src/overall/srad/include.h <==
#include <stdlib.h>
#include <math.h>
#include <time.h>
#include <stdio.h>
#include <string.h>

#include <mex.h>

#include <define.h>

#include <print.c>

==> cf_src/overall/srad/main.cpp <==
//====================================================================================================100
//		UPDATE
//====================================================================================================100

//    2006.03   Rob Janiczek
//        --creation of prototype version
//    2006.03   Drew Gilliam
//        --rewriting of prototype version into current version
//        --got rid of multiple function calls, all code in a  
//         single function (for speed)
//        --code cleanup & commenting
//        --code optimization efforts   
//    2006.04   Drew Gilliam
//        --added diffusion coefficent saturation on [0,1]
//		2009.12 Lukasz G. Szafaryn
//		-- reading from image, command line inputs
//		2010.01 Lukasz G. Szafaryn
//		--comments

//====================================================================================================100
//	DEFINE / INCLUDE
//====================================================================================================100

#include <stdlib.h>
#include <math.h>
#include <string.h>
#include <omp.h>

#include "define.cpp"
#include "graphics.cpp"
#include "resize.cpp"
#include "timer.cpp"

#include <hStreams_source.h>
#include <hStreams_app_api.h>
#include <intel-coi/common/COIMacros_common.h>

static HSTR_OPTIONS hstreams_options;

//====================================================================================================100
//====================================================================================================100
//	MAIN FUNCTION
//====================================================================================================100
//====================================================================================================100

int main(int argc, char *argv []){

	//================================================================================80
	// 	VARIABLES
	//================================================================================80

	// time
	long long time0;
	long long time1;
	long long time2;
	long long time3;
	long long time4;
	long long time5;
	long long time6;
	long long time7;
	long long time8;
	long long time9;
	long long time10;
	long long time11;

	time0 = get_time();

    // inputs image, input paramenters
    fp* image_ori;																// originalinput image
	int image_ori_rows;
	int image_ori_cols;
	long image_ori_elem;

    // inputs image, input paramenters
    fp* image;															// input image
    long Nr,Nc;													// IMAGE nbr of rows/cols/elements
	long Ne;

	// algorithm parameters
    int niter;																// nbr of iterations
    fp lambda;															// update step size

    // size of IMAGE
	int r1,r2,c1,c2;												// row/col coordinates of uniform ROI
	long NeROI;														// ROI nbr of elements
    
    // ROI statistics
//    fp meanROI, varROI, q0sqr;											//local region statistics
    
    // surrounding pixel indicies
    int *iN,*iS,*jE,*jW;    

    // center pixel value
    fp Jc;

	// directional derivatives
	fp *dN,*dS,*dW,*dE;
    
    // calculation variables
    fp tmp;
	fp *sum;
//    fp G2,L,num,den,qsqr,D;
       
    // diffusion coefficient
    fp *c; 
	fp cN,cS,cW,cE;
    
    // counters
    int iter;   // primary loop
    long i,j;    // image row/col
    long k;      // image single index    

	// number of threads
	int threads;

	int task;
	uint32_t places_per_domain = 4;
  	uint32_t logical_streams_per_place = 1; // keep it simple
  	uint64_t stream = 0;
	int MAXLOGSTR = places_per_domain;

	time1 = get_time();

	//================================================================================80
	// 	GET INPUT PARAMETERS
	//================================================================================80

	if(argc != 8){
		printf("ERROR: wrong number of arguments\n");
		return 0;
	}
	else{
		niter = atoi(argv[1]);
		lambda = atof(argv[2]);
		Nr = atoi(argv[3]);						// it is 502 in the original image
		Nc = atoi(argv[4]);						// it is 458 in the original image
		threads = atoi(argv[5]);
		places_per_domain = atoi(argv[6]);
		MAXLOGSTR = places_per_domain;
		task = atoi(argv[7]);
	}


	//printf(">>init\n");
	hStreams_GetCurrentOptions(&hstreams_options, sizeof(hstreams_options));
    	hstreams_options.verbose = 0;
    	hstreams_options.phys_domains_limit = 256;  // Limit to 256 domains
       char *libNames[20] = {NULL,NULL};
	unsigned int libNameCnt = 0;
	libNames[libNameCnt++] = "extract_kernal.so";
	libNames[libNameCnt++] = "prepare_kernal.so";
	libNames[libNameCnt++] = "prepare1_kernal.so";
	libNames[libNameCnt++] = "srad1_kernal.so";
	libNames[libNameCnt++] = "srad2_kernal.so";
	libNames[libNameCnt++] = "compress_kernal.so";
	hstreams_options.libNames = libNames;
	hstreams_options.libNameCnt = (uint16_t)libNameCnt;
	hStreams_SetOptions(&hstreams_options); 
	
	int iret = hStreams_app_init(places_per_domain, logical_streams_per_place);
	if( iret != 0 ) { 
		printf("hstreams_app_init failed!\r\n"); 
		exit(-1); 
	}

	//omp_set_num_threads(threads);
	// printf("THREAD %d\n", omp_get_thread_num());
	// printf("NUMBER OF THREADS: %d\n", omp_get_num_threads());

	time2 = get_time();

	//================================================================================80
	// 	READ IMAGE (SIZE OF IMAGE HAS TO BE KNOWN)
	//================================================================================80

    // read image
	image_ori_rows = 502;
	image_ori_cols = 458;
	image_ori_elem = image_ori_rows * image_ori_cols;

	image_ori = (fp*)malloc(sizeof(fp) * image_ori_elem);

	read_graphics(	"/home/jianbin/cf_src/data/srad/image.pgm",
								image_ori,
								image_ori_rows,
								image_ori_cols,
								1);

	time3 = get_time();

	//================================================================================80
	// 	RESIZE IMAGE (ASSUMING COLUMN MAJOR STORAGE OF image_orig)
	//================================================================================80

	Ne = Nr*Nc;

	image = (fp*)malloc(sizeof(fp) * Ne);

	resize(	image_ori,
				image_ori_rows,
				image_ori_cols,
				image,
				Nr,
				Nc,
				1);

	time4 = get_time();

	//================================================================================80
	// 	SETUP
	//================================================================================80

    r1     = 0;											// top row index of ROI
    r2     = Nr - 1;									// bottom row index of ROI
    c1     = 0;											// left column index of ROI
    c2     = Nc - 1;									// right column index of ROI

    // ROI image size    
    NeROI = (r2-r1+1)*(c2-c1+1);											// number of elements in ROI, ROI size
    
    // allocate variables for surrounding pixels
    iN = (int *)malloc(sizeof(int)*Nr) ;									// north surrounding element
    iS = (int *)malloc(sizeof(int)*Nr) ;									// south surrounding element
    jW = (int *)malloc(sizeof(int)*Nc) ;									// west surrounding element
    jE = (int *)malloc(sizeof(int)*Nc) ;									// east surrounding element
    
	// allocate variables for directional derivatives
	dN = (float *)malloc(sizeof(fp)*Ne) ;											// north direction derivative
    dS = (float *)malloc(sizeof(fp)*Ne) ;											// south direction derivative
    dW = (float *)malloc(sizeof(fp)*Ne) ;											// west direction derivative
    dE = (float *)malloc(sizeof(fp)*Ne) ;											// east direction derivative

	// allocate variable for diffusion coefficient
    c  = (float *)malloc(sizeof(fp)*Ne);											// diffusion coefficient
        
    // N/S/W/E indices of surrounding pixels (every element of IMAGE)
	// #pragma omp parallel
    for (i=0; i<Nr; i++) {
        iN[i] = i-1;														// holds index of IMAGE row above
        iS[i] = i+1;														// holds index of IMAGE row below
    }
	// #pragma omp parallel
    for (j=0; j<Nc; j++) {
        jW[j] = j-1;														// holds index of IMAGE column on the left
        jE[j] = j+1;														// holds index of IMAGE column on the right
    }
	// N/S/W/E boundary conditions, fix surrounding indices outside boundary of IMAGE
    iN[0]    = 0;															// changes IMAGE top row index from -1 to 0
    iS[Nr-1] = Nr-1;														// changes IMAGE bottom row index from Nr to Nr-1 
    jW[0]    = 0;															// changes IMAGE leftmost column index from -1 to 0
    jE[Nc-1] = Nc-1;														// changes IMAGE rightmost column index from Nc to Nc-1

	sum = (float *)malloc(sizeof(float)*MAXLOGSTR*2);
	float *testTmp = (float *)malloc(sizeof(float)*2);
	testTmp[0] = 0.0;
	testTmp[1] = lambda;

	//printf(">>create bufs\n");
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(image,Ne * sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(c,Ne * sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(dN,Ne * sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(dS,Ne * sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(dW,Ne * sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(dE,Ne * sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(sum,2 * MAXLOGSTR * sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(iN,Nr * sizeof(int)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(iS,Nr * sizeof(int)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(jW,Nc * sizeof(int)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(jE,Nc * sizeof(int)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(testTmp,2 * sizeof(float)));

	  //printf(">>xfer mem to remote domain\n");
	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(image, image, sizeof(float) * Ne,0, HSTR_SRC_TO_SINK, NULL));
	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(testTmp, testTmp, sizeof(float) * 2,1 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(iN, iN, sizeof(int) * Nr,2 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(iS, iS, sizeof(int) * Nr,3 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(jW, jW, sizeof(int) * Nc,4 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(jE, jE, sizeof(int) * Nc,5 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	  hStreams_ThreadSynchronize();
	  
	time5 = get_time();

	//================================================================================80
	// 	SCALE IMAGE DOWN FROM 0-255 TO 0-1 AND EXTRACT
	//================================================================================80
	int header =0,tail =0,rheader,cheader,rtail,ctail;
	uint64_t arg_extract[3];
	arg_extract[2] = (uint64_t)image;
	for(i=0;i<Ne; ){
		header = i;
		tail = i + task * task;
		if(task > Ne){
			task = Ne;
		}
 		i = i + task * task;
		arg_extract[0] = (uint64_t)header;
		arg_extract[1] = (uint64_t)tail;

		CHECK_HSTR_RESULT(
			hStreams_EnqueueCompute(
									stream,
									"extract_kernal",
									2,			  // scalar args
									1,			   // heap args
									arg_extract,		   // arg array
									NULL,    // event
									NULL,		   // return value pointer
									0));		   // return value size

		stream = (stream + 1) % MAXLOGSTR;
		
	}

	hStreams_ThreadSynchronize();

	time6 = get_time();

	//================================================================================80
	// 	COMPUTATION
	//================================================================================80

	// printf("iterations: ");

    // primary loop
	
    for (iter=0; iter<niter; iter++){										// do for the number of iterations input parameter


	for(i=0;i<MAXLOGSTR;i++){
		sum[i * 2] = 0;
		sum[i * 2 + 1] = 0;
	}

	CHECK_HSTR_RESULT(hStreams_app_xfer_memory(sum, sum, sizeof(float) * MAXLOGSTR * 2,0, HSTR_SRC_TO_SINK, NULL));
	 hStreams_ThreadSynchronize();
        // ROI statistics for entire ROI (single number for ROI)

	uint64_t arg_prepare[8];
	arg_prepare[5] = (uint64_t)Nr;
	arg_prepare[6] = (uint64_t)image;
	arg_prepare[7] = (uint64_t)sum;
	stream = 0;

	for (i=r1; i<=r2; ) {											// do for the range of rows in ROI

		rheader = i;
		rtail = i + task;
		if(rtail >r2)
			rtail = r2;
		i = i + task;
		arg_prepare[0] = (uint64_t)rheader;
		arg_prepare[1] = (uint64_t)rtail;
		
            for (j=c1; j<=c2; j++) {										// do for the range of columns in ROI

		cheader = j;
		ctail = j + task;
		if(ctail > c2)
			ctail = c2;
		j = j + task;
		arg_prepare[2] = (uint64_t)cheader;
		arg_prepare[3] = (uint64_t)ctail;
		arg_prepare[4] = (uint64_t)stream;

		CHECK_HSTR_RESULT(
			hStreams_EnqueueCompute(
									stream,
									"prepare_kernal",
									6,			  // scalar args
									2,			   // heap args
									arg_prepare,		   // arg array
									NULL,    // event
									NULL,		   // return value pointer
									0));		   // return value size

		stream = (stream + 1) % MAXLOGSTR;
			
            }
        }
		
       hStreams_ThreadSynchronize();

	uint64_t arg_prepare1[4];
	arg_prepare1[0] = (uint64_t)MAXLOGSTR;
	arg_prepare1[1] = (uint64_t)NeROI;
	arg_prepare1[2] = (uint64_t)sum;
	arg_prepare1[3] = (uint64_t)testTmp;
	
	   CHECK_HSTR_RESULT(
			hStreams_EnqueueCompute(
									stream,
									"prepare1_kernal",
									2,			  // scalar args
									2,			   // heap args
									arg_prepare1,		   // arg array
									NULL,    // event
									NULL,		   // return value pointer
									0));		   // return value size

		stream = (stream + 1) % MAXLOGSTR;
		hStreams_ThreadSynchronize();

	//int rheader,cheader,rtail,ctail;
	uint64_t arg_srad1[16];

	arg_srad1[4] = (uint64_t)Nr;
	arg_srad1[5] = (uint64_t)testTmp;
	arg_srad1[6] = (uint64_t)c;
	arg_srad1[7] = (uint64_t)image;
	arg_srad1[8] = (uint64_t)dN;
	arg_srad1[9] = (uint64_t)dS;
	arg_srad1[10] = (uint64_t)dW;
	arg_srad1[11] = (uint64_t)dE;
	arg_srad1[12] = (uint64_t)iN;
	arg_srad1[13] = (uint64_t)iS;
	arg_srad1[14] = (uint64_t)jW;
	arg_srad1[15] = (uint64_t)jE;
	
	for(j=0;j<Nc;){
		
		cheader = j;
		ctail = j + task;
		if(ctail > Nc)
			ctail = Nc;
		j = j + task;
		
		arg_srad1[0] = (uint64_t)cheader;
		arg_srad1[1] = (uint64_t)ctail;
		
		for(i=0;i<Nr;){
			
			rheader = i;
			rtail = i + task;
			if(rtail > Nr)
				rtail = Nr;
			i = i + task;

			arg_srad1[2] = (uint64_t)rheader;
			arg_srad1[3] = (uint64_t)rtail;

			CHECK_HSTR_RESULT(
			hStreams_EnqueueCompute(
									stream,
									"srad1_kernal",
									5,			  // scalar args
									11,			   // heap args
									arg_srad1,		   // arg array
									NULL,    // event
									NULL,		   // return value pointer
									0));		   // return value size

			stream = (stream + 1) % MAXLOGSTR;
			
		}
	}

	hStreams_ThreadSynchronize();
	   
        uint64_t arg_srad2[14];

	arg_srad2[4] = (uint64_t)Nr;
	arg_srad2[5] = (uint64_t)testTmp;
	arg_srad2[6] = (uint64_t)image;
	arg_srad2[7] = (uint64_t)c;
	arg_srad2[8] = (uint64_t)dN;
	arg_srad2[9] = (uint64_t)dS;
	arg_srad2[10] = (uint64_t)dW;
	arg_srad2[11] = (uint64_t)dE;
	arg_srad2[12] = (uint64_t)iS;
	arg_srad2[13] = (uint64_t)jE;

	for(j=0;j<Nc;){

		cheader = j;
		ctail = j + task;
		if(ctail > Nc)
			ctail = Nc;
		j = j + task;
		
		arg_srad2[0] = (uint64_t)cheader;
		arg_srad2[1] = (uint64_t)ctail;
		
		for(i=0;i<Nr;){

			rheader = i;
			rtail = i + task;
			if(rtail > Nr)
				rtail = Nr;
			i = i + task;

			arg_srad2[2] = (uint64_t)rheader;
			arg_srad2[3] = (uint64_t)rtail;

			CHECK_HSTR_RESULT(
			hStreams_EnqueueCompute(
									stream,
									"srad2_kernal",
									5,			  // scalar args
									9,			   // heap args
									arg_srad2,		   // arg array
									NULL,    // event
									NULL,		   // return value pointer
									0));		   // return value size

			stream = (stream + 1) % MAXLOGSTR;

		}
	}

	hStreams_ThreadSynchronize();

	}

	// printf("\n");

	time7 = get_time();

	//================================================================================80
	// 	SCALE IMAGE UP FROM 0-1 TO 0-255 AND COMPRESS
	//================================================================================80

	uint64_t arg_compress[3];
	arg_compress[2] = (uint64_t)image;
	for(i=0;i<Ne; ){
		header = i;
		tail = i + task * task;
		if(task > Ne){
			task = Ne;
		}
 		i = i + task * task;
		arg_compress[0] = (uint64_t)header;
		arg_compress[1] = (uint64_t)tail;

		CHECK_HSTR_RESULT(
			hStreams_EnqueueCompute(
									stream,
									"compress_kernal",
									2,			  // scalar args
									1,			   // heap args
									arg_compress,		   // arg array
									NULL,    // event
									NULL,		   // return value pointer
									0));		   // return value size

		stream = (stream + 1) % MAXLOGSTR;
		
	}

	hStreams_ThreadSynchronize();
	time11 = get_time();

	CHECK_HSTR_RESULT(hStreams_app_xfer_memory(image, image, sizeof(float) * Ne,stream, HSTR_SINK_TO_SRC, NULL));
	hStreams_ThreadSynchronize();
	
	time8 = get_time();

	//================================================================================80
	// 	WRITE IMAGE AFTER PROCESSING
	//================================================================================80

	write_graphics(	"image_out.pgm",
								image,
								Nr,
								Nc,
								1,
								255);

	time9 = get_time();

	//================================================================================80
	// 	DEALLOCATE
	//================================================================================80

	free(image_ori);
	free(image);

    free(iN); free(iS); free(jW); free(jE);									// deallocate surrounding pixel memory
    free(dN); free(dS); free(dW); free(dE);									// deallocate directional derivative memory
    free(c);																// deallocate diffusion coefficient memory
	free(sum);

	time10 = get_time();

	//================================================================================80
	//		DISPLAY TIMING
	//================================================================================80

	printf("Time spent in different stages of the application:\n");
	printf("%.12f s, %.12f % : SETUP VARIABLES\n", 									(float) (time1-time0) / 1000000, (float) (time1-time0) / (float) (time10-time0) * 100);
	printf("%.12f s, %.12f % : READ COMMAND LINE PARAMETERS\n", 	(float) (time2-time1) / 1000000, (float) (time2-time1) / (float) (time10-time0) * 100);
	printf("%.12f s, %.12f % : READ IMAGE FROM FILE\n", 						(float) (time3-time2) / 1000000, (float) (time3-time2) / (float) (time10-time0) * 100);
	printf("%.12f s, %.12f % : RESIZE IMAGE\n", 										(float) (time4-time3) / 1000000, (float) (time4-time3) / (float) (time10-time0) * 100);
	printf("%.12f s, %.12f % : SETUP, MEMORY ALLOCATION\n", 				(float) (time5-time4) / 1000000, (float) (time5-time4) / (float) (time10-time0) * 100);
	printf("%.12f s, %.12f % : EXTRACT IMAGE\n", 									(float) (time6-time5) / 1000000, (float) (time6-time5) / (float) (time10-time0) * 100);
	printf("%.12f s, %.12f % : COMPUTE\n", 												(float) (time7-time6) / 1000000, (float) (time7-time6) / (float) (time10-time0) * 100);
	printf("%.12f s, %.12f % : COMPRESS IMAGE\n", 									(float) (time8-time7) / 1000000, (float) (time8-time7) / (float) (time10-time0) * 100);
	printf("%.12f s, %.12f % : SAVE IMAGE INTO FILE\n", 							(float) (time9-time8) / 1000000, (float) (time9-time8) / (float) (time10-time0) * 100);
	printf("%.12f s, %.12f % : FREE MEMORY\n", 										(float) (time10-time9) / 1000000, (float) (time10-time9) / (float) (time10-time0) * 100);
	printf("Total time:\n");
	printf("%.12f s\n", 																					(float) (time10-time0) / 1000000);
	printf("%.4f s\n", (float)(time11-time5)/ 1000000);

//====================================================================================================100
//	END OF FILE
//====================================================================================================100

	hStreams_app_fini();

}




==> cf_src/overall/srad/prepare1_kernal.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <float.h>
#include <math.h>
#include <omp.h>

#include <intel-coi/sink/COIPipeline_sink.h>

COINATIVELIBEXPORT
void prepare1_kernal(uint64_t arg0,uint64_t arg1,uint64_t arg2,uint64_t arg3)
{

	int MAXLOGSTR = (int)arg0;
	long NeROI = (long)arg1;
	float *sum = (float *)arg2;
	float *testTmp = (float *)arg3;
	int i =0;
	float meanROI,varROI,q0sqr;
	float test1=0,test2=0;
	
	#pragma omp parallel for private(i) shared(sum) reduction(+: test1,test2)	
	for(i=0;i<MAXLOGSTR;i++){

		test1 += sum[i * 2];
		test2 += sum[i * 2 + 1];
		
	}

	meanROI = test1 / NeROI;												// gets mean (average) value of element in ROI
	varROI	= (test2 / NeROI) - meanROI*meanROI; 						// gets variance of ROI
	q0sqr	= varROI / (meanROI*meanROI);								

	testTmp[0] = q0sqr;
           
}




==> cf_src/overall/srad/prepare_kernal.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <float.h>
#include <math.h>
#include <omp.h>

#include <intel-coi/sink/COIPipeline_sink.h>

COINATIVELIBEXPORT
void prepare_kernal(uint64_t arg0,uint64_t arg1,uint64_t arg2,uint64_t arg3,uint64_t arg4,uint64_t arg5,uint64_t arg6,uint64_t arg7)
{
	long rheader = (long)arg0;
	long rtail = (long)arg1;
	long cheader = (long)arg2;
	long ctail = (long)arg3;
	int stream = (int)arg4;
	long Nr = (long)arg5;
	float *image = (float *)arg6;
	float *sum = (float *)arg7;
	long i =0,j=0;
	float tmp=0;
	float test1=0,test2=0;
	
	#pragma omp parallel for private(i,tmp) shared(image) reduction(+: test1,test2)	
	for (i=rheader; i<=rtail; i++) {											// do for the range of rows in ROI
            for (j=cheader; j<=ctail; j++) {										// do for the range of columns in ROI
                tmp   = image[i + Nr*j];										// get coresponding value in IMAGE
                test1  += tmp;												// take corresponding value and add to sum
                test2 += tmp*tmp;											// take square of corresponding value and add to sum2
            }
        }

	sum[stream * 2] += test1;
	sum[stream * 2 + 1] += test2;
           
}




==> cf_src/overall/srad/resize.cpp <==
//====================================================================================================100
//====================================================================================================100
//	RESIZE FUNCTION
//====================================================================================================100
//====================================================================================================100

void resize(	fp* input, 
					int input_rows,
					int input_cols,
					fp* output,
					int output_rows,
					int output_cols,
					int major){

	//================================================================================80
	//	VARIABLES
	//================================================================================80

	int i, j;
	int i2, j2;

	//================================================================================80
	//	COMPUTATION
	//================================================================================80 

	//============================================================60
	//	ROW MAJOR
	//============================================================60

	if(major == 0){																												// do if data is saved row major

		for(i=0, i2=0; i<output_rows; i++, i2++){
			if(i2>=input_rows){
				i2 = i2 - input_rows;
			}
			for(j=0, j2=0; j<output_cols; j++, j2++){
				if(j2>=input_cols){
					j2 = j2 - input_cols;
				}
				output[i*output_cols+j] = input[i2*input_cols+j2];
			}
		}

	}

	//============================================================60
	//	COLUMN MAJOR
	//============================================================60

	else{																															// do if data is saved column major

		for(j=0, j2=0; j<output_cols; j++, j2++){
			if(j2>=input_cols){
				j2 = j2 - input_cols;
			}
			for(i=0, i2=0; i<output_rows; i++, i2++){
				if(i2>=input_rows){
					i2 = i2 - input_rows;
				}
				output[j*output_rows+i] = input[j2*input_rows+i2];
			}
		}

	}

}


==> cf_src/overall/srad/setEnv.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.

if [ $# -gt 0 ] && [ -d $1 ]; then
    bin_dir=$1
else
    bin_dir=../../bin
fi

mpss_dir=`echo /opt/mpss/3.?*/sysroots/k1om-mpss-linux/usr/lib64/`
export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$MKLROOT/lib/mic/:$MKLROOT/../compiler/lib/mic
if [ -d $bin_dir/host ]; then
    pushd $bin_dir/host
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:`pwd`:/usr/lib64
    if [ -d ../dev ]; then
        pushd ../dev
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:`pwd`:$mpss_dir
        popd
    else
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
    fi
    popd
else
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:/usr/lib64
    export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
fi
# This can have a very large positive impact on card-side MKL performance
# Make this 4G for an 8G card
export MKL_MIC_MAX_MEMORY=8G
# This can have a 10-15% impact on buffer transfer speeds
export MIC_USE_2MB_BUFFERS=64K


==> cf_src/overall/srad/srad1_kernal.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <float.h>
#include <math.h>
#include <omp.h>
	
#include <intel-coi/sink/COIPipeline_sink.h>
	
COINATIVELIBEXPORT
void srad1_kernal(uint64_t arg0,uint64_t arg1,uint64_t arg2,uint64_t arg3,
					uint64_t arg4,uint64_t arg5,uint64_t arg6,uint64_t arg7,
					uint64_t arg8,uint64_t arg9,uint64_t arg10,uint64_t arg11,
					uint64_t arg12,uint64_t arg13,uint64_t arg14,uint64_t arg15)

{
	long cheader = (long)arg0;
	long ctail = (long)arg1;
	long rheader = (long)arg2;
	long rtail = (long)arg3;
	long Nr = (long)arg4;
	float *testTmp = (float *)arg5;
	float *c = (float *)arg6;
	float *image = (float *)arg7;
	float *dN = (float *)arg8;
	float *dS = (float *)arg9;
	float *dW = (float *)arg10;
	float *dE = (float *)arg11;
	int *iN = (int *)arg12;
	int *iS = (int *)arg13;
	int *jW = (int *)arg14;
	int *jE = (int *)arg15;

	long i,j,k;
	float Jc,G2,L,num,den,qsqr;
//printf("testTmp[0]=%f\n",testTmp[0]);
        // directional derivatives, ICOV, diffusion coefficent
		#pragma omp parallel for private(i, j, k, Jc, G2, L, num, den, qsqr) shared(image, Nr, dN, dS, dW, dE, c, iN, iS, jW, jE,testTmp)
		for (j=cheader; j<ctail; j++) {												// do for the range of columns in IMAGE

            for (i=rheader; i<rtail; i++) {											// do for the range of rows in IMAGE 

                // current index/pixel
                k = i + Nr*j;												// get position of current element
                Jc = image[k];													// get value of the current element

                // directional derivates (every element of IMAGE)
                dN[k] = image[iN[i] + Nr*j] - Jc;								// north direction derivative
                dS[k] = image[iS[i] + Nr*j] - Jc;								// south direction derivative
                dW[k] = image[i + Nr*jW[j]] - Jc;								// west direction derivative
                dE[k] = image[i + Nr*jE[j]] - Jc;								// east direction derivative

                // normalized discrete gradient mag squared (equ 52,53)
                G2 = (dN[k]*dN[k] + dS[k]*dS[k]								// gradient (based on derivatives)
                    + dW[k]*dW[k] + dE[k]*dE[k]) / (Jc*Jc);

                // normalized discrete laplacian (equ 54)
                L = (dN[k] + dS[k] + dW[k] + dE[k]) / Jc;					// laplacian (based on derivatives)

                // ICOV (equ 31/35)
                num  = (0.5*G2) - ((1.0/16.0)*(L*L));						// num (based on gradient and laplacian)
                den  = 1 + (.25*L);											// den (based on laplacian)
                qsqr = num/(den*den);										// qsqr (based on num and den)
 
                // diffusion coefficent (equ 33) (every element of IMAGE)
                den = (qsqr-testTmp[0]) / (testTmp[0] * (1+testTmp[0])) ;					// den (based on qsqr and testTmp[0])
                c[k] = 1.0 / (1.0+den) ;									// diffusion coefficient (based on den)

                // saturate diffusion coefficent to 0-1 range
                if (c[k] < 0)												// if diffusion coefficient < 0
					{c[k] = 0;}												// ... set to 0
                else if (c[k] > 1)											// if diffusion coefficient > 1
					{c[k] = 1;}												// ... set to 1

            }

        }
		
}


	



==> cf_src/overall/srad/srad2_kernal.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <float.h>
#include <math.h>
#include <omp.h>
	
#include <intel-coi/sink/COIPipeline_sink.h>
	
COINATIVELIBEXPORT
void srad2_kernal(uint64_t arg0,uint64_t arg1,uint64_t arg2,uint64_t arg3,
					uint64_t arg4,uint64_t arg5,uint64_t arg6,uint64_t arg7,
					uint64_t arg8,uint64_t arg9,uint64_t arg10,uint64_t arg11,uint64_t arg12,uint64_t arg13)
{

	long cheader = (long)arg0;
	long ctail = (long)arg1;
	long rheader = (long)arg2;
	long rtail = (long)arg3;
	long Nr = (long)arg4;
	float *testTmp = (float *)arg5;
	float *image = (float *)arg6;
	float *c = (float *)arg7;
	float *dN = (float *)arg8;
	float *dS = (float *)arg9;
	float *dW = (float *)arg10;
	float *dE = (float *)arg11;
	int *iS = (int *)arg12;
	int *jE = (int *)arg13;

	long i,j,k;
	float cS,cN,cW,cE,D;
	
	 // divergence & image update
	#pragma omp parallel for private(i, j, k, D, cS, cN, cW, cE) shared(image, c, Nr,iS,jE, testTmp,dS,dN,dW,dE)
        for (j=cheader; j<ctail; j++) {												// do for the range of columns in IMAGE

			// printf("NUMBER OF THREADS: %d\n", omp_get_num_threads());

            for (i=rheader; i<rtail; i++) {											// do for the range of rows in IMAGE

	                // current index
	                k = i + Nr*j;												// get position of current element

	                // diffusion coefficent
	                cN = c[k];													// north diffusion coefficient
	                cS = c[iS[i] + Nr*j];										// south diffusion coefficient
	                cW = c[k];													// west diffusion coefficient
	                cE = c[i + Nr*jE[j]];										// east diffusion coefficient

	                // divergence (equ 58)
	                D = cN*dN[k] + cS*dS[k] + cW*dW[k] + cE*dE[k];				// divergence

	                // image update (equ 61) (every element of IMAGE)
	                image[k] = image[k] + 0.25*testTmp[1]*D;								// updates image (based on input time step and divergence)
		}

        }
	
}



==> cf_src/overall/srad/timer.cpp <==
#include <stdlib.h>
#include <sys/time.h>

 // Returns the current system time in microseconds
long long get_time() {
	struct timeval tv;
	gettimeofday(&tv, NULL);
	return (tv.tv_sec * 1000000) + tv.tv_usec;
}


==> cf_src/partitions/1nn/getopt.cpp <==
/* Getopt for GNU.
   NOTE: getopt is now part of the C library, so if you don't know what
   "Keep this file name-space clean" means, talk to drepper@gnu.org
   before changing it!
   Copyright (C) 1987,88,89,90,91,92,93,94,95,96,98,99,2000,2001
        Free Software Foundation, Inc.
   This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute it and/or
   modify it under the terms of the GNU Lesser General Public
   License as published by the Free Software Foundation; either
   version 2.1 of the License, or (at your option) any later version.

   The GNU C Library is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
   Lesser General Public License for more details.

   You should have received a copy of the GNU Lesser General Public
   License along with the GNU C Library; if not, write to the Free
   Software Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA
   02111-1307 USA.  */

/* This tells Alpha OSF/1 not to define a getopt prototype in <stdio.h>.
   Ditto for AIX 3.2 and <stdlib.h>.  */
#ifndef _NO_PROTO
# define _NO_PROTO
#endif

#ifdef HAVE_CONFIG_H
# include <config.h>
#endif

#if !defined __STDC__ || !__STDC__
/* This is a separate conditional since some stdc systems
   reject `defined (const)'.  */
# ifndef const
#  define const
# endif
#endif

#include <stdio.h>

/* Comment out all this code if we are using the GNU C Library, and are not
   actually compiling the library itself.  This code is part of the GNU C
   Library, but also included in many other GNU distributions.  Compiling
   and linking in this code is a waste when using the GNU C library
   (especially if it is a shared library).  Rather than having every GNU
   program understand `configure --with-gnu-libc' and omit the object files,
   it is simpler to just do this in the source for each such file.  */

#define GETOPT_INTERFACE_VERSION 2
#if !defined _LIBC && defined __GLIBC__ && __GLIBC__ >= 2
# include <gnu-versions.h>
# if _GNU_GETOPT_INTERFACE_VERSION == GETOPT_INTERFACE_VERSION
#  define ELIDE_CODE
# endif
#endif

#ifndef ELIDE_CODE


/* This needs to come after some library #include
   to get __GNU_LIBRARY__ defined.  */
#ifdef  __GNU_LIBRARY__
/* Don't include stdlib.h for non-GNU C libraries because some of them
   contain conflicting prototypes for getopt.  */
# include <stdlib.h>
# include <unistd.h>
#endif  /* GNU C library.  */

#ifdef VMS
# include <unixlib.h>
# if HAVE_STRING_H - 0
#  include <string.h>
# endif
#endif

#ifndef _
/* This is for other GNU distributions with internationalized messages.  */
# if (HAVE_LIBINTL_H && ENABLE_NLS) || defined _LIBC
#  include <libintl.h>
#  ifndef _
#   define _(msgid)     gettext (msgid)
#  endif
# else
#  define _(msgid)      (msgid)
# endif
# if defined _LIBC && defined USE_IN_LIBIO
#  include <wchar.h>
# endif
#endif

/* This version of `getopt' appears to the caller like standard Unix `getopt'
   but it behaves differently for the user, since it allows the user
   to intersperse the options with the other arguments.

   As `getopt' works, it permutes the elements of ARGV so that,
   when it is done, all the options precede everything else.  Thus
   all application programs are extended to handle flexible argument order.

   Setting the environment variable POSIXLY_CORRECT disables permutation.
   Then the behavior is completely standard.

   GNU application programs can use a third alternative mode in which
   they can distinguish the relative order of options and other arguments.  */

#include "getopt.h"

/* For communication from `getopt' to the caller.
   When `getopt' finds an option that takes an argument,
   the argument value is returned here.
   Also, when `ordering' is RETURN_IN_ORDER,
   each non-option ARGV-element is returned here.  */

char *optarg;

/* Index in ARGV of the next element to be scanned.
   This is used for communication to and from the caller
   and for communication between successive calls to `getopt'.

   On entry to `getopt', zero means this is the first call; initialize.

   When `getopt' returns -1, this is the index of the first of the
   non-option elements that the caller should itself scan.

   Otherwise, `optind' communicates from one call to the next
   how much of ARGV has been scanned so far.  */

/* 1003.2 says this must be 1 before any call.  */
int optind = 1;

/* Formerly, initialization of getopt depended on optind==0, which
   causes problems with re-calling getopt as programs generally don't
   know that. */

int __getopt_initialized;

/* The next char to be scanned in the option-element
   in which the last option character we returned was found.
   This allows us to pick up the scan where we left off.

   If this is zero, or a null string, it means resume the scan
   by advancing to the next ARGV-element.  */

static char *nextchar;

/* Callers store zero here to inhibit the error message
   for unrecognized options.  */

int opterr = 1;

/* Set to an option character which was unrecognized.
   This must be initialized on some systems to avoid linking in the
   system's own getopt implementation.  */

int optopt = '?';

/* Describe how to deal with options that follow non-option ARGV-elements.

   If the caller did not specify anything,
   the default is REQUIRE_ORDER if the environment variable
   POSIXLY_CORRECT is defined, PERMUTE otherwise.

   REQUIRE_ORDER means don't recognize them as options;
   stop option processing when the first non-option is seen.
   This is what Unix does.
   This mode of operation is selected by either setting the environment
   variable POSIXLY_CORRECT, or using `+' as the first character
   of the list of option characters.

   PERMUTE is the default.  We permute the contents of ARGV as we scan,
   so that eventually all the non-options are at the end.  This allows options
   to be given in any order, even with programs that were not written to
   expect this.

   RETURN_IN_ORDER is an option available to programs that were written
   to expect options and other ARGV-elements in any order and that care about
   the ordering of the two.  We describe each non-option ARGV-element
   as if it were the argument of an option with character code 1.
   Using `-' as the first character of the list of option characters
   selects this mode of operation.

   The special argument `--' forces an end of option-scanning regardless
   of the value of `ordering'.  In the case of RETURN_IN_ORDER, only
   `--' can cause `getopt' to return -1 with `optind' != ARGC.  */

static enum
{
  REQUIRE_ORDER, PERMUTE, RETURN_IN_ORDER
} ordering;

/* Value of POSIXLY_CORRECT environment variable.  */
static char *posixly_correct;

#ifdef  __GNU_LIBRARY__
/* We want to avoid inclusion of string.h with non-GNU libraries
   because there are many ways it can cause trouble.
   On some systems, it contains special magic macros that don't work
   in GCC.  */
# include <string.h>
# define my_index       strchr
#else

//# if HAVE_STRING_H || WIN32 /* Pete Wilson mod 7/28/02 */
#  include <string.h>
//# else
//#  include <strings.h>
//# endif

/* Avoid depending on library functions or files
   whose names are inconsistent.  */

#ifndef getenv
extern char *getenv ();
#endif

static char *
my_index (str, chr)
     const char *str;
     int chr;
{
  while (*str)
    {
      if (*str == chr)
        return (char *) str;
      str++;
    }
  return 0;
}

/* If using GCC, we can safely declare strlen this way.
   If not using GCC, it is ok not to declare it.  */
#ifdef __GNUC__
/* Note that Motorola Delta 68k R3V7 comes with GCC but not stddef.h.
   That was relevant to code that was here before.  */
# if (!defined __STDC__ || !__STDC__) && !defined strlen
/* gcc with -traditional declares the built-in strlen to return int,
   and has done so at least since version 2.4.5. -- rms.  */
extern int strlen (const char *);
# endif /* not __STDC__ */
#endif /* __GNUC__ */

#endif /* not __GNU_LIBRARY__ */

/* Handle permutation of arguments.  */

/* Describe the part of ARGV that contains non-options that have
   been skipped.  `first_nonopt' is the index in ARGV of the first of them;
   `last_nonopt' is the index after the last of them.  */

static int first_nonopt;
static int last_nonopt;

#ifdef _LIBC
/* Stored original parameters.
   XXX This is no good solution.  We should rather copy the args so
   that we can compare them later.  But we must not use malloc(3).  */
extern int __libc_argc;
extern char **__libc_argv;

/* Bash 2.0 gives us an environment variable containing flags
   indicating ARGV elements that should not be considered arguments.  */

# ifdef USE_NONOPTION_FLAGS
/* Defined in getopt_init.c  */
extern char *__getopt_nonoption_flags;

static int nonoption_flags_max_len;
static int nonoption_flags_len;
# endif

# ifdef USE_NONOPTION_FLAGS
#  define SWAP_FLAGS(ch1, ch2) \
  if (nonoption_flags_len > 0)                                                \
    {                                                                         \
      char __tmp = __getopt_nonoption_flags[ch1];                             \
      __getopt_nonoption_flags[ch1] = __getopt_nonoption_flags[ch2];          \
      __getopt_nonoption_flags[ch2] = __tmp;                                  \
    }
# else
#  define SWAP_FLAGS(ch1, ch2)
# endif
#else   /* !_LIBC */
# define SWAP_FLAGS(ch1, ch2)
#endif  /* _LIBC */

/* Exchange two adjacent subsequences of ARGV.
   One subsequence is elements [first_nonopt,last_nonopt)
   which contains all the non-options that have been skipped so far.
   The other is elements [last_nonopt,optind), which contains all
   the options processed since those non-options were skipped.

   `first_nonopt' and `last_nonopt' are relocated so that they describe
   the new indices of the non-options in ARGV after they are moved.  */

#if defined __STDC__ && __STDC__
static void exchange (char **);
#endif

static void
exchange (argv)
     char **argv;
{
  int bottom = first_nonopt;
  int middle = last_nonopt;
  int top = optind;
  char *tem;

  /* Exchange the shorter segment with the far end of the longer segment.
     That puts the shorter segment into the right place.
     It leaves the longer segment in the right place overall,
     but it consists of two parts that need to be swapped next.  */

#if defined _LIBC && defined USE_NONOPTION_FLAGS
  /* First make sure the handling of the `__getopt_nonoption_flags'
     string can work normally.  Our top argument must be in the range
     of the string.  */
  if (nonoption_flags_len > 0 && top >= nonoption_flags_max_len)
    {
      /* We must extend the array.  The user plays games with us and
         presents new arguments.  */
      char *new_str = malloc (top + 1);
      if (new_str == NULL)
        nonoption_flags_len = nonoption_flags_max_len = 0;
      else
        {
          memset (__mempcpy (new_str, __getopt_nonoption_flags,
                             nonoption_flags_max_len),
                  '\0', top + 1 - nonoption_flags_max_len);
          nonoption_flags_max_len = top + 1;
          __getopt_nonoption_flags = new_str;
        }
    }
#endif

  while (top > middle && middle > bottom)
    {
      if (top - middle > middle - bottom)
        {
          /* Bottom segment is the short one.  */
          int len = middle - bottom;
          register int i;

          /* Swap it with the top part of the top segment.  */
          for (i = 0; i < len; i++)
            {
              tem = argv[bottom + i];
              argv[bottom + i] = argv[top - (middle - bottom) + i];
              argv[top - (middle - bottom) + i] = tem;
              SWAP_FLAGS (bottom + i, top - (middle - bottom) + i);
            }
          /* Exclude the moved bottom segment from further swapping.  */
          top -= len;
        }
      else
        {
          /* Top segment is the short one.  */
          int len = top - middle;
          register int i;

          /* Swap it with the bottom part of the bottom segment.  */
          for (i = 0; i < len; i++)
            {
              tem = argv[bottom + i];
              argv[bottom + i] = argv[middle + i];
              argv[middle + i] = tem;
              SWAP_FLAGS (bottom + i, middle + i);
            }
          /* Exclude the moved top segment from further swapping.  */
          bottom += len;
        }
    }

  /* Update records for the slots the non-options now occupy.  */

  first_nonopt += (optind - last_nonopt);
  last_nonopt = optind;
}

/* Initialize the internal data when the first call is made.  */

#if defined __STDC__ && __STDC__
static const char *_getopt_initialize (int, char *const *, const char *);
#endif
static const char *
_getopt_initialize (argc, argv, optstring)
     int argc;
     char *const *argv;
     const char *optstring;
{
  /* Start processing options with ARGV-element 1 (since ARGV-element 0
     is the program name); the sequence of previously skipped
     non-option ARGV-elements is empty.  */

  first_nonopt = last_nonopt = optind;

  nextchar = NULL;

  posixly_correct = getenv ("POSIXLY_CORRECT");

  /* Determine how to handle the ordering of options and nonoptions.  */

  if (optstring[0] == '-')
    {
      ordering = RETURN_IN_ORDER;
      ++optstring;
    }
  else if (optstring[0] == '+')
    {
      ordering = REQUIRE_ORDER;
      ++optstring;
    }
  else if (posixly_correct != NULL)
    ordering = REQUIRE_ORDER;
  else
    ordering = PERMUTE;

#if defined _LIBC && defined USE_NONOPTION_FLAGS
  if (posixly_correct == NULL
      && argc == __libc_argc && argv == __libc_argv)
    {
      if (nonoption_flags_max_len == 0)
        {
          if (__getopt_nonoption_flags == NULL
              || __getopt_nonoption_flags[0] == '\0')
            nonoption_flags_max_len = -1;
          else
            {
              const char *orig_str = __getopt_nonoption_flags;
              int len = nonoption_flags_max_len = strlen (orig_str);
              if (nonoption_flags_max_len < argc)
                nonoption_flags_max_len = argc;
              __getopt_nonoption_flags =
                (char *) malloc (nonoption_flags_max_len);
              if (__getopt_nonoption_flags == NULL)
                nonoption_flags_max_len = -1;
              else
                memset (__mempcpy (__getopt_nonoption_flags, orig_str, len),
                        '\0', nonoption_flags_max_len - len);
            }
        }
      nonoption_flags_len = nonoption_flags_max_len;
    }
  else
    nonoption_flags_len = 0;
#endif

  return optstring;
}

/* Scan elements of ARGV (whose length is ARGC) for option characters
   given in OPTSTRING.

   If an element of ARGV starts with '-', and is not exactly "-" or "--",
   then it is an option element.  The characters of this element
   (aside from the initial '-') are option characters.  If `getopt'
   is called repeatedly, it returns successively each of the option characters
   from each of the option elements.

   If `getopt' finds another option character, it returns that character,
   updating `optind' and `nextchar' so that the next call to `getopt' can
   resume the scan with the following option character or ARGV-element.

   If there are no more option characters, `getopt' returns -1.
   Then `optind' is the index in ARGV of the first ARGV-element
   that is not an option.  (The ARGV-elements have been permuted
   so that those that are not options now come last.)

   OPTSTRING is a string containing the legitimate option characters.
   If an option character is seen that is not listed in OPTSTRING,
   return '?' after printing an error message.  If you set `opterr' to
   zero, the error message is suppressed but we still return '?'.

   If a char in OPTSTRING is followed by a colon, that means it wants an arg,
   so the following text in the same ARGV-element, or the text of the following
   ARGV-element, is returned in `optarg'.  Two colons mean an option that
   wants an optional arg; if there is text in the current ARGV-element,
   it is returned in `optarg', otherwise `optarg' is set to zero.

   If OPTSTRING starts with `-' or `+', it requests different methods of
   handling the non-option ARGV-elements.
   See the comments about RETURN_IN_ORDER and REQUIRE_ORDER, above.

   Long-named options begin with `--' instead of `-'.
   Their names may be abbreviated as long as the abbreviation is unique
   or is an exact match for some defined option.  If they have an
   argument, it follows the option name in the same ARGV-element, separated
   from the option name by a `=', or else the in next ARGV-element.
   When `getopt' finds a long-named option, it returns 0 if that option's
   `flag' field is nonzero, the value of the option's `val' field
   if the `flag' field is zero.

   The elements of ARGV aren't really const, because we permute them.
   But we pretend they're const in the prototype to be compatible
   with other systems.

   LONGOPTS is a vector of `struct option' terminated by an
   element containing a name which is zero.

   LONGIND returns the index in LONGOPT of the long-named option found.
   It is only valid when a long-named option has been found by the most
   recent call.

   If LONG_ONLY is nonzero, '-' as well as '--' can introduce
   long-named options.  */

int
_getopt_internal (argc, argv, optstring, longopts, longind, long_only)
     int argc;
     char *const *argv;
     const char *optstring;
     const struct option *longopts;
     int *longind;
     int long_only;
{
  int print_errors = opterr;
  if (optstring[0] == ':')
    print_errors = 0;

  if (argc < 1)
    return -1;

  optarg = NULL;

  if (optind == 0 || !__getopt_initialized)
    {
      if (optind == 0)
        optind = 1;     /* Don't scan ARGV[0], the program name.  */
      optstring = _getopt_initialize (argc, argv, optstring);
      __getopt_initialized = 1;
    }

  /* Test whether ARGV[optind] points to a non-option argument.
     Either it does not have option syntax, or there is an environment flag
     from the shell indicating it is not an option.  The later information
     is only used when the used in the GNU libc.  */
#if defined _LIBC && defined USE_NONOPTION_FLAGS
# define NONOPTION_P (argv[optind][0] != '-' || argv[optind][1] == '\0'       \
                      || (optind < nonoption_flags_len                        \
                          && __getopt_nonoption_flags[optind] == '1'))
#else
# define NONOPTION_P (argv[optind][0] != '-' || argv[optind][1] == '\0')
#endif

  if (nextchar == NULL || *nextchar == '\0')
    {
      /* Advance to the next ARGV-element.  */

      /* Give FIRST_NONOPT and LAST_NONOPT rational values if OPTIND has been
         moved back by the user (who may also have changed the arguments).  */
      if (last_nonopt > optind)
        last_nonopt = optind;
      if (first_nonopt > optind)
        first_nonopt = optind;

      if (ordering == PERMUTE)
        {
          /* If we have just processed some options following some non-options,
             exchange them so that the options come first.  */

          if (first_nonopt != last_nonopt && last_nonopt != optind)
            exchange ((char **) argv);
          else if (last_nonopt != optind)
            first_nonopt = optind;

          /* Skip any additional non-options
             and extend the range of non-options previously skipped.  */

          while (optind < argc && NONOPTION_P)
            optind++;
          last_nonopt = optind;
        }

      /* The special ARGV-element `--' means premature end of options.
         Skip it like a null option,
         then exchange with previous non-options as if it were an option,
         then skip everything else like a non-option.  */

      if (optind != argc && !strcmp (argv[optind], "--"))
        {
          optind++;

          if (first_nonopt != last_nonopt && last_nonopt != optind)
            exchange ((char **) argv);
          else if (first_nonopt == last_nonopt)
            first_nonopt = optind;
          last_nonopt = argc;

          optind = argc;
        }

      /* If we have done all the ARGV-elements, stop the scan
         and back over any non-options that we skipped and permuted.  */

      if (optind == argc)
        {
          /* Set the next-arg-index to point at the non-options
             that we previously skipped, so the caller will digest them.  */
          if (first_nonopt != last_nonopt)
            optind = first_nonopt;
          return -1;
        }

      /* If we have come to a non-option and did not permute it,
         either stop the scan or describe it to the caller and pass it by.  */

      if (NONOPTION_P)
        {
          if (ordering == REQUIRE_ORDER)
            return -1;
          optarg = argv[optind++];
          return 1;
        }

      /* We have found another option-ARGV-element.
         Skip the initial punctuation.  */

      nextchar = (argv[optind] + 1
                  + (longopts != NULL && argv[optind][1] == '-'));
    }

  /* Decode the current option-ARGV-element.  */

  /* Check whether the ARGV-element is a long option.

     If long_only and the ARGV-element has the form "-f", where f is
     a valid short option, don't consider it an abbreviated form of
     a long option that starts with f.  Otherwise there would be no
     way to give the -f short option.

     On the other hand, if there's a long option "fubar" and
     the ARGV-element is "-fu", do consider that an abbreviation of
     the long option, just like "--fu", and not "-f" with arg "u".

     This distinction seems to be the most useful approach.  */

  if (longopts != NULL
      && (argv[optind][1] == '-'
          || (long_only && (argv[optind][2] || !my_index (optstring, argv[optind][1])))))
    {
      char *nameend;
      const struct option *p;
      const struct option *pfound = NULL;
      int exact = 0;
      int ambig = 0;
      int indfound = -1;
      int option_index;

      for (nameend = nextchar; *nameend && *nameend != '='; nameend++)
        /* Do nothing.  */ ;

      /* Test all long options for either exact match
         or abbreviated matches.  */
      for (p = longopts, option_index = 0; p->name; p++, option_index++)
        if (!strncmp (p->name, nextchar, nameend - nextchar))
          {
            if ((unsigned int) (nameend - nextchar)
                == (unsigned int) strlen (p->name))
              {
                /* Exact match found.  */
                pfound = p;
                indfound = option_index;
                exact = 1;
                break;
              }
            else if (pfound == NULL)
              {
                /* First nonexact match found.  */
                pfound = p;
                indfound = option_index;
              }
            else if (long_only
                     || pfound->has_arg != p->has_arg
                     || pfound->flag != p->flag
                     || pfound->val != p->val)
              /* Second or later nonexact match found.  */
              ambig = 1;
          }

      if (ambig && !exact)
        {
          if (print_errors)
            {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;

              __asprintf (&buf, _("%s: option `%s' is ambiguous\n"),
                          argv[0], argv[optind]);

              if (_IO_fwide (stderr, 0) > 0)
                __fwprintf (stderr, L"%s", buf);
              else
                fputs (buf, stderr);

              free (buf);
#else
              fprintf (stderr, _("%s: option `%s' is ambiguous\n"),
                       argv[0], argv[optind]);
#endif
            }
          nextchar += strlen (nextchar);
          optind++;
          optopt = 0;
          return '?';
        }

      if (pfound != NULL)
        {
          option_index = indfound;
          optind++;
          if (*nameend)
            {
              /* Don't test has_arg with >, because some C compilers don't
                 allow it to be used on enums.  */
              if (pfound->has_arg)
                optarg = nameend + 1;
              else
                {
                  if (print_errors)
                    {
#if defined _LIBC && defined USE_IN_LIBIO
                      char *buf;
#endif

                      if (argv[optind - 1][1] == '-')
                        {
                          /* --option */
#if defined _LIBC && defined USE_IN_LIBIO
                          __asprintf (&buf, _("\
%s: option `--%s' doesn't allow an argument\n"),
                                      argv[0], pfound->name);
#else
                          fprintf (stderr, _("\
%s: option `--%s' doesn't allow an argument\n"),
                                   argv[0], pfound->name);
#endif
                        }
                      else
                        {
                          /* +option or -option */
#if defined _LIBC && defined USE_IN_LIBIO
                          __asprintf (&buf, _("\
%s: option `%c%s' doesn't allow an argument\n"),
                                      argv[0], argv[optind - 1][0],
                                      pfound->name);
#else
                          fprintf (stderr, _("\
%s: option `%c%s' doesn't allow an argument\n"),
                                   argv[0], argv[optind - 1][0], pfound->name);
#endif
                        }

#if defined _LIBC && defined USE_IN_LIBIO
                      if (_IO_fwide (stderr, 0) > 0)
                        __fwprintf (stderr, L"%s", buf);
                      else
                        fputs (buf, stderr);

                      free (buf);
#endif
                    }

                  nextchar += strlen (nextchar);

                  optopt = pfound->val;
                  return '?';
                }
            }
          else if (pfound->has_arg == 1)
            {
              if (optind < argc)
                optarg = argv[optind++];
              else
                {
                  if (print_errors)
                    {
#if defined _LIBC && defined USE_IN_LIBIO
                      char *buf;

                      __asprintf (&buf,
                                  _("%s: option `%s' requires an argument\n"),
                                  argv[0], argv[optind - 1]);

                      if (_IO_fwide (stderr, 0) > 0)
                        __fwprintf (stderr, L"%s", buf);
                      else
                        fputs (buf, stderr);

                      free (buf);
#else
                      fprintf (stderr,
                               _("%s: option `%s' requires an argument\n"),
                               argv[0], argv[optind - 1]);
#endif
                    }
                  nextchar += strlen (nextchar);
                  optopt = pfound->val;
                  return optstring[0] == ':' ? ':' : '?';
                }
            }
          nextchar += strlen (nextchar);
          if (longind != NULL)
            *longind = option_index;
          if (pfound->flag)
            {
              *(pfound->flag) = pfound->val;
              return 0;
            }
          return pfound->val;
        }

      /* Can't find it as a long option.  If this is not getopt_long_only,
         or the option starts with '--' or is not a valid short
         option, then it's an error.
         Otherwise interpret it as a short option.  */
      if (!long_only || argv[optind][1] == '-'
          || my_index (optstring, *nextchar) == NULL)
        {
          if (print_errors)
            {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;
#endif

              if (argv[optind][1] == '-')
                {
                  /* --option */
#if defined _LIBC && defined USE_IN_LIBIO
                  __asprintf (&buf, _("%s: unrecognized option `--%s'\n"),
                              argv[0], nextchar);
#else
                  fprintf (stderr, _("%s: unrecognized option `--%s'\n"),
                           argv[0], nextchar);
#endif
                }
              else
                {
                  /* +option or -option */
#if defined _LIBC && defined USE_IN_LIBIO
                  __asprintf (&buf, _("%s: unrecognized option `%c%s'\n"),
                              argv[0], argv[optind][0], nextchar);
#else
                  fprintf (stderr, _("%s: unrecognized option `%c%s'\n"),
                           argv[0], argv[optind][0], nextchar);
#endif
                }

#if defined _LIBC && defined USE_IN_LIBIO
              if (_IO_fwide (stderr, 0) > 0)
                __fwprintf (stderr, L"%s", buf);
              else
                fputs (buf, stderr);

              free (buf);
#endif
            }
          nextchar = (char *) "";
          optind++;
          optopt = 0;
          return '?';
        }
    }

  /* Look at and handle the next short option-character.  */

  {
    char c = *nextchar++;
    char *temp = my_index (optstring, c);

    /* Increment `optind' when we start to process its last character.  */
    if (*nextchar == '\0')
      ++optind;

    if (temp == NULL || c == ':')
      {
        if (print_errors)
          {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;
#endif

            if (posixly_correct)
              {
                /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                __asprintf (&buf, _("%s: illegal option -- %c\n"),
                            argv[0], c);
#else
                fprintf (stderr, _("%s: illegal option -- %c\n"), argv[0], c);
#endif
              }
            else
              {
#if defined _LIBC && defined USE_IN_LIBIO
                __asprintf (&buf, _("%s: invalid option -- %c\n"),
                            argv[0], c);
#else
                fprintf (stderr, _("%s: invalid option -- %c\n"), argv[0], c);
#endif
              }

#if defined _LIBC && defined USE_IN_LIBIO
            if (_IO_fwide (stderr, 0) > 0)
              __fwprintf (stderr, L"%s", buf);
            else
              fputs (buf, stderr);

            free (buf);
#endif
          }
        optopt = c;
        return '?';
      }
    /* Convenience. Treat POSIX -W foo same as long option --foo */
    if (temp[0] == 'W' && temp[1] == ';')
      {
        char *nameend;
        const struct option *p;
        const struct option *pfound = NULL;
        int exact = 0;
        int ambig = 0;
        int indfound = 0;
        int option_index;

        /* This is an option that requires an argument.  */
        if (*nextchar != '\0')
          {
            optarg = nextchar;
            /* If we end this ARGV-element by taking the rest as an arg,
               we must advance to the next element now.  */
            optind++;
          }
        else if (optind == argc)
          {
            if (print_errors)
              {
                /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                char *buf;

                __asprintf (&buf, _("%s: option requires an argument -- %c\n"),
                            argv[0], c);

                if (_IO_fwide (stderr, 0) > 0)
                  __fwprintf (stderr, L"%s", buf);
                else
                  fputs (buf, stderr);

                free (buf);
#else
                fprintf (stderr, _("%s: option requires an argument -- %c\n"),
                         argv[0], c);
#endif
              }
            optopt = c;
            if (optstring[0] == ':')
              c = ':';
            else
              c = '?';
            return c;
          }
        else
          /* We already incremented `optind' once;
             increment it again when taking next ARGV-elt as argument.  */
          optarg = argv[optind++];

        /* optarg is now the argument, see if it's in the
           table of longopts.  */

        for (nextchar = nameend = optarg; *nameend && *nameend != '='; nameend++)
          /* Do nothing.  */ ;

        /* Test all long options for either exact match
           or abbreviated matches.  */
        for (p = longopts, option_index = 0; p->name; p++, option_index++)
          if (!strncmp (p->name, nextchar, nameend - nextchar))
            {
              if ((unsigned int) (nameend - nextchar) == strlen (p->name))
                {
                  /* Exact match found.  */
                  pfound = p;
                  indfound = option_index;
                  exact = 1;
                  break;
                }
              else if (pfound == NULL)
                {
                  /* First nonexact match found.  */
                  pfound = p;
                  indfound = option_index;
                }
              else
                /* Second or later nonexact match found.  */
                ambig = 1;
            }
        if (ambig && !exact)
          {
            if (print_errors)
              {
#if defined _LIBC && defined USE_IN_LIBIO
                char *buf;

                __asprintf (&buf, _("%s: option `-W %s' is ambiguous\n"),
                            argv[0], argv[optind]);

                if (_IO_fwide (stderr, 0) > 0)
                  __fwprintf (stderr, L"%s", buf);
                else
                  fputs (buf, stderr);

                free (buf);
#else
                fprintf (stderr, _("%s: option `-W %s' is ambiguous\n"),
                         argv[0], argv[optind]);
#endif
              }
            nextchar += strlen (nextchar);
            optind++;
            return '?';
          }
        if (pfound != NULL)
          {
            option_index = indfound;
            if (*nameend)
              {
                /* Don't test has_arg with >, because some C compilers don't
                   allow it to be used on enums.  */
                if (pfound->has_arg)
                  optarg = nameend + 1;
                else
                  {
                    if (print_errors)
                      {
#if defined _LIBC && defined USE_IN_LIBIO
                        char *buf;

                        __asprintf (&buf, _("\
%s: option `-W %s' doesn't allow an argument\n"),
                                    argv[0], pfound->name);

                        if (_IO_fwide (stderr, 0) > 0)
                          __fwprintf (stderr, L"%s", buf);
                        else
                          fputs (buf, stderr);

                        free (buf);
#else
                        fprintf (stderr, _("\
%s: option `-W %s' doesn't allow an argument\n"),
                                 argv[0], pfound->name);
#endif
                      }

                    nextchar += strlen (nextchar);
                    return '?';
                  }
              }
            else if (pfound->has_arg == 1)
              {
                if (optind < argc)
                  optarg = argv[optind++];
                else
                  {
                    if (print_errors)
                      {
#if defined _LIBC && defined USE_IN_LIBIO
                        char *buf;

                        __asprintf (&buf, _("\
%s: option `%s' requires an argument\n"),
                                    argv[0], argv[optind - 1]);

                        if (_IO_fwide (stderr, 0) > 0)
                          __fwprintf (stderr, L"%s", buf);
                        else
                          fputs (buf, stderr);

                        free (buf);
#else
                        fprintf (stderr,
                                 _("%s: option `%s' requires an argument\n"),
                                 argv[0], argv[optind - 1]);
#endif
                      }
                    nextchar += strlen (nextchar);
                    return optstring[0] == ':' ? ':' : '?';
                  }
              }
            nextchar += strlen (nextchar);
            if (longind != NULL)
              *longind = option_index;
            if (pfound->flag)
              {
                *(pfound->flag) = pfound->val;
                return 0;
              }
            return pfound->val;
          }
          nextchar = NULL;
          return 'W';   /* Let the application handle it.   */
      }
    if (temp[1] == ':')
      {
        if (temp[2] == ':')
          {
            /* This is an option that accepts an argument optionally.  */
            if (*nextchar != '\0')
              {
                optarg = nextchar;
                optind++;
              }
            else
              optarg = NULL;
            nextchar = NULL;
          }
        else
          {
            /* This is an option that requires an argument.  */
            if (*nextchar != '\0')
              {
                optarg = nextchar;
                /* If we end this ARGV-element by taking the rest as an arg,
                   we must advance to the next element now.  */
                optind++;
              }
            else if (optind == argc)
              {
                if (print_errors)
                  {
                    /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                    char *buf;

                    __asprintf (&buf,
                                _("%s: option requires an argument -- %c\n"),
                                argv[0], c);

                    if (_IO_fwide (stderr, 0) > 0)
                      __fwprintf (stderr, L"%s", buf);
                    else
                      fputs (buf, stderr);

                    free (buf);
#else
                    fprintf (stderr,
                             _("%s: option requires an argument -- %c\n"),
                             argv[0], c);
#endif
                  }
                optopt = c;
                if (optstring[0] == ':')
                  c = ':';
                else
                  c = '?';
              }
            else
              /* We already incremented `optind' once;
                 increment it again when taking next ARGV-elt as argument.  */
              optarg = argv[optind++];
            nextchar = NULL;
          }
      }
    return c;
  }
}

int
getopt (argc, argv, optstring)
     int argc;
     char *const *argv;
     const char *optstring;
{
  return _getopt_internal (argc, argv, optstring,
                           (const struct option *) 0,
                           (int *) 0,
                           0);
}

#endif  /* Not ELIDE_CODE.  */


/* Compile with -DTEST to make an executable for use in testing
   the above definition of `getopt'.  */

==> cf_src/partitions/1nn/getopt.h <==


/* getopt.h */
/* Declarations for getopt.
   Copyright (C) 1989-1994, 1996-1999, 2001 Free Software 
   Foundation, Inc. This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute 
   it and/or modify it under the terms of the GNU Lesser 
   General Public License as published by the Free Software 
   Foundation; either version 2.1 of the License, or 
   (at your option) any later version.

   The GNU C Library is distributed in the hope that it will 
   be useful, but WITHOUT ANY WARRANTY; without even the 
   implied warranty of MERCHANTABILITY or FITNESS FOR A 
   PARTICULAR PURPOSE.  See the GNU Lesser General Public 
   License for more details.

   You should have received a copy of the GNU Lesser General 
   Public License along with the GNU C Library; if not, write 
   to the Free Software Foundation, Inc., 59 Temple Place,
   Suite 330, Boston, MA 02111-1307 USA.  */

  

  

#ifndef _GETOPT_H

#ifndef __need_getopt
# define _GETOPT_H 1
#endif

/* If __GNU_LIBRARY__ is not already defined, either we are being used
   standalone, or this is the first header included in the source file.
   If we are being used with glibc, we need to include <features.h>, but
   that does not exist if we are standalone.  So: if __GNU_LIBRARY__ is
   not defined, include <ctype.h>, which will pull in <features.h> for us
   if it's from glibc.  (Why ctype.h?  It's guaranteed to exist and it
   doesn't flood the namespace with stuff the way some other headers do.)  */
#if !defined __GNU_LIBRARY__
# include <ctype.h>
#endif

#ifdef  __cplusplus
extern "C" {
#endif

/* For communication from `getopt' to the caller.
   When `getopt' finds an option that takes an argument,
   the argument value is returned here.
   Also, when `ordering' is RETURN_IN_ORDER,
   each non-option ARGV-element is returned here.  */

extern char *optarg;

/* Index in ARGV of the next element to be scanned.
   This is used for communication to and from the caller
   and for communication between successive calls to `getopt'.

   On entry to `getopt', zero means this is the first call; initialize.

   When `getopt' returns -1, this is the index of the first of the
   non-option elements that the caller should itself scan.

   Otherwise, `optind' communicates from one call to the next
   how much of ARGV has been scanned so far.  */

extern int optind;

/* Callers store zero here to inhibit the error message `getopt' prints
   for unrecognized options.  */

extern int opterr;

/* Set to an option character which was unrecognized.  */

extern int optopt;

#ifndef __need_getopt
/* Describe the long-named options requested by the application.
   The LONG_OPTIONS argument to getopt_long or getopt_long_only is a vector
   of `struct option' terminated by an element containing a name which is
   zero.

   The field `has_arg' is:
   no_argument          (or 0) if the option does not take an argument,
   required_argument    (or 1) if the option requires an argument,
   optional_argument    (or 2) if the option takes an optional argument.

   If the field `flag' is not NULL, it points to a variable that is set
   to the value given in the field `val' when the option is found, but
   left unchanged if the option is not found.

   To have a long-named option do something other than set an `int' to
   a compiled-in constant, such as set a value from `optarg', set the
   option's `flag' field to zero and its `val' field to a nonzero
   value (the equivalent single-letter option character, if there is
   one).  For long options that have a zero `flag' field, `getopt'
   returns the contents of the `val' field.  */

struct option
{
# if (defined __STDC__ && __STDC__) || defined __cplusplus
  const char *name;
# else
  char *name;
# endif
  /* has_arg can't be an enum because some compilers complain about
     type mismatches in all the code that assumes it is an int.  */
  int has_arg;
  int *flag;
  int val;
};

/* Names for the values of the `has_arg' field of `struct option'.  */

# define no_argument            0
# define required_argument      1
# define optional_argument      2
#endif  /* need getopt */


/* Get definitions and prototypes for functions to process the
   arguments in ARGV (ARGC of them, minus the program name) for
   options given in OPTS.

   Return the option character from OPTS just read.  Return -1 when
   there are no more options.  For unrecognized options, or options
   missing arguments, `optopt' is set to the option letter, and '?' is
   returned.

   The OPTS string is a list of characters which are recognized option
   letters, optionally followed by colons, specifying that that letter
   takes an argument, to be placed in `optarg'.

   If a letter in OPTS is followed by two colons, its argument is
   optional.  This behavior is specific to the GNU `getopt'.

   The argument `--' causes premature termination of argument
   scanning, explicitly telling `getopt' that there are no more
   options.

   If OPTS begins with `--', then non-option arguments are treated as
   arguments to the option '\0'.  This behavior is specific to the GNU
   `getopt'.  */

#if (defined __STDC__ && __STDC__) || defined __cplusplus
# ifdef __GNU_LIBRARY__
/* Many other libraries have conflicting prototypes for getopt, with
   differences in the consts, in stdlib.h.  To avoid compilation
   errors, only prototype getopt for the GNU C library.  */
extern int getopt (int ___argc, char *const *___argv, const char *__shortopts);
# else /* not __GNU_LIBRARY__ */
extern int getopt ();
# endif /* __GNU_LIBRARY__ */

# ifndef __need_getopt
extern int getopt_long (int ___argc, char *const *___argv,
                        const char *__shortopts,
                        const struct option *__longopts, int *__longind);
extern int getopt_long_only (int ___argc, char *const *___argv,
                             const char *__shortopts,
                             const struct option *__longopts, int *__longind);

/* Internal only.  Users should not call this directly.  */
extern int _getopt_internal (int ___argc, char *const *___argv,
                             const char *__shortopts,
                             const struct option *__longopts, int *__longind,
                             int __long_only);
# endif
#else /* not __STDC__ */
extern int getopt ();
# ifndef __need_getopt
extern int getopt_long ();
extern int getopt_long_only ();

extern int _getopt_internal ();
# endif
#endif /* __STDC__ */

#ifdef  __cplusplus
}
#endif

/* Make sure we later can get all the definitions and declarations.  */
#undef __need_getopt

#endif /* getopt.h */



==> cf_src/partitions/1nn/nn_host.cpp <==
#include <stdlib.h>
#include <stdio.h>
#include <string.h>
#include <math.h>
#include <sys/time.h>
#include <omp.h>
#include <vector>

#include "getopt.h"

#include "unistd.h"
#include <hStreams_source.h>
#include <hStreams_app_api.h>
#include <intel-coi/common/COIMacros_common.h>


#define MAX_ARGS 10
#define REC_LENGTH 49	// size of a record in db
#define REC_WINDOW 10	// number of records to read at a time
#define LATITUDE_POS 28	// location of latitude coordinates in input record
#define OPEN 10000	// initial value of nearest neighbors

static HSTR_OPTIONS hstreams_options;

typedef struct latLong
{
  float lat;
  float lng;
} LatLong;

typedef struct record
{
  char recString[REC_LENGTH];
  float distance;
} Record;


int loadData(char *filename,std::vector<Record> &records,std::vector<LatLong> &locations){
    FILE   *flist,*fp;
	int    i=0;
	char dbname[64];
	int recNum=0;

    /**Main processing **/

    flist = fopen(filename, "r");
	while(!feof(flist)) {
		/**
		* Read in all records of length REC_LENGTH
		* If this is the last file in the filelist, then done
		* else open next file to be read next iteration
		*/
		if(fscanf(flist, "%s\n", dbname) != 1) {
            fprintf(stderr, "error reading filelist\n");
            exit(0);
        }
        fp = fopen(dbname, "r");
        if(!fp) {
            printf("error opening a db\n");
            exit(1);
        }
        // read each record
        while(!feof(fp)){
            Record record;
            LatLong latLong;
            fgets(record.recString,49,fp);
            fgetc(fp); // newline
            if (feof(fp)) break;

            // parse for lat and long
            char substr[6];

            for(i=0;i<5;i++) substr[i] = *(record.recString+i+28);
            substr[5] = '\0';
            latLong.lat = atof(substr);

            for(i=0;i<5;i++) substr[i] = *(record.recString+i+33);
            substr[5] = '\0';
            latLong.lng = atof(substr);

            locations.push_back(latLong);
            records.push_back(record);
            recNum++;
        }
        fclose(fp);
    }
    fclose(flist);
//    for(i=0;i<rec_count*REC_LENGTH;i++) printf("%c",sandbox[i]);
    return recNum;
}


void findLowest(std::vector<Record> &records,float *distances,int numRecords,int topN){
  int i,j;
  float val;
  int minLoc;
  Record *tempRec;
  float tempDist;

  for(i=0;i<topN;i++) {
    minLoc = i;
    for(j=i;j<numRecords;j++) {
      val = distances[j];
      if (val < distances[minLoc]) minLoc = j;
    }
    // swap locations and distances
    tempRec = &records[i];
    records[i] = records[minLoc];
    records[minLoc] = *tempRec;

    tempDist = distances[i];
    distances[i] = distances[minLoc];
    distances[minLoc] = tempDist;

    // add distance to the min we just found
    records[i].distance = distances[i];
  }
}



/**
* This program finds the k-nearest neighbors
* Usage:	./nn <filelist> <num> <target latitude> <target longitude>
*			filelist: File with the filenames to the records
*			num: Number of nearest neighbors to find
*			target lat: Latitude coordinate for distance calculations
*			target long: Longitude coordinate for distance calculations
* The filelist and data are generated by hurricane_gen.c
* REC_WINDOW has been arbitrarily assigned; A larger value would allow more work for the threads
*/
int main(int argc, char* argv[]) {

	uint32_t places_per_domain = 4;
  	uint32_t logical_streams_per_place = 1; // keep it simple
  	uint64_t stream = 0;
	int MAXLOGSTR = places_per_domain;

	std::vector<Record> records;
	std::vector<LatLong> locations;
	//char filename[100];

	float *distances;
	float target_lat, target_long;

	int task,k;
	double timing=0.0,temp=0.0;

	if(argc < 7) {
		fprintf(stderr, "Invalid set of arguments\n");
		exit(-1);
	}

	k = atoi(argv[2]);
	target_lat = atof(argv[3]);
	target_long = atof(argv[4]);

	task = atoi(argv[5]);
	places_per_domain = atoi(argv[6]);
	MAXLOGSTR = places_per_domain;

	int numRecords = loadData(argv[1],records,locations);
    	if (k > numRecords) 
			k = numRecords;

	distances = (float *)malloc(numRecords * sizeof(float));

	//printf("partitions = %d\t task = %d\n",places_per_domain,task);

	//printf(">>init\n");
	hStreams_GetCurrentOptions(&hstreams_options, sizeof(hstreams_options));
    	hstreams_options.verbose = 0;
    	hstreams_options.phys_domains_limit = 256;  // Limit to 256 domains
       char *libNames[20] = {NULL,NULL};
  	unsigned int libNameCnt = 0;
  	libNames[libNameCnt++] = "nn_sink.so";
       hstreams_options.libNames = libNames;
	hstreams_options.libNameCnt = (uint16_t)libNameCnt;
  	hStreams_SetOptions(&hstreams_options);  
		
	int iret = hStreams_app_init(places_per_domain, logical_streams_per_place);
	if( iret != 0 ) { 
		printf("hstreams_app_init failed!\r\n"); 
		exit(-1); 
	}

	int header,tail;
	uint64_t arg[6];
	arg[0] = (uint64_t)target_lat;
	arg[1] = (uint64_t)target_long;
	
	arg[4] = (uint64_t)(&locations[0]);
	arg[5] = (uint64_t)distances;

	  //printf(">>create bufs\n");
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(distances,numRecords* sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(&locations[0],numRecords * sizeof(LatLong)));

   //for(int iter=0;iter<5;iter++){

	  //printf(">>xfer mem to remote domain\n");

	  timing = omp_get_wtime();
	  
	  //CHECK_HSTR_RESULT(hStreams_app_xfer_memory(&locations[0], &locations[0], numRecords * sizeof(LatLong),stream, HSTR_SRC_TO_SINK, NULL));
	  //hStreams_ThreadSynchronize();

	//printf(">>computation\n");
	//timing = omp_get_wtime();

	for(int test=0; test < numRecords; ){

		header = test;
		tail = test + task;
		if(tail > numRecords){
			tail = numRecords;
		}
		hStreams_app_xfer_memory(&locations[test], &locations[test], (tail-header) * sizeof(LatLong), stream, HSTR_SRC_TO_SINK, NULL);
		test = test + task;

		arg[2] = (uint64_t)header;
		arg[3] = (uint64_t)tail;

		CHECK_HSTR_RESULT(
			hStreams_EnqueueCompute(
									stream,
									"nn_kernal",
									4,			  // scalar args
									2,			   // heap args
									arg,		   // arg array
									NULL,    // event
									NULL,		   // return value pointer
									0));		   // return value size

		stream = (stream + 1) % MAXLOGSTR;

	}

	hStreams_ThreadSynchronize();
	
	//printf(">>xfer mem from remote domain\n");
	
	CHECK_HSTR_RESULT(hStreams_app_xfer_memory(distances, distances, numRecords * sizeof(float),0, HSTR_SINK_TO_SRC, NULL));

	hStreams_ThreadSynchronize();

	findLowest(records,distances,numRecords,k);

	timing = omp_get_wtime() - timing;
//	temp = temp + timing;
	
 //  }
   
	printf("%f\n",timing);

	fprintf(stderr, "The %d nearest neighbors are:\n", k);
	for(int j = 0 ; j < k ; j++ ) {
		
		fprintf(stderr, "%s --> %f\n", records[j].recString, records[j].distance);
	}
  
	free(distances);
	return 0;	
}



==> cf_src/partitions/1nn/nn_kernal.cpp <==

#include <stdio.h>
#include <stdlib.h>
#include <float.h>
#include <math.h>
#include <omp.h>

#include <intel-coi/sink/COIPipeline_sink.h>
#include <mkl.h>


int num_omp_threads=8;

COINATIVELIBEXPORT
void nn_kernal(uint64_t arg0,uint64_t arg1,uint64_t arg2,uint64_t arg3,uint64_t arg4,uint64_t arg5)
{

	struct latLong
	{
	  float lat;
	  float lng;
	};

	int i;
	float target_lat = (float)arg0;
	float target_long = (float)arg1;
	float tmp_lat=0, tmp_long=0;

	int header = (int)arg2;
	int tail = (int)arg3;

	struct latLong *locations = (struct latLong *)arg4;
	float *distances = (float *)arg5;

	#pragma omp parallel for shared(target_lat, target_long) private(i, tmp_lat, tmp_long)
	for(i = header; i < tail; i++){

		struct latLong *tmp = locations + i;
		tmp_lat = tmp->lat;
		tmp_long = tmp->lng;
		distances[i] = sqrt(( (tmp_lat-target_lat) * (tmp_lat-target_lat) )+( (tmp_long-target_long) * (tmp_long-target_long) ));
	}
	
}



==> cf_src/partitions/1nn/run.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.

#scatter affinity set on host
export KMP_AFFINITY=scatter

#for MKL AO run
export MIC_ENV_PREFIX=MIC
export MIC_KMP_AFFINITY=balanced

. ./setEnv.sh ./bin

cd ./bin/host

#m - matrix size; t - no. of tiles; s - no. of streams (partitions on MIC); i - no. of iterations
#l - layout (row or ROW for rowmajor; else is colMajor)
#./nn ./inputGen/list5120k_512.txt 10 40 120 65536 5
./nn /home/jianbin/cf_src/data/nn/inputGen/list5120k_512.txt 10 40 120 65536 5


==> cf_src/partitions/1nn/setEnv.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.

if [ $# -gt 0 ] && [ -d $1 ]; then
    bin_dir=$1
else
    bin_dir=../../bin
fi

mpss_dir=`echo /opt/mpss/3.?*/sysroots/k1om-mpss-linux/usr/lib64/`
export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$MKLROOT/lib/mic/:$MKLROOT/../compiler/lib/mic
if [ -d $bin_dir/host ]; then
    pushd $bin_dir/host
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:`pwd`:/usr/lib64
    if [ -d ../dev ]; then
        pushd ../dev
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:`pwd`:$mpss_dir
        popd
    else
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
    fi
    popd
else
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:/usr/lib64
    export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
fi
# This can have a very large positive impact on card-side MKL performance
# Make this 4G for an 8G card
export MKL_MIC_MAX_MEMORY=8G
# This can have a 10-15% impact on buffer transfer speeds
export MIC_USE_2MB_BUFFERS=64K


==> cf_src/partitions/1nn/unistd.h <==
/* IBM_PROLOG_BEGIN_TAG                                                   */
/* This is an automatically generated prolog.                             */
/*                                                                        */
/* bos53H src/bos/usr/include/unistd.h 1.38.4.46                          */
/*                                                                        */
/* Licensed Materials - Property of IBM                                   */
/*                                                                        */
/* (C) COPYRIGHT International Business Machines Corp. 1985,1995          */
/* All Rights Reserved                                                    */
/*                                                                        */
/* US Government Users Restricted Rights - Use, duplication or            */
/* disclosure restricted by GSA ADP Schedule Contract with IBM Corp.      */
/*                                                                        */
/* IBM_PROLOG_END_TAG                                                     */
/* @(#)82     1.38.4.46  src/bos/usr/include/unistd.h, incstd, bos53H, h2006_17B8 4/25/06 11:53:09 */
/*
 * COMPONENT_NAME: (INCSTD) Standard Include Files
 *
 * FUNCTIONS:
 *
 * ORIGINS: 3 27
 *
 * (C) COPYRIGHT International Business Machines Corp. 1985, 2006
 * All Rights Reserved
 * Licensed Materials - Property of IBM
 *
 * US Government Users Restricted Rights - Use, duplication or
 * disclosure restricted by GSA ADP Schedule Contract with IBM Corp.
 *
 * Copyright (c) 1984 AT&T
 * All Rights Reserved
 *
 * THIS IS UNPUBLISHED PROPRIETARY SOURCE CODE OF AT&T
 * The copyright notice above does not evidence any
 * actual or intended publication of such source code.
 */

#ifndef _H_UNISTD
#define _H_UNISTD

#ifdef __cplusplus
extern "C" {
#endif
/*
#ifndef _H_STANDARDS
#include <standards.h>
#endif
*/
//#include <strict_stdtypes.h>

#ifndef _H_TYPES
#include <sys/types.h>
#endif

//#include <end_strict_stdtypes.h>
/*
#ifndef _H_ACCESS
#include <sys/access.h>	
#endif
*/
/*
 * POSIX requires that certain values be included in unistd.h.  It also
 * requires that when _POSIX_SOURCE is defined only those standard
 * specific values are present.  This header includes all the POSIX
 * required entries.
 */

#ifdef _POSIX_SOURCE
#ifdef _LARGE_FILES
#define lseek lseek64
#endif


/* Symbolic constants for the "lseek" function: */
#ifndef SEEK_SET
#define SEEK_SET 0	/* Set file pointer to "offset" */
#define SEEK_CUR 1	/* Set file pointer to current plus "offset" */
#define SEEK_END 2	/* Set file pointer to EOF plus "offset" */
#endif /* SEEK_SET */

#ifdef _NO_PROTO

#ifndef _KERNEL
extern int access();
extern unsigned int alarm();
extern int chdir();
extern int chown();
extern int close();
extern char *ctermid();
extern int dup();
extern int dup2();
extern int execl();
extern int execv();
extern int execle();
extern int execve();
extern int execlp();
extern int execvp();
extern void _exit();
extern pid_t fork();
extern long fpathconf();
extern char *getcwd();
extern gid_t getegid();
extern uid_t geteuid();
extern gid_t getgid();
extern int getgroups();
extern char *getlogin();
extern pid_t getpgrp();
extern pid_t getpid();
extern pid_t getppid();
extern uid_t getuid();
extern int isatty();
extern int link();
extern off_t lseek();
extern long pathconf();
extern int pause();
extern int pipe();
#if defined(_XOPEN_SOURCE) && ( _XOPEN_SOURCE >= 500 )
extern int pthread_atfork();
#endif
extern int read();
extern int rmdir();
extern int setgid();
extern int setpgid();
extern int setsid();
extern int setuid();
extern unsigned int sleep();
extern long sysconf();
extern pid_t tcgetpgrp();
extern int tcsetpgrp();
extern char *ttyname();
extern int unlink();
extern int write();
#endif		/* !_KERNEL	*/

#else		/* POSIX required prototypes */

#ifndef _KERNEL
extern int access(const char *, int);
extern unsigned int alarm(unsigned int);
extern int chdir(const char *);
extern int chown(const char *, uid_t, gid_t);
extern int close(int);
extern char *ctermid(char *);
extern int dup(int);
extern int dup2(int, int);
extern int execl(const char *, const char *, ...);
extern int execv(const char *, char *const []);
extern int execle(const char *, const char *, ...);
extern int execve(const char *, char *const [], char *const []);
extern int execlp(const char *, const char *, ...);
extern int execvp(const char *, char *const []);
extern void _exit(int);
extern pid_t fork(void);
extern long fpathconf(int, int);
extern char *getcwd(char *, size_t);
extern gid_t getegid(void);
extern uid_t geteuid(void);
extern gid_t getgid(void);
extern int getgroups(int, gid_t []);
extern char *getlogin(void);
#ifndef _BSD
extern pid_t getpgrp(void);
#endif /* _BSD */
extern pid_t getpid(void);
extern pid_t getppid(void);
extern uid_t getuid(void);
extern int isatty(int);
extern int link(const char *, const char *);
extern off_t lseek(int, off_t, int);
#ifdef _LARGE_FILE_API
extern off64_t	lseek64(int, off64_t, int);
#endif
extern long pathconf(const char *, int);
extern int pause(void);
extern int pipe(int []);
#if defined(_XOPEN_SOURCE) && ( _XOPEN_SOURCE >= 500 )
extern int pthread_atfork(void (*)(void), void (*)(void), void (*)(void));
#endif
extern ssize_t read(int, void *, size_t);
extern int rmdir(const char *);
extern int setgid(gid_t);
extern int setpgid(pid_t, pid_t);
extern pid_t setsid(void);
extern int setuid(uid_t);
extern unsigned int sleep(unsigned int);
extern long sysconf(int);
extern pid_t tcgetpgrp(int);
extern int tcsetpgrp(int, pid_t);
extern char *ttyname(int);
extern int unlink(const char *);
extern ssize_t write(int, const void *, size_t);
#endif		/* !_KERNEL	*/
#endif		/* !_NO_PROTO	*/

#define STDIN_FILENO	0
#define STDOUT_FILENO	1
#define STDERR_FILENO	2

#define _POSIX_JOB_CONTROL	1
#define _POSIX_SAVED_IDS	1

#define _POSIX_VERSION		200112L
#define _POSIX2_VERSION		200112L
#define _POSIX2_C_VERSION	200112L


#ifdef _XOPEN_SOURCE

#define _XOPEN_VERSION		600
#define _XOPEN_XCU_VERSION	4
#define _XOPEN_XPG3		1
#define _XOPEN_XPG4		1
#define _XOPEN_UNIX		1

#define _XOPEN_REALTIME		(-1)
#define _XOPEN_REALTIME_THREADS	(-1)

#if (_XOPEN_SOURCE >= 600)
#define _XOPEN_STREAMS		1
#endif

#define _XBS5_ILP32_OFF32	1
#define _XBS5_ILP32_OFFBIG	1
#define _XBS5_LP64_OFF64	1
#define _XBS5_LPBIG_OFFBIG	1

#define _POSIX2_C_BIND		200112L
#define _POSIX2_C_DEV		200112L
#define _POSIX2_CHAR_TERM	1
#define _POSIX2_LOCALEDEF	200112L
#define _POSIX2_UPE		200112L
#define _POSIX2_FORT_DEV	(-1)
#define _POSIX2_FORT_RUN	(-1)
#define _POSIX2_SW_DEV		(-1)

#if (_POSIX_C_SOURCE >= 200112L)
#define _POSIX_REGEXP         1
#define _POSIX_SHELL          1
#define _POSIX2_PBS           (-1)
#define _POSIX2_PBS_ACCOUNTING        (-1)
#define _POSIX2_PBS_CHECKPOINT        (-1)
#define _POSIX2_PBS_LOCATE    (-1)
#define _POSIX2_PBS_MESSAGE   (-1)
#define _POSIX2_PBS_TRACK     (-1)
#define _V6_ILP32_OFF32               1
#define _V6_ILP32_OFFBIG      1
#define _V6_LP64_OFF64                1
#define _V6_LPBIG_OFFBIG      1

#define _POSIX_ADVISORY_INFO   200112L
#define _POSIX_BARRIERS        200112L
#define _POSIX_CLOCK_SELECTION 200112L
#define _POSIX_CPUTIME         200112L
#define _POSIX_MONOTONIC_CLOCK 200112L

#ifdef _POSIX_RAW_SOCKETS
#undef _POSIX_RAW_SOCKETS
#endif

#define _POSIX_SPAWN           200112L
#define _POSIX_SPIN_LOCKS      200112L
#define _POSIX_SPORADIC_SERVER (-1)
#define _POSIX_THREAD_CPUTIME  200112L
#define _POSIX_THREAD_SPORADIC_SERVER (-1)
#define _POSIX_TIMEOUTS	200112L
#define _POSIX_TRACE           (-1)
#define _POSIX_TRACE_EVENT_FILTER     (-1)
#define _POSIX_TRACE_INHERIT   (-1)
#define _POSIX_TRACE_LOG       (-1)
#define _POSIX_TYPED_MEMORY_OBJECTS   (-1)

#endif /* _POSIX_C_SOURCE >= 200112L */

#define _XOPEN_CRYPT		1
#define _XOPEN_SHM		1
#define _XOPEN_ENH_I18N		1
#define _XOPEN_LEGACY		(-1)
#ifndef __64BIT__
#define _UNIX_ABI		(-1)
#define _UNIX_ABI_IA64		(-1)
#define _UNIX_ABI_BIG_ENDIAN	(-1)
#define _UNIX_ABI_LITTLE_ENDIAN	(-1)
#endif /* __64BIT__ */

extern  char    *optarg;
extern  int     optind, opterr, optopt;

#ifdef _NO_PROTO
	extern	size_t	confstr();
	extern  char    *crypt();
	extern  void    encrypt();
	extern  int     fsync();
	extern	int	getopt();
	extern	int	nice();
	extern  void    swab();
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern  char    *getpass();
	extern  int     chroot();
#endif
#else
	extern	size_t	confstr(int, char*, size_t);
	extern  char    *crypt(const char *, const char *);
	extern  void    encrypt(char *, int);
	extern  int     fsync(int);
	extern	int	getopt(int, char* const*, const char*);
	extern	int	nice(int);
	extern  void    swab(const void *, void *, ssize_t);
	extern int	fdatasync(int);
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern  char    *getpass(const char *);
	extern  int     chroot(const char *);
#endif
#endif

#endif /* _XOPEN _SOURCE */

/* Threads options for 1003.1c and XPG UNIX98 */
#define _POSIX_THREADS				200112L
#define _POSIX_THREAD_ATTR_STACKADDR            200112L
#define _POSIX_THREAD_ATTR_STACKSIZE		200112L
#define _POSIX_THREAD_PROCESS_SHARED		200112L
#define _POSIX_THREAD_SAFE_FUNCTIONS		200112L
#ifdef _ALL_SOURCE
#define _POSIX_REENTRANT_FUNCTIONS		_POSIX_THREAD_SAFE_FUNCTIONS
#endif

/* Realtime threads options for 1003.1c and XPG UNIX98 */
#define	 _POSIX_THREAD_PRIORITY_SCHEDULING	(-1)
#define	 _POSIX_THREAD_PRIO_INHERIT		(-1)
#define	 _POSIX_THREAD_PRIO_PROTECT		(-1)

#undef  _POSIX_THREAD_FORKALL

/* Realtime options for 1003.1c and XPG UNIX98 */
#define _POSIX_ASYNCHRONOUS_IO			200112L
#define _POSIX_FSYNC				200112L
#define _POSIX_MAPPED_FILES			200112L
#define _POSIX_MEMLOCK			        200112L
#define _POSIX_MEMLOCK_RANGE		        200112L
#define _POSIX_MEMORY_PROTECTION		200112L
#define _POSIX_MESSAGE_PASSING			200112L
#define _POSIX_PRIORITIZED_IO			200112L
#define _POSIX_PRIORITY_SCHEDULING		200112L
#define _POSIX_REALTIME_SIGNALS			200112L
#define _POSIX_SEMAPHORES			200112L
#define _POSIX_SHARED_MEMORY_OBJECTS            200112L
#define _POSIX_SYNCHRONIZED_IO			200112L
#define _POSIX_TIMERS				200112L

#define _POSIX_ASYNC_IO				(-1)
#undef	_POSIX_SYNC_IO
#define _POSIX_PRIO_IO				(-1)

#define _POSIX_CHOWN_RESTRICTED	 0
#define _POSIX_VDISABLE		 0xFF
#define _POSIX_NO_TRUNC		 0

  /* UNIX03 and POSIX01 */
  /* Always enabled */
#define _POSIX_IPV6				200112L
#define _POSIX_RAW_SOCKETS			200112L


#ifndef NULL
#define NULL	0
#endif

#if (_POSIX_C_SOURCE >= 200112L)
#define _POSIX_READER_WRITER_LOCKS            200112L
#endif

/* arguments for the confstr() function */

#define _CS_PATH	1

	/* compile,link,lib,lint flags for 32bit, no_LARGE_FILES system */
#define _CS_XBS5_ILP32_OFF32_CFLAGS	2
#define _CS_XBS5_ILP32_OFF32_LDFLAGS	3
#define _CS_XBS5_ILP32_OFF32_LIBS	4
#define _CS_XBS5_ILP32_OFF32_LINTFLAGS	5

	/* compile,link,lib,lint flags for 32bit, _LARGE_FILES system */
#define _CS_XBS5_ILP32_OFFBIG_CFLAGS	6
#define _CS_XBS5_ILP32_OFFBIG_LDFLAGS	7
#define _CS_XBS5_ILP32_OFFBIG_LIBS	8
#define _CS_XBS5_ILP32_OFFBIG_LINTFLAGS	9

	/* compile,link,lib,lint flags for LP64 64bit system */
#define _CS_XBS5_LP64_OFF64_CFLAGS	10
#define _CS_XBS5_LP64_OFF64_LDFLAGS	11
#define _CS_XBS5_LP64_OFF64_LIBS	12
#define _CS_XBS5_LP64_OFF64_LINTFLAGS	13

	/* compile,link,lib,lint flags for ILP64 64bit system */
	/* AIX does not currently support this */
#define _CS_XBS5_LPBIG_OFFBIG_CFLAGS	14
#define _CS_XBS5_LPBIG_OFFBIG_LDFLAGS	15
#define _CS_XBS5_LPBIG_OFFBIG_LIBS	16
#define _CS_XBS5_LPBIG_OFFBIG_LINTFLAGS	17

#define _CS_AIX_BOOTDEV				24
#define _CS_AIX_MODEL_CODE			25
#define _CS_AIX_ARCHITECTURE			26
#define _CS_AIX_MODEL_CLASS			40

#if (_POSIX_C_SOURCE >= 200112L)
#define _CS_POSIX_V6_ILP32_OFF32_CFLAGS		27
#define _CS_POSIX_V6_ILP32_OFF32_LDFLAGS	28
#define _CS_POSIX_V6_ILP32_OFF32_LIBS		29
#define _CS_POSIX_V6_ILP32_OFFBIG_CFLAGS	30
#define _CS_POSIX_V6_ILP32_OFFBIG_LDFLAGS	31
#define _CS_POSIX_V6_ILP32_OFFBIG_LIBS		32
#define _CS_POSIX_V6_LP64_OFF64_CFLAGS		33
#define _CS_POSIX_V6_LP64_OFF64_LDFLAGS		34
#define _CS_POSIX_V6_LP64_OFF64_LIBS		35
#define _CS_POSIX_V6_LPBIG_OFFBIG_CFLAGS	36
#define _CS_POSIX_V6_LPBIG_OFFBIG_LDFLAGS	37
#define _CS_POSIX_V6_LPBIG_OFFBIG_LIBS		38
#define _CS_POSIX_V6_WIDTH_RESTRICTED_ENVS      39
#endif

	/* Values for the above */
#define _CSPATH		"/usr/bin:/usr/vac/bin"

	/* ILP32_OFF32 */
#define _CSPOSIX_V6_ILP32_OFF32_CFLAGS	"-q32"
#define _CSXBS5_ILP32_OFF32_CFLAGS	_CSPOSIX_V6_ILP32_OFF32_CFLAGS

#ifdef __ia64
#define _CSXBS5_ILP32_OFF32_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_ILP32_OFF32_LDFLAGS "-b32"
#define _CSXBS5_ILP32_OFF32_LDFLAGS	_CSPOSIX_V6_ILP32_OFF32_LDFLAGS
#endif

#define _CSPOSIX_V6_ILP32_OFF32_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_ILP32_OFF32_LIBS	_CSPOSIX_V6_ILP32_OFF32_LIBS

#define _CSXBS5_ILP32_OFF32_LINTFLAGS	""

	/* ILP32_OFFOFFBIG */
#define _CSPOSIX_V6_ILP32_OFFBIG_CFLAGS "-q32 -D_LARGE_FILES -qlonglong"
#define _CSXBS5_ILP32_OFFBIG_CFLAGS	_CSPOSIX_V6_ILP32_OFFBIG_CFLAGS

#ifdef __ia64
#define _CSXBS5_ILP32_OFFBIG_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_ILP32_OFFBIG_LDFLAGS "-b32"
#define _CSXBS5_ILP32_OFFBIG_LDFLAGS	_CSPOSIX_V6_ILP32_OFFBIG_LDFLAGS
#endif

#define _CSPOSIX_V6_ILP32_OFFBIG_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_ILP32_OFFBIG_LIBS	_CSPOSIX_V6_ILP32_OFFBIG_LIBS

#define _CSXBS5_ILP32_OFFBIG_LINTFLAGS	"-D_LARGE_FILES -qlonglong"

	/* LP64_OFF64 */
#define _CSPOSIX_V6_LP64_OFF64_CFLAGS	"-q64"
#define _CSXBS5_LP64_OFF64_CFLAGS	_CSPOSIX_V6_LP64_OFF64_CFLAGS

#ifdef __ia64
#define _CSXBS5_LP64_OFF64_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_LP64_OFF64_LDFLAGS	"-b64"
#define _CSXBS5_LP64_OFF64_LDFLAGS	_CSPOSIX_V6_LP64_OFF64_LDFLAGS
#endif

#define _CSPOSIX_V6_LP64_OFF64_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_LP64_OFF64_LIBS		_CSPOSIX_V6_LP64_OFF64_LIBS

#define _CSXBS5_LP64_OFF64_LINTFLAGS	"-D__64BIT__"

	/* LPBIG_OFFBIG */
#define _CSPOSIX_V6_LPBIG_OFFBIG_CFLAGS "-q64"
#define _CSXBS5_LPBIG_OFFBIG_CFLAGS	_CSPOSIX_V6_LPBIG_OFFBIG_CFLAGS

#ifdef __ia64
#define _CSXBS5_LPBIG_OFFBIG_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_LPBIG_OFFBIG_LDFLAGS "-b64"
#define _CSXBS5_LPBIG_OFFBIG_LDFLAGS	_CSPOSIX_V6_LPBIG_OFFBIG_LDFLAGS
#endif

#define _CSPOSIX_V6_LPBIG_OFFBIG_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_LPBIG_OFFBIG_LIBS	_CSPOSIX_V6_LPBIG_OFFBIG_LIBS

#define _CSXBS5_LPBIG_OFFBIG_LINTFLAGS	"-D__64BIT__"

#if (_POSIX_C_SOURCE >= 200112L)
#define _CSPOSIX_V6_WIDTH_RESTRICTED_ENVS \
		"POSIX_V6_ILP32_OFF32\n"  \
		"POSIX_V6_ILP32_OFFBIG\n" \
		"POSIX_V6_LP64_OFF64\n"  \
		"POSIX_V6_LPBIG_OFFBIG"
#endif

/* arguments for the pathconf() function */

#define _PC_CHOWN_RESTRICTED	10
#define _PC_LINK_MAX		11
#define _PC_MAX_CANON		12
#define _PC_MAX_INPUT		13
#define _PC_NAME_MAX		14
#define _PC_NO_TRUNC		15
#define _PC_PATH_MAX		16
#define _PC_PIPE_BUF		17
#define _PC_VDISABLE		18
#define _PC_ASYNC_IO		19
#define _PC_SYNC_IO		20
#define _PC_PRIO_IO		21
#define _PC_FILESIZEBITS	22  /* # bits needed to hold offset */
#define _PC_AIX_DISK_PARTITION	23
#define _PC_AIX_DISK_SIZE	24
#if (_POSIX_C_SOURCE >= 200112L)
#define _PC_SYMLINK_MAX         25
#define _PC_ALLOC_SIZE_MIN      26
#define _PC_REC_INCR_XFER_SIZE  27
#define _PC_REC_MAX_XFER_SIZE   28
#define _PC_REC_MIN_XFER_SIZE   29
#define _PC_REC_XFER_ALIGN      30
#define _PC_2_SYMLINKS          31
#endif

/* arguments for the sysconf() function, the defined numbers are used as
 * array index in sysconf().
 *
 * POSIX.1(1990), Table 4-2
 */
#define _SC_ARG_MAX			0
#define _SC_CHILD_MAX			1
#define _SC_CLK_TCK			2
#define _SC_NGROUPS_MAX			3
#define _SC_OPEN_MAX			4
#define _SC_STREAM_MAX			5
#define _SC_TZNAME_MAX			6
#define _SC_JOB_CONTROL			7
#define _SC_SAVED_IDS			8
#define _SC_VERSION			9

/* POSIX.1(1990), Table 2-3, required by command getconf */

#define _SC_POSIX_ARG_MAX		10
#define _SC_POSIX_CHILD_MAX		11
#define _SC_POSIX_LINK_MAX		12
#define _SC_POSIX_MAX_CANON		13
#define _SC_POSIX_MAX_INPUT		14
#define _SC_POSIX_NAME_MAX		15
#define _SC_POSIX_NGROUPS_MAX		16
#define _SC_POSIX_OPEN_MAX		17
#define _SC_POSIX_PATH_MAX		18
#define _SC_POSIX_PIPE_BUF		19
#define _SC_POSIX_SSIZE_MAX		20
#define _SC_POSIX_STREAM_MAX		21
#define _SC_POSIX_TZNAME_MAX		22

/* POSIX.2 (Draft 10), Table 41)	*/

#define _SC_BC_BASE_MAX			23
#define _SC_BC_DIM_MAX			24
#define _SC_BC_SCALE_MAX		25
#define _SC_BC_STRING_MAX		26
#define _SC_EQUIV_CLASS_MAX		27
#define _SC_EXPR_NEST_MAX		28
#define _SC_LINE_MAX			29
#define _SC_RE_DUP_MAX			30
#define _SC_2_VERSION			31
#define _SC_2_C_DEV			32
#define _SC_2_FORT_DEV			33
#define _SC_2_FORT_RUN			34
#define _SC_2_LOCALEDEF			35
#define _SC_2_SW_DEV			36

/* POSIX.2 (Draft 10), Table 13)	*/

#define _SC_POSIX2_BC_BASE_MAX		37
#define _SC_POSIX2_BC_DIM_MAX		38
#define _SC_POSIX2_BC_SCALE_MAX		39
#define _SC_POSIX2_BC_STRING_MAX	40
#define _SC_POSIX2_EQUIV_CLASS_MAX	41
#define _SC_POSIX2_EXPR_NEST_MAX	42
#define _SC_POSIX2_LINE_MAX		43
#define _SC_POSIX2_RE_DUP_MAX		44
#define _SC_PASS_MAX			45
#define _SC_XOPEN_VERSION		46
#define _SC_ATEXIT_MAX			47
#if _XOPEN_SOURCE_EXTENDED==1
#define _SC_PAGE_SIZE			48
#endif /* _XOPEN_SOURCE_EXTENDED */
#define _SC_AES_OS_VERSION		49
#define _SC_COLL_WEIGHTS_MAX		50
#define _SC_2_C_BIND			51
#define _SC_2_C_VERSION			52
#define _SC_2_UPE			53
#define _SC_2_CHAR_TERM			54
#define _SC_XOPEN_SHM			55
#define _SC_XOPEN_CRYPT			56
#define _SC_XOPEN_ENH_I18N		57
#if _XOPEN_SOURCE_EXTENDED==1
#define _SC_PAGESIZE			_SC_PAGE_SIZE
#define _SC_IOV_MAX			58
#endif /* _XOPEN_SOURCE_EXTENDED */
#define _SC_THREAD_SAFE_FUNCTIONS	59
#define _SC_THREADS			60
#define _SC_THREAD_ATTR_STACKADDR	61
#define _SC_THREAD_ATTR_STACKSIZE	62
#define _SC_THREAD_FORKALL		63
#define _SC_THREAD_PRIORITY_SCHEDULING	64
#define _SC_THREAD_PRIO_INHERIT		65
#define _SC_THREAD_PRIO_PROTECT		66
#define _SC_THREAD_PROCESS_SHARED	67
#define _SC_THREAD_KEYS_MAX		68
#define _SC_THREAD_DATAKEYS_MAX		_SC_THREAD_KEYS_MAX
#define _SC_THREAD_STACK_MIN		69
#define _SC_THREAD_THREADS_MAX		70
#ifdef _ALL_SOURCE
#define _SC_NPROCESSORS_CONF		71
#define _SC_NPROCESSORS_ONLN		72
#endif /* _ALL_SOURCE */
#define _SC_XOPEN_UNIX			73

#if (_XOPEN_SOURCE >= 500)

/* POSIX 1003.1c and XPG UNIX98 */
/* look to defines above for meanings */
#define _SC_AIO_LISTIO_MAX			75
#define _SC_AIO_MAX				76
#define _SC_AIO_PRIO_DELTA_MAX			77
#define _SC_ASYNCHRONOUS_IO			78
#define _SC_DELAYTIMER_MAX			79
#define _SC_FSYNC				80
#define _SC_GETGR_R_SIZE_MAX			81
#define _SC_GETPW_R_SIZE_MAX			82
#define _SC_LOGIN_NAME_MAX			83
#define _SC_MAPPED_FILES			84
#define _SC_MEMLOCK				85
#define _SC_MEMLOCK_RANGE			86
#define _SC_MEMORY_PROTECTION			87
#define _SC_MESSAGE_PASSING			88
#define _SC_MQ_OPEN_MAX				89
#define _SC_MQ_PRIO_MAX				90
#define _SC_PRIORITIZED_IO			91
#define _SC_PRIORITY_SCHEDULING			92
#define _SC_REALTIME_SIGNALS			93
#define _SC_RTSIG_MAX				94
#define _SC_SEMAPHORES				95
#define _SC_SEM_NSEMS_MAX			96
#define _SC_SEM_VALUE_MAX			97
#define _SC_SHARED_MEMORY_OBJECTS		98
#define _SC_SIGQUEUE_MAX			99
#define _SC_SYNCHRONIZED_IO			100
#define _SC_THREAD_DESTRUCTOR_ITERATIONS	101
#define _SC_TIMERS				102
#define _SC_TIMER_MAX				103
#define _SC_TTY_NAME_MAX			104
#define _SC_XBS5_ILP32_OFF32			105
#define _SC_XBS5_ILP32_OFFBIG			106
#define _SC_XBS5_LP64_OFF64			107
#define _SC_XBS5_LPBIG_OFFBIG			108
#define _SC_XOPEN_XCU_VERSION			109
#define _SC_XOPEN_REALTIME			110
#define _SC_XOPEN_REALTIME_THREADS		111
#define _SC_XOPEN_LEGACY			112
#endif /* _XOPEN_SOURCE >= 500 */

#ifdef _ALL_SOURCE
#define _SC_REENTRANT_FUNCTIONS		_SC_THREAD_SAFE_FUNCTIONS
#define _SC_PHYS_PAGES				113
#define _SC_AVPHYS_PAGES			114
#define _SC_LPAR_ENABLED			115
#define _SC_LARGE_PAGESIZE			116
#endif /* _ALL_SOURCE */

#define _SC_AIX_KERNEL_BITMODE			117
#define _SC_AIX_REALMEM				118
#define _SC_AIX_HARDWARE_BITMODE		119
#define _SC_AIX_MP_CAPABLE			120

#define _SC_V6_ILP32_OFF32			121
#define _SC_V6_ILP32_OFFBIG			122
#define _SC_V6_LP64_OFF64			123
#define _SC_V6_LPBIG_OFFBIG			124

#define _SC_XOPEN_STREAMS			125

#if (_POSIX_C_SOURCE >= 200112L)
#define _SC_HOST_NAME_MAX			126
#define _SC_REGEXP				127
#define _SC_SHELL				128
#define _SC_SYMLOOP_MAX				129
#define _SC_ADVISORY_INFO			130
#define _SC_FILE_LOCKING			131
#define _SC_2_PBS				132
#define _SC_2_PBS_ACCOUNTING			133
#define _SC_2_PBS_CHECKPOINT			134
#define _SC_2_PBS_LOCATE			135
#define _SC_2_PBS_MESSAGE			136
#define _SC_2_PBS_TRACK				137
#define _SC_BARRIERS				138
#define _SC_CLOCK_SELECTION			139
#define _SC_CPUTIME				140
#define _SC_MONOTONIC_CLOCK			141
#define _SC_READER_WRITER_LOCKS			142
#define _SC_SPAWN				143
#define _SC_SPIN_LOCKS				144
#define _SC_SPORADIC_SERVER			145
#define _SC_THREAD_CPUTIME			146
#define _SC_THREAD_SPORADIC_SERVER              147
#define _SC_TIMEOUTS				148
#define _SC_TRACE				149
#define _SC_TRACE_EVENT_FILTER			150
#define _SC_TRACE_INHERIT			151
#define _SC_TRACE_LOG				152
#define _SC_TYPED_MEMORY_OBJECTS		153
#define _SC_IPV6				154
#define _SC_RAW_SOCKETS				155
#define _SC_SS_REPL_MAX				156
#define _SC_TRACE_EVENT_NAME_MAX		157
#define _SC_TRACE_NAME_MAX			158
#define _SC_TRACE_SYS_MAX			159
#define _SC_TRACE_USER_EVENT_MAX		160
#endif /* _POSIX_C_SOURCE >= 200112L */

#ifdef _ALL_SOURCE
#define _SC_AIX_UKEYS				161
#endif /* _ALL_SOURCE */

#endif /* _POSIX_SOURCE */


#if _XOPEN_SOURCE_EXTENDED==1
#ifdef _LARGE_FILES
#define	ftruncate	ftruncate64
#define	truncate	truncate64
#endif
/*
#ifndef _H_LOCKF
#include <sys/lockf.h>		
#endif
*/
#ifdef _NO_PROTO
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern int		brk();
	extern int              getpagesize();
#ifndef _MSGQSUPPORT
	extern int		__fd_getdtablesize();
	static int		getdtablesize()
				{
					return __fd_getdtablesize();
				}
#else
	extern int              getdtablesize();
#endif /* _MSGQSUPPORT */

	extern void             *sbrk();
#endif /* _POSIX_C_SOURCE<200112L */
	extern int		fchdir();
	extern int		fchown();
	extern int		ftruncate();
	extern long		gethostid();
	extern int		gethostname();
	extern pid_t		getpgid();
	extern pid_t		getsid();
	extern char		*getwd();
	extern int		lchown();
	extern int		readlink();
	extern pid_t		setpgrp();
	extern int		setregid();
	extern int		setreuid();
	extern int		symlink();
	extern void		sync();
	extern int		truncate();
	extern useconds_t	ualarm();
	extern int		usleep();
	extern pid_t		vfork();
#else /* _NO_PROTO */
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern int		brk(void *);
	extern int              getpagesize(void);
#ifndef _MSGQSUPPORT
	extern int		__fd_getdtablesize(void);
	static int		getdtablesize()
				{
					return __fd_getdtablesize();
				}
#else
	extern int              getdtablesize(void);
#endif /* _MSGQSUPPORT */
#ifdef _LINUX_SOURCE_COMPAT
        extern void             *sbrk(ptrdiff_t);
#elif (_XOPEN_SOURCE >= 500) || defined(__64BIT__)
        extern void             *sbrk(intptr_t);
#else
        extern void             *sbrk(int);
#endif
#endif /* _POSIX_C_SOURCE<200112L */
	extern int		fchdir(int);
	extern int		fchown(int, uid_t, gid_t);
	extern int		ftruncate(int, off_t);
#ifdef _LARGE_FILE_API
	extern int		ftruncate64(int, off64_t);
#endif
	extern int		gethostname(char *, size_t);
	extern long		gethostid(void);
	extern pid_t		getpgid(pid_t);
	extern pid_t		getsid(pid_t);
	extern char		*getwd(char *);
	extern int		lchown(const char *, uid_t, gid_t);

#if (defined(_SUSV3_READLINK) || \
     (!defined(_ALL_SOURCE) && (_POSIX_C_SOURCE >= 200112L))) 
    /* If SUSV3 readlink specifically requested or if strict SUSv3 
     * environment requested */ 
#ifdef __64BIT__
static ssize_t readlink(const char *__restrict__ __path,
                              char *__restrict__ __buf, size_t __bufsize)
{
	extern ssize_t __readlink64(const char *__restrict__, char *__restrict__, size_t);
	return __readlink64(__path, __buf, __bufsize);
}
#else
	extern ssize_t readlink(const char *__restrict__, char *__restrict__, size_t);
#endif /* __64BIT__ */
#else
	extern int readlink(const char *, char *, size_t);
#endif /* _SUSV3_READLINK || !_ALL_SOURCE && _POSIX_C_SOURCE >= 200112L */

#ifndef _BSD
	extern pid_t		setpgrp(void);
#endif /* _BSD */
	extern int		setregid(gid_t, gid_t);
	extern int		setreuid(uid_t, uid_t);
	extern int		symlink(const char *, const char *);
	extern void		sync(void);
	extern int		truncate(const char *, off_t);
#ifdef _LARGE_FILE_API
	extern int		truncate64(const char *, off64_t);
#endif
	extern useconds_t	ualarm(useconds_t, useconds_t);
	extern int		usleep(useconds_t);
	extern pid_t		vfork(void);
#if _XOPEN_SOURCE>=500
	extern int		getlogin_r(char *, size_t);
	extern int		ttyname_r(int, char *, size_t);

#ifdef _LARGE_FILES
#define pread		pread64
#define pwrite		pwrite64
#endif /* _LARGE_FILES */

	extern ssize_t		pread(int, void *, size_t, off_t);
	extern ssize_t		pwrite(int, const void *, size_t, off_t);
#ifdef _LARGE_FILE_API
	extern ssize_t		pread64(int, void *, size_t, off64_t);
	extern ssize_t		pwrite64(int, const void *, size_t, off64_t);
#endif /* _LARGE_FILE_API */
#endif /* _XOPEN_SOURCE>=500 */

#endif /* _NO_PROTO */

#endif /* _XOPEN_SOURCE_EXTENDED */

#ifdef _ALL_SOURCE

extern char **environ;

#ifndef _KERNEL
#ifdef _NO_PROTO
	extern pid_t		f_fork();
#else /* _NO_PROTO */
	extern pid_t		f_fork(void);
#endif /* _NO_PROTO */
#endif	/* _KERNEL */

#ifdef _NO_PROTO
	extern char *		cuserid();
	extern int		ioctl();
#ifdef __64BIT__
	extern int		ioctlx();
	extern int		ioctl32();
	extern int		ioctl32x();
#endif /* __64BIT__ */
	extern int		readx();
	extern int		setgroups();
	extern int		writex();
	extern int		setegid();
	extern int		seteuid();
	extern int		setrgid();
	extern int		setruid();
	extern offset_t		llseek();
	extern char *		getusershell();
	extern void		setusershell();
	extern void		endusershell();
	extern char *		get_current_dir_name();
	extern int		sysfs();
#else
	extern char *		cuserid(char *);
	extern int		setegid(gid_t);
	extern int		seteuid(uid_t);
	extern int		setrgid(gid_t);
	extern int		setruid(uid_t);
#ifndef _BSD
	extern int		ioctl(int, int, ...);
#endif /* _BSD */
#ifdef __64BIT__
	extern int		ioctlx(int, int, void *, long);
	extern int		ioctl32(int, int, ...);
	extern int		ioctl32x(int, int, unsigned int, unsigned int);
#endif /* __64BIT__ */
	extern int		setgroups(int, gid_t []);
#ifndef _KERNEL
	extern int	readx(int, char*, unsigned, long);
	extern int	writex(int, char*, unsigned, long);

#ifdef _LARGE_FILES
#define fclear fclear64
#define	fsync_range	fsync_range64
#endif
	extern off_t	fclear(int, off_t);
	extern int	fsync_range(int, int, off_t, off_t);
#ifdef _LARGE_FILE_API
	extern off64_t	fclear64(int, off64_t);
	extern int	fsync_range64(int, int, off64_t, off64_t);
#endif
	extern offset_t llseek(int, offset_t, int);
	extern char *	getusershell(void);
	extern void	setusershell(void);
	extern void	endusershell(void);
	extern char *	get_current_dir_name(void);
	extern int	sysfs(int, ...);
	extern int	finfo(const char *, int, void *, int32long64_t);
	extern int	ffinfo(int, int, void *, int32long64_t);

#endif /* ndef _KERNEL */

#endif /* _NO_PROTO */

#define _AES_OS_VERSION 1               /* OSF, AES version */

#endif /* _ALL_SOURCE */

#ifdef __cplusplus
}
#endif

#endif /* _H_UNISTD */


==> cf_src/partitions/cholesky/cholesky_tile_hstreams.cpp <==
/*
 * Copyright 2012 Intel Corporation.
 *
 * This file is subject to the Intel Sample Source Code License. A copy
 * of the Intel Sample Source Code License is included.
 */
#include <stdio.h>
#include <mkl.h>
#include <math.h>
#include <sys/time.h>
#include <omp.h>
#include <stdlib.h>
#include <cmath>
#include <string.h>

#include <hStreams_source.h>
#include <hStreams_app_api.h>
#include <intel-coi/common/COIMacros_common.h>
#include <omp.h>

#include "helper_functions.h"
#include "dtime.h"
#include "hStreams_custom.h"

#define MAX(x, y) (((x) > (y)) ? (x) : (y))
#define MIN(x, y) (((x) < (y)) ? (x) : (y))
#define SWITCH_CHAR  '-'

extern double* dpo_generate(size_t);

HSTR_CPU_MASK avail_cpu_mask, avoid_cpu_mask;

static int loc_verbose = 0;

void cholesky_tiled(double *mat, int tile_size, int num_tiles, int mat_size,
        int niter, int max_log_str, bool layRow, int verify)
{
    //total number of tiles
    int tot_tiles = num_tiles * num_tiles;

    //memory allocation for matrix for tiled-Cholesky
    double *A_my = (double *)malloc(mat_size*mat_size*sizeof(double));

    //memory allocation for matrix for MKL cholesky (for comparison)
    double *A_MKL = (double *)malloc(mat_size*mat_size*sizeof(double));

    //memory allocation for tiled matrix
    double **Asplit = new double* [tot_tiles];
    int mem_size_tile = tile_size*tile_size*sizeof(double);

    for (int i = 0; i < tot_tiles; ++i) {
        //Buffer per tile, host allocation
        Asplit[i] = (double *)_mm_malloc(mem_size_tile, 64);

        //Buffer creation and allocation on the card
        hStreams_app_create_buf((void *)Asplit[i], mem_size_tile);
    }

    double tbegin, tend;

    int iter;
    int info;

    //Events are needed for various synchronizations to enforce
    //data dependence between and among data-transfers/computes
    HSTR_EVENT *eventcpyto = new HSTR_EVENT[tot_tiles];
    HSTR_EVENT *eventcpyfr = new HSTR_EVENT[tot_tiles];
    HSTR_EVENT *eventpotrf = new HSTR_EVENT[tot_tiles];
    HSTR_EVENT *eventtrsm = new HSTR_EVENT[tot_tiles];
    HSTR_EVENT *eventsyrk = new HSTR_EVENT[tot_tiles];
    HSTR_EVENT *eventgemm = new HSTR_EVENT[tot_tiles];

    //for timing tiled cholesky
    double *totTimeMsec = new double [niter];

    //for timing MKL cholesky
    double *totTimeMsecMKL = new double [niter];

    HSTR_RESULT res;

    //these queues are used for queining up compute on the card and
    //data transfers to/from the card.
    //q_trsm for dtrsm, q_potrf for dportf, q_syrk_gemm for both dsyrk and dgemm.
    //The queues are incremented by one for every compute queued and wrap
    //around the max_log_str available. This ensures good load-balancing.
    int q_trsm, q_potrf, q_syrk_gemm;

    CBLAS_ORDER blasLay;
    int lapackLay;

    if (layRow) {
        blasLay = CblasRowMajor;
        lapackLay = LAPACK_ROW_MAJOR;
    }
    else {
        blasLay = CblasColMajor;
        lapackLay = LAPACK_COL_MAJOR;
    }

    for (iter = 0; iter < niter; ++iter) {

        //copying matrices into separate variables for tiled cholesky (A_my)
        //and MKL cholesky (A_MKL)
        //The output overwrites the matrices and hence the need to copy
        //for each iteration
        copy_mat(mat, A_my, mat_size);
        copy_mat(mat, A_MKL, mat_size);

        unsigned int m, n, k;

        printf("\nIteration = %d\n", iter);

        //beginning of timing
        tbegin = dtimeGet();

        //splitting time included in the timing
        //This splits the input matrix into tiles (or blocks)
        split_into_blocks(A_my, Asplit, num_tiles, tile_size, mat_size, layRow);

        q_potrf = 0;
        for (k = 0; k < num_tiles; ++k)
        {
            //POTRF
            //dpotrf is executed on the host on the diagonal tile
            //the results are then sent to the card
            if (k > 0) {
                hStreams_app_event_wait(1, &eventsyrk[k*num_tiles + k]);
                if (loc_verbose > 0)
                    printf("Sending tile[%d][%d] to host in queue %d\n",
                            k, k, (int)(q_potrf % max_log_str)) ;

                hStreams_app_xfer_memory(Asplit[k*num_tiles + k],
                        Asplit[k*num_tiles + k], mem_size_tile,
                        (int)(q_potrf % max_log_str), HSTR_SINK_TO_SRC,
                        &eventcpyfr[k*num_tiles + k]);

                hStreams_app_event_wait(1, &eventcpyfr[k*num_tiles + k]);
            }

            if (loc_verbose > 0)
                printf("Executing potrf on host for tile[%d][%d]\n", k, k);

            info = LAPACKE_dpotrf(lapackLay, 'L', tile_size,
                    Asplit[k*num_tiles + k], tile_size);

            if (k < num_tiles - 1) {
                if (loc_verbose > 0)
                    printf("Sending tile[%d][%d] to card in queue %d\n",
                            k, k, (int)(q_potrf % max_log_str));

                hStreams_app_xfer_memory(Asplit[k*num_tiles + k],
                        Asplit[k*num_tiles + k], mem_size_tile,
                        (int)(q_potrf % max_log_str), HSTR_SRC_TO_SINK,
                        &eventcpyto[k*num_tiles + k]);
            }
            q_potrf++;

            q_trsm = 0;
            for (m = k+1; m < num_tiles; ++m) {
                if (k == 0) {
                    if (loc_verbose > 0)
                        printf("Sending tile[%d][%d] to card in queue %d\n",
                                m, k, (int)(q_trsm % max_log_str));

                    hStreams_app_xfer_memory(Asplit[m*num_tiles + k],
                            Asplit[m*num_tiles + k], mem_size_tile,
                            (int)(q_trsm % max_log_str), HSTR_SRC_TO_SINK,
                            &eventcpyto[m*num_tiles + k]);
                }

                //DTRSM
                hStreams_app_event_wait(1, &eventcpyto[k*num_tiles + k]);

                if (k > 0) {
                    hStreams_app_event_wait(1, &eventgemm[m*num_tiles + k]);
                }

                //dtrsm is executed on the card
                if (loc_verbose > 0)
                    printf("Executing trsm for tile[%d][%d] on card in queue %d\n",
                            m, k, (int)(q_trsm % max_log_str));

                res = hStreams_custom_dtrsm(blasLay, CblasRight, CblasLower,
                        CblasTrans, CblasNonUnit, tile_size, tile_size, 1.0,
                        Asplit[k*num_tiles + k], tile_size, Asplit[m*num_tiles + k],
                        tile_size, (int)(q_trsm % max_log_str),
                        &eventtrsm[m*num_tiles + k]);

                if (loc_verbose > 0)
                    printf("Sending tile[%d][%d] back to host in queue %d\n",
                            m, k, (int)(q_trsm % max_log_str));

                hStreams_app_xfer_memory(Asplit[m*num_tiles + k],
                        Asplit[m*num_tiles + k], mem_size_tile,
                        (int)(q_trsm % max_log_str), HSTR_SINK_TO_SRC,
                        &eventcpyfr[m*num_tiles + k]);

                q_trsm++;
            }

            q_syrk_gemm = 0;
            for (n = k+1; n < num_tiles; ++n)
            {
                if (k == 0) {
                    if (loc_verbose > 0)
                        printf("Sending tile[%d][%d] to card in queue %d\n",
                                n, n, (int)(q_syrk_gemm % max_log_str));

                    hStreams_app_xfer_memory(Asplit[n*num_tiles + n],
                            Asplit[n*num_tiles + n], mem_size_tile,
                            (int)(q_syrk_gemm % max_log_str), HSTR_SRC_TO_SINK,
                            &eventcpyto[n*num_tiles + n]);
                }

                //DSYRK
                hStreams_app_event_wait(1, &eventtrsm[n*num_tiles + k]);
                if (k > 0) {
                    hStreams_app_event_wait(1, &eventsyrk[n*num_tiles + n]);
                }

                //dsyrk is executed on the card
                if (loc_verbose > 0)
                    printf("Executing syrk for tile[%d][%d] on card in queue %d\n",
                            n, n, (int)(q_syrk_gemm % max_log_str));

                res = hStreams_custom_dsyrk(blasLay, CblasLower, CblasNoTrans,
                        tile_size, tile_size, -1.0, Asplit[n*num_tiles + k],
                        tile_size, 1.0, Asplit[n*num_tiles + n], tile_size,
                        (int)(q_syrk_gemm % max_log_str), &eventsyrk[n*num_tiles + n]);

                q_syrk_gemm++;

                for (m = n+1; m < num_tiles; ++m) {
                    if (k == 0) {
                        if (loc_verbose > 0)
                            printf("Sending tile[%d][%d] to card in queue %d\n",
                                    m, n, (int)(q_syrk_gemm % max_log_str));

                        hStreams_app_xfer_memory(Asplit[m*num_tiles + n],
                                Asplit[m*num_tiles + n], mem_size_tile,
                                (int)(q_syrk_gemm % max_log_str),
				HSTR_SRC_TO_SINK,
                                &eventcpyto[m*num_tiles + n]);
                    }

                    //DGEMM
                    hStreams_app_event_wait(1, &eventtrsm[m*num_tiles + k]);
                    hStreams_app_event_wait(1, &eventtrsm[n*num_tiles + k]);

                    if (k > 0) {
                        hStreams_app_event_wait(1, &eventgemm[m*num_tiles + n]);
                    }

                    //dgemm is executed on the card
                    if (loc_verbose > 0)
                        printf("Executing gemm for tile[%d][%d] on card in queue %d\n",
                                m, n, (int)(q_syrk_gemm % max_log_str));

                    res = hStreams_app_dgemm(blasLay, CblasNoTrans, CblasTrans,
                            tile_size, tile_size, tile_size, -1.0, Asplit[m*num_tiles + k],
                            tile_size, Asplit[n*num_tiles + k], tile_size, 1.0,
                            Asplit[m*num_tiles + n], tile_size,
                            (int)(q_syrk_gemm % max_log_str), &eventgemm[m*num_tiles + n]);

                    q_syrk_gemm++;
                }
            }
        }

        //syncrhonizing all the streams
        hStreams_app_thread_sync();

        //end of timing
        tend = dtimeGet();

        totTimeMsec[iter] = 1e3*(tend-tbegin);
        printf("time for Tiled hstreams Cholesky for iteration %d = %.2f msec\n",
                iter, totTimeMsec[iter]);

        //assembling of tiles back into full matrix
        assemble(Asplit, A_my, num_tiles, tile_size, mat_size, layRow);

        //calling mkl cholesky for verification and timing comparison.
        //Using auto-offload feature of MKL
        //FIXME: calling this function causes a crash on Windows
        /* 
	mkl_mic_enable();
        tbegin = dtimeGet();

        //calling MKL dpotrf on the full matrix
        info = LAPACKE_dpotrf(lapackLay, 'L', mat_size, A_MKL, mat_size);

        tend = dtimeGet();
        totTimeMsecMKL[iter] = 1e3*(tend-tbegin);
        printf("time for MKL Cholesky (AO) for iteration %d = %.2f msec\n",
                iter, totTimeMsecMKL[iter]);

        if (info != 0) printf("error with dpotrf\n");
        mkl_mic_disable(); */ // by Jianbin

        if ( verify == 1) {
            bool result = verify_results(A_my, A_MKL, mat_size*mat_size);
            if (result == true)
                printf("Tiled Cholesky successful\n");
            else
                printf("Tiled Chloesky failed\n");
        }
    }

    double meanTimeMsec, stdDevMsec;
    double meanTimeMsecMKL, stdDevMsecMKL;
    mean_and_stdev(totTimeMsec, meanTimeMsec, stdDevMsec, niter);
    mean_and_stdev(totTimeMsecMKL, meanTimeMsecMKL, stdDevMsecMKL, niter);

    double gflops = pow(mat_size, 3.0) / 3.0 * 1e-9;

    printf("\nMatrix size = %d\n", mat_size);

    printf("Tiled hStreams Cholesky: for %d iterations (ignoring first),\n"
            "mean Time = %.2f msec, stdDev Time = %.2f msec,\n"
            "Mean Gflops (using mean Time) = %.2f\n",
            niter - 1, meanTimeMsec, stdDevMsec, gflops / (meanTimeMsec * 1e-3));

    /*
    printf("\nMKL AO Cholesky: for %d iterations (ignoring first),\n"
            "mean Time = %.2f msec, stdDev Time = %.2f msec,\n"
            "Mean Gflops (using meanTime) = %.2f\n\n",
            niter - 1, meanTimeMsecMKL, stdDevMsecMKL, gflops / (meanTimeMsecMKL * 1e-3));
    */ // by Jianbin

    //Free
    free(A_my);
    free(A_MKL);
    for (int i = 0; i < tot_tiles; ++i) {
        _mm_free(Asplit[i]);
    }
    delete [] Asplit;
    delete [] eventcpyto;
    delete [] eventcpyfr;
    delete [] eventpotrf;
    delete [] eventtrsm;
    delete [] eventsyrk;
    delete [] eventgemm;
    delete [] totTimeMsec;
    delete [] totTimeMsecMKL;

}

int main(int argc, char** argv)
{
    HSTR_OPTIONS hstreams_options;
    hStreams_GetCurrentOptions(&hstreams_options, sizeof(HSTR_OPTIONS));

    hstreams_options.verbose = 0;
    char *libNames[200] = {NULL, NULL};

    //Library to be loaded for sink-side code
    libNames[0] = "cholesky_sink_1.so";
    hstreams_options.libNameCnt = 1;
    hstreams_options.libNames = libNames;
    hstreams_options.libFlags = NULL;

    int mat_size_m, num_tiles, niter, tile_size;
    niter = 5; num_tiles = 1;
    mat_size_m = 0; //must be an input
    bool layRow = true;

    //max_log_str defines the no. of physical partitions on the card
    int max_log_str = 5;

    int verify = 1;
    int tLogStreamsPerPlace = 1;
    int tPlacesPerDomain = 1;

    hStreams_SetOptions(&hstreams_options);
    for (int i=1;i < argc;i++)
    {
        if (*argv[i] == SWITCH_CHAR)
        {
            switch (*(argv[i]+1))
            {
                case 'm':
                    mat_size_m = (int)atol(argv[i]+3);
                    break;

                case 't':
                    num_tiles = (int)atol(argv[i]+3);
                    break;

                case 's': // the number of logical streams per place
                    tLogStreamsPerPlace = (int)atol(argv[i]+3);
                    break;
		    
                case 'p': // the number of partitions per domain
                    tPlacesPerDomain = (int)atol(argv[i]+3);
                    break;		    

                case 'l':
                    if ((strcmp("row", argv[i]+3) == 0) ||
                            (strcmp("ROW", argv[i]+3) == 0)) {
                        layRow = true;
                        printf("matrix is in Row major format\n");
                    }
                    else {
                        layRow = false;
                        printf("matrix is in Col major format\n");
                    }
                    break;

                case 'i':
                    niter = (int)atol(argv[i]+3);
		    if( niter < 3 ) niter=3;
		    break;

                case 'v':
                    verify = (int)atol(argv[i]+3);
		    break;

                default:
                    break;
            }
        }
    }
    dtimeInit();

    printf("no. of streams (partitions) = %d, mat_size = %d, num_tiles = %d,"
            " niter = %d\n\n", max_log_str, mat_size_m, num_tiles, niter);

    //Check that mat_size is divisible by num_tiles
    if (mat_size_m % num_tiles != 0) {
        printf("matrix size MUST be divisible by num_tiles.. aborting\n");
        exit(0);
    }

    if (mat_size_m == 0) { printf("mat_size_m is not defined\n"); exit(0); }

    tile_size = mat_size_m / num_tiles;

    //This allocates memory for the full input matrix
    double *A = (double *)malloc(mat_size_m*mat_size_m*sizeof(double));

    //Generate a symmetric positve-definite matrix
    A = dpo_generate(mat_size_m);

    //No. of PlacesPerDomain is same as no. of logical streams since LogStreamsPerPlace is 1.
    uint32_t PlacesPerDomain = tPlacesPerDomain;
    uint32_t LogStreamsPerPlace = tLogStreamsPerPlace;
    max_log_str = tPlacesPerDomain * tLogStreamsPerPlace;
    printf(">>parameters: partitions=%d, streams=%d\n", PlacesPerDomain, LogStreamsPerPlace);
    hStreams_app_init(PlacesPerDomain, LogStreamsPerPlace);

    //Calling the tiled Cholesky function. This does the factorization of the full matrix using a tiled implementation.
    cholesky_tiled(A, tile_size, num_tiles, mat_size_m, niter,
            max_log_str, layRow, verify);

    hStreams_app_fini();

    free(A);

    return 0;
}


==> cf_src/partitions/cholesky/runit.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.
#scatter affinity set for host
export KMP_AFFINITY=scatter

#for MKL AO run
export MIC_ENV_PREFIX=MIC
export MIC_KMP_AFFINITY=balanced

. ../../common/setEnv.sh ../../../bin

cd ../../../bin/host

#m - matrix size; t - no. of tiles; s - no. of streams (partitions on MIC); i - no. of iterations
#l - layout (row or ROW for rowmajor; else is colMajor)


for((partitions=1;partitions<=56;partitions=partitions+1))
do	
	echo partitions=$partitions
	./cholesky_tiled_hstreams -m 9600 -t 12 -p $partitions -s 1 -l col -i 11 -v 0
done


==> cf_src/partitions/hotspot/compute_tran_temp.cpp <==

#include <stdio.h>
#include <stdlib.h>
#include <float.h>
#include <math.h>
#include <omp.h>

#include <intel-coi/sink/COIPipeline_sink.h>
#include <mkl.h>
#include <hStreams_common.h>

#define OPEN

#define IN_RANGE(x, min, max)   ((x)>=(min) && (x)<=(max))
#define CLAMP_RANGE(x, min, max) x = (x<(min)) ? min : ((x>(max)) ? max : x )
#define MIN(a, b) ((a)<=(b) ? (a) : (b))

/* maximum power density possible (say 300W for a 10mm x 10mm chip)	*/
#define MAX_PD	(3.0e6)
/* required precision in degrees	*/
#define PRECISION	0.001
#define SPEC_HEAT_SI 1.75e6
#define K_SI 100
/* capacitance fitting factor	*/
#define FACTOR_CHIP	0.5
//#define NUM_THREAD 4

/* chip parameters	*/
float t_chip = 0.0005;
float chip_height = 0.016;
float chip_width = 0.016;
/* ambient temperature, assuming no package at all	*/
float amb_temp = 80.0;


int num_omp_threads=8;

/* Single iteration of the transient solver in the grid model.
 * advances the solution of the discretized difference equations 
 * by one time step
 */
COINATIVELIBEXPORT
void compute_tran_temp(uint64_t arg0,uint64_t arg1,uint64_t arg2,uint64_t arg3,
							uint64_t arg4,uint64_t arg5,uint64_t arg6,uint64_t arg7,
							uint64_t arg8,uint64_t arg9,uint64_t arg10,uint64_t arg11,
							uint64_t arg12,uint64_t arg13,uint64_t arg14) 
{

	int row_header = (int)arg0;
	int row_tail = (int)arg1;
	int col_header = (int)arg2;
	int col_tail = (int)arg3;
	int num_iterations = (int)arg4;
	int row = (int)arg5;
	int col = (int)arg6;

	float *temp_dst = (float *)arg7;
	float *temp_src = (float *)arg8;
	float *power = (float *)arg9;

	float grid_height = chip_height / row;
	float grid_width = chip_width / col;

	float Cap = FACTOR_CHIP * SPEC_HEAT_SI * t_chip * grid_width * grid_height;
	float Rx = grid_width / (2.0 * K_SI * t_chip * grid_height);
	float Ry = grid_height / (2.0 * K_SI * t_chip * grid_width);
	float Rz = t_chip / (K_SI * grid_height * grid_width);

	float max_slope = MAX_PD / (FACTOR_CHIP * t_chip * SPEC_HEAT_SI);
	float step = PRECISION / max_slope;

	float delta;
	int r, c;

	
	//test
	//	fprintf(stdout,"rx=%g\try=%g\trz=%g\tcap=%g\tstep=%g\n",Rx,Ry,Rz,Cap,step);

	//printf("num_omp_threads: %d\n", num_omp_threads);
	//omp_set_num_threads(num_omp_threads);
    #pragma omp parallel shared(power, temp_src,temp_dst)
    	{
		#pragma omp for private(r, c, delta) firstprivate(row_header, row_tail, col_header, col_tail, row, col) schedule(static)
		for (r = row_header; r < row_tail; r++) {

				int N = r - 1;
				int S = r + 1;
				
				N = (N < 0) ? 0 : N;
				S = (S > row-1) ? row-1 : S;
			
				for (c = col_header; c < col_tail; c++) {

					
				        int W = c - 1;
				        int E = c + 1;
						
				        W = (W < 0) ? 0 : W;
				        E = (E > col-1) ? col-1 : E;
				
					delta = (step / Cap) * (power[r*col+c] + 
							(temp_src[S*col+c] + temp_src[N*col+c] - 2.0*temp_src[r*col+c]) / Ry + 
							(temp_src[r*col+E] + temp_src[r*col+W] - 2.0*temp_src[r*col+c]) / Rx + 
							(amb_temp - temp_src[r*col+c]) / Rz);
					
					/*	Update Temperatures */
					temp_dst[r*col+c] =temp_src[r*col+c]+ delta;
			}
		}
	}

}



==> cf_src/partitions/hotspot/getopt.cpp <==
/* Getopt for GNU.
   NOTE: getopt is now part of the C library, so if you don't know what
   "Keep this file name-space clean" means, talk to drepper@gnu.org
   before changing it!
   Copyright (C) 1987,88,89,90,91,92,93,94,95,96,98,99,2000,2001
        Free Software Foundation, Inc.
   This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute it and/or
   modify it under the terms of the GNU Lesser General Public
   License as published by the Free Software Foundation; either
   version 2.1 of the License, or (at your option) any later version.

   The GNU C Library is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
   Lesser General Public License for more details.

   You should have received a copy of the GNU Lesser General Public
   License along with the GNU C Library; if not, write to the Free
   Software Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA
   02111-1307 USA.  */

/* This tells Alpha OSF/1 not to define a getopt prototype in <stdio.h>.
   Ditto for AIX 3.2 and <stdlib.h>.  */
#ifndef _NO_PROTO
# define _NO_PROTO
#endif

#ifdef HAVE_CONFIG_H
# include <config.h>
#endif

#if !defined __STDC__ || !__STDC__
/* This is a separate conditional since some stdc systems
   reject `defined (const)'.  */
# ifndef const
#  define const
# endif
#endif

#include <stdio.h>

/* Comment out all this code if we are using the GNU C Library, and are not
   actually compiling the library itself.  This code is part of the GNU C
   Library, but also included in many other GNU distributions.  Compiling
   and linking in this code is a waste when using the GNU C library
   (especially if it is a shared library).  Rather than having every GNU
   program understand `configure --with-gnu-libc' and omit the object files,
   it is simpler to just do this in the source for each such file.  */

#define GETOPT_INTERFACE_VERSION 2
#if !defined _LIBC && defined __GLIBC__ && __GLIBC__ >= 2
# include <gnu-versions.h>
# if _GNU_GETOPT_INTERFACE_VERSION == GETOPT_INTERFACE_VERSION
#  define ELIDE_CODE
# endif
#endif

#ifndef ELIDE_CODE


/* This needs to come after some library #include
   to get __GNU_LIBRARY__ defined.  */
#ifdef  __GNU_LIBRARY__
/* Don't include stdlib.h for non-GNU C libraries because some of them
   contain conflicting prototypes for getopt.  */
# include <stdlib.h>
# include <unistd.h>
#endif  /* GNU C library.  */

#ifdef VMS
# include <unixlib.h>
# if HAVE_STRING_H - 0
#  include <string.h>
# endif
#endif

#ifndef _
/* This is for other GNU distributions with internationalized messages.  */
# if (HAVE_LIBINTL_H && ENABLE_NLS) || defined _LIBC
#  include <libintl.h>
#  ifndef _
#   define _(msgid)     gettext (msgid)
#  endif
# else
#  define _(msgid)      (msgid)
# endif
# if defined _LIBC && defined USE_IN_LIBIO
#  include <wchar.h>
# endif
#endif

/* This version of `getopt' appears to the caller like standard Unix `getopt'
   but it behaves differently for the user, since it allows the user
   to intersperse the options with the other arguments.

   As `getopt' works, it permutes the elements of ARGV so that,
   when it is done, all the options precede everything else.  Thus
   all application programs are extended to handle flexible argument order.

   Setting the environment variable POSIXLY_CORRECT disables permutation.
   Then the behavior is completely standard.

   GNU application programs can use a third alternative mode in which
   they can distinguish the relative order of options and other arguments.  */

#include "getopt.h"

/* For communication from `getopt' to the caller.
   When `getopt' finds an option that takes an argument,
   the argument value is returned here.
   Also, when `ordering' is RETURN_IN_ORDER,
   each non-option ARGV-element is returned here.  */

char *optarg;

/* Index in ARGV of the next element to be scanned.
   This is used for communication to and from the caller
   and for communication between successive calls to `getopt'.

   On entry to `getopt', zero means this is the first call; initialize.

   When `getopt' returns -1, this is the index of the first of the
   non-option elements that the caller should itself scan.

   Otherwise, `optind' communicates from one call to the next
   how much of ARGV has been scanned so far.  */

/* 1003.2 says this must be 1 before any call.  */
int optind = 1;

/* Formerly, initialization of getopt depended on optind==0, which
   causes problems with re-calling getopt as programs generally don't
   know that. */

int __getopt_initialized;

/* The next char to be scanned in the option-element
   in which the last option character we returned was found.
   This allows us to pick up the scan where we left off.

   If this is zero, or a null string, it means resume the scan
   by advancing to the next ARGV-element.  */

static char *nextchar;

/* Callers store zero here to inhibit the error message
   for unrecognized options.  */

int opterr = 1;

/* Set to an option character which was unrecognized.
   This must be initialized on some systems to avoid linking in the
   system's own getopt implementation.  */

int optopt = '?';

/* Describe how to deal with options that follow non-option ARGV-elements.

   If the caller did not specify anything,
   the default is REQUIRE_ORDER if the environment variable
   POSIXLY_CORRECT is defined, PERMUTE otherwise.

   REQUIRE_ORDER means don't recognize them as options;
   stop option processing when the first non-option is seen.
   This is what Unix does.
   This mode of operation is selected by either setting the environment
   variable POSIXLY_CORRECT, or using `+' as the first character
   of the list of option characters.

   PERMUTE is the default.  We permute the contents of ARGV as we scan,
   so that eventually all the non-options are at the end.  This allows options
   to be given in any order, even with programs that were not written to
   expect this.

   RETURN_IN_ORDER is an option available to programs that were written
   to expect options and other ARGV-elements in any order and that care about
   the ordering of the two.  We describe each non-option ARGV-element
   as if it were the argument of an option with character code 1.
   Using `-' as the first character of the list of option characters
   selects this mode of operation.

   The special argument `--' forces an end of option-scanning regardless
   of the value of `ordering'.  In the case of RETURN_IN_ORDER, only
   `--' can cause `getopt' to return -1 with `optind' != ARGC.  */

static enum
{
  REQUIRE_ORDER, PERMUTE, RETURN_IN_ORDER
} ordering;

/* Value of POSIXLY_CORRECT environment variable.  */
static char *posixly_correct;

#ifdef  __GNU_LIBRARY__
/* We want to avoid inclusion of string.h with non-GNU libraries
   because there are many ways it can cause trouble.
   On some systems, it contains special magic macros that don't work
   in GCC.  */
# include <string.h>
# define my_index       strchr
#else

//# if HAVE_STRING_H || WIN32 /* Pete Wilson mod 7/28/02 */
#  include <string.h>
//# else
//#  include <strings.h>
//# endif

/* Avoid depending on library functions or files
   whose names are inconsistent.  */

#ifndef getenv
extern char *getenv ();
#endif

static char *
my_index (str, chr)
     const char *str;
     int chr;
{
  while (*str)
    {
      if (*str == chr)
        return (char *) str;
      str++;
    }
  return 0;
}

/* If using GCC, we can safely declare strlen this way.
   If not using GCC, it is ok not to declare it.  */
#ifdef __GNUC__
/* Note that Motorola Delta 68k R3V7 comes with GCC but not stddef.h.
   That was relevant to code that was here before.  */
# if (!defined __STDC__ || !__STDC__) && !defined strlen
/* gcc with -traditional declares the built-in strlen to return int,
   and has done so at least since version 2.4.5. -- rms.  */
extern int strlen (const char *);
# endif /* not __STDC__ */
#endif /* __GNUC__ */

#endif /* not __GNU_LIBRARY__ */

/* Handle permutation of arguments.  */

/* Describe the part of ARGV that contains non-options that have
   been skipped.  `first_nonopt' is the index in ARGV of the first of them;
   `last_nonopt' is the index after the last of them.  */

static int first_nonopt;
static int last_nonopt;

#ifdef _LIBC
/* Stored original parameters.
   XXX This is no good solution.  We should rather copy the args so
   that we can compare them later.  But we must not use malloc(3).  */
extern int __libc_argc;
extern char **__libc_argv;

/* Bash 2.0 gives us an environment variable containing flags
   indicating ARGV elements that should not be considered arguments.  */

# ifdef USE_NONOPTION_FLAGS
/* Defined in getopt_init.c  */
extern char *__getopt_nonoption_flags;

static int nonoption_flags_max_len;
static int nonoption_flags_len;
# endif

# ifdef USE_NONOPTION_FLAGS
#  define SWAP_FLAGS(ch1, ch2) \
  if (nonoption_flags_len > 0)                                                \
    {                                                                         \
      char __tmp = __getopt_nonoption_flags[ch1];                             \
      __getopt_nonoption_flags[ch1] = __getopt_nonoption_flags[ch2];          \
      __getopt_nonoption_flags[ch2] = __tmp;                                  \
    }
# else
#  define SWAP_FLAGS(ch1, ch2)
# endif
#else   /* !_LIBC */
# define SWAP_FLAGS(ch1, ch2)
#endif  /* _LIBC */

/* Exchange two adjacent subsequences of ARGV.
   One subsequence is elements [first_nonopt,last_nonopt)
   which contains all the non-options that have been skipped so far.
   The other is elements [last_nonopt,optind), which contains all
   the options processed since those non-options were skipped.

   `first_nonopt' and `last_nonopt' are relocated so that they describe
   the new indices of the non-options in ARGV after they are moved.  */

#if defined __STDC__ && __STDC__
static void exchange (char **);
#endif

static void
exchange (argv)
     char **argv;
{
  int bottom = first_nonopt;
  int middle = last_nonopt;
  int top = optind;
  char *tem;

  /* Exchange the shorter segment with the far end of the longer segment.
     That puts the shorter segment into the right place.
     It leaves the longer segment in the right place overall,
     but it consists of two parts that need to be swapped next.  */

#if defined _LIBC && defined USE_NONOPTION_FLAGS
  /* First make sure the handling of the `__getopt_nonoption_flags'
     string can work normally.  Our top argument must be in the range
     of the string.  */
  if (nonoption_flags_len > 0 && top >= nonoption_flags_max_len)
    {
      /* We must extend the array.  The user plays games with us and
         presents new arguments.  */
      char *new_str = malloc (top + 1);
      if (new_str == NULL)
        nonoption_flags_len = nonoption_flags_max_len = 0;
      else
        {
          memset (__mempcpy (new_str, __getopt_nonoption_flags,
                             nonoption_flags_max_len),
                  '\0', top + 1 - nonoption_flags_max_len);
          nonoption_flags_max_len = top + 1;
          __getopt_nonoption_flags = new_str;
        }
    }
#endif

  while (top > middle && middle > bottom)
    {
      if (top - middle > middle - bottom)
        {
          /* Bottom segment is the short one.  */
          int len = middle - bottom;
          register int i;

          /* Swap it with the top part of the top segment.  */
          for (i = 0; i < len; i++)
            {
              tem = argv[bottom + i];
              argv[bottom + i] = argv[top - (middle - bottom) + i];
              argv[top - (middle - bottom) + i] = tem;
              SWAP_FLAGS (bottom + i, top - (middle - bottom) + i);
            }
          /* Exclude the moved bottom segment from further swapping.  */
          top -= len;
        }
      else
        {
          /* Top segment is the short one.  */
          int len = top - middle;
          register int i;

          /* Swap it with the bottom part of the bottom segment.  */
          for (i = 0; i < len; i++)
            {
              tem = argv[bottom + i];
              argv[bottom + i] = argv[middle + i];
              argv[middle + i] = tem;
              SWAP_FLAGS (bottom + i, middle + i);
            }
          /* Exclude the moved top segment from further swapping.  */
          bottom += len;
        }
    }

  /* Update records for the slots the non-options now occupy.  */

  first_nonopt += (optind - last_nonopt);
  last_nonopt = optind;
}

/* Initialize the internal data when the first call is made.  */

#if defined __STDC__ && __STDC__
static const char *_getopt_initialize (int, char *const *, const char *);
#endif
static const char *
_getopt_initialize (argc, argv, optstring)
     int argc;
     char *const *argv;
     const char *optstring;
{
  /* Start processing options with ARGV-element 1 (since ARGV-element 0
     is the program name); the sequence of previously skipped
     non-option ARGV-elements is empty.  */

  first_nonopt = last_nonopt = optind;

  nextchar = NULL;

  posixly_correct = getenv ("POSIXLY_CORRECT");

  /* Determine how to handle the ordering of options and nonoptions.  */

  if (optstring[0] == '-')
    {
      ordering = RETURN_IN_ORDER;
      ++optstring;
    }
  else if (optstring[0] == '+')
    {
      ordering = REQUIRE_ORDER;
      ++optstring;
    }
  else if (posixly_correct != NULL)
    ordering = REQUIRE_ORDER;
  else
    ordering = PERMUTE;

#if defined _LIBC && defined USE_NONOPTION_FLAGS
  if (posixly_correct == NULL
      && argc == __libc_argc && argv == __libc_argv)
    {
      if (nonoption_flags_max_len == 0)
        {
          if (__getopt_nonoption_flags == NULL
              || __getopt_nonoption_flags[0] == '\0')
            nonoption_flags_max_len = -1;
          else
            {
              const char *orig_str = __getopt_nonoption_flags;
              int len = nonoption_flags_max_len = strlen (orig_str);
              if (nonoption_flags_max_len < argc)
                nonoption_flags_max_len = argc;
              __getopt_nonoption_flags =
                (char *) malloc (nonoption_flags_max_len);
              if (__getopt_nonoption_flags == NULL)
                nonoption_flags_max_len = -1;
              else
                memset (__mempcpy (__getopt_nonoption_flags, orig_str, len),
                        '\0', nonoption_flags_max_len - len);
            }
        }
      nonoption_flags_len = nonoption_flags_max_len;
    }
  else
    nonoption_flags_len = 0;
#endif

  return optstring;
}

/* Scan elements of ARGV (whose length is ARGC) for option characters
   given in OPTSTRING.

   If an element of ARGV starts with '-', and is not exactly "-" or "--",
   then it is an option element.  The characters of this element
   (aside from the initial '-') are option characters.  If `getopt'
   is called repeatedly, it returns successively each of the option characters
   from each of the option elements.

   If `getopt' finds another option character, it returns that character,
   updating `optind' and `nextchar' so that the next call to `getopt' can
   resume the scan with the following option character or ARGV-element.

   If there are no more option characters, `getopt' returns -1.
   Then `optind' is the index in ARGV of the first ARGV-element
   that is not an option.  (The ARGV-elements have been permuted
   so that those that are not options now come last.)

   OPTSTRING is a string containing the legitimate option characters.
   If an option character is seen that is not listed in OPTSTRING,
   return '?' after printing an error message.  If you set `opterr' to
   zero, the error message is suppressed but we still return '?'.

   If a char in OPTSTRING is followed by a colon, that means it wants an arg,
   so the following text in the same ARGV-element, or the text of the following
   ARGV-element, is returned in `optarg'.  Two colons mean an option that
   wants an optional arg; if there is text in the current ARGV-element,
   it is returned in `optarg', otherwise `optarg' is set to zero.

   If OPTSTRING starts with `-' or `+', it requests different methods of
   handling the non-option ARGV-elements.
   See the comments about RETURN_IN_ORDER and REQUIRE_ORDER, above.

   Long-named options begin with `--' instead of `-'.
   Their names may be abbreviated as long as the abbreviation is unique
   or is an exact match for some defined option.  If they have an
   argument, it follows the option name in the same ARGV-element, separated
   from the option name by a `=', or else the in next ARGV-element.
   When `getopt' finds a long-named option, it returns 0 if that option's
   `flag' field is nonzero, the value of the option's `val' field
   if the `flag' field is zero.

   The elements of ARGV aren't really const, because we permute them.
   But we pretend they're const in the prototype to be compatible
   with other systems.

   LONGOPTS is a vector of `struct option' terminated by an
   element containing a name which is zero.

   LONGIND returns the index in LONGOPT of the long-named option found.
   It is only valid when a long-named option has been found by the most
   recent call.

   If LONG_ONLY is nonzero, '-' as well as '--' can introduce
   long-named options.  */

int
_getopt_internal (argc, argv, optstring, longopts, longind, long_only)
     int argc;
     char *const *argv;
     const char *optstring;
     const struct option *longopts;
     int *longind;
     int long_only;
{
  int print_errors = opterr;
  if (optstring[0] == ':')
    print_errors = 0;

  if (argc < 1)
    return -1;

  optarg = NULL;

  if (optind == 0 || !__getopt_initialized)
    {
      if (optind == 0)
        optind = 1;     /* Don't scan ARGV[0], the program name.  */
      optstring = _getopt_initialize (argc, argv, optstring);
      __getopt_initialized = 1;
    }

  /* Test whether ARGV[optind] points to a non-option argument.
     Either it does not have option syntax, or there is an environment flag
     from the shell indicating it is not an option.  The later information
     is only used when the used in the GNU libc.  */
#if defined _LIBC && defined USE_NONOPTION_FLAGS
# define NONOPTION_P (argv[optind][0] != '-' || argv[optind][1] == '\0'       \
                      || (optind < nonoption_flags_len                        \
                          && __getopt_nonoption_flags[optind] == '1'))
#else
# define NONOPTION_P (argv[optind][0] != '-' || argv[optind][1] == '\0')
#endif

  if (nextchar == NULL || *nextchar == '\0')
    {
      /* Advance to the next ARGV-element.  */

      /* Give FIRST_NONOPT and LAST_NONOPT rational values if OPTIND has been
         moved back by the user (who may also have changed the arguments).  */
      if (last_nonopt > optind)
        last_nonopt = optind;
      if (first_nonopt > optind)
        first_nonopt = optind;

      if (ordering == PERMUTE)
        {
          /* If we have just processed some options following some non-options,
             exchange them so that the options come first.  */

          if (first_nonopt != last_nonopt && last_nonopt != optind)
            exchange ((char **) argv);
          else if (last_nonopt != optind)
            first_nonopt = optind;

          /* Skip any additional non-options
             and extend the range of non-options previously skipped.  */

          while (optind < argc && NONOPTION_P)
            optind++;
          last_nonopt = optind;
        }

      /* The special ARGV-element `--' means premature end of options.
         Skip it like a null option,
         then exchange with previous non-options as if it were an option,
         then skip everything else like a non-option.  */

      if (optind != argc && !strcmp (argv[optind], "--"))
        {
          optind++;

          if (first_nonopt != last_nonopt && last_nonopt != optind)
            exchange ((char **) argv);
          else if (first_nonopt == last_nonopt)
            first_nonopt = optind;
          last_nonopt = argc;

          optind = argc;
        }

      /* If we have done all the ARGV-elements, stop the scan
         and back over any non-options that we skipped and permuted.  */

      if (optind == argc)
        {
          /* Set the next-arg-index to point at the non-options
             that we previously skipped, so the caller will digest them.  */
          if (first_nonopt != last_nonopt)
            optind = first_nonopt;
          return -1;
        }

      /* If we have come to a non-option and did not permute it,
         either stop the scan or describe it to the caller and pass it by.  */

      if (NONOPTION_P)
        {
          if (ordering == REQUIRE_ORDER)
            return -1;
          optarg = argv[optind++];
          return 1;
        }

      /* We have found another option-ARGV-element.
         Skip the initial punctuation.  */

      nextchar = (argv[optind] + 1
                  + (longopts != NULL && argv[optind][1] == '-'));
    }

  /* Decode the current option-ARGV-element.  */

  /* Check whether the ARGV-element is a long option.

     If long_only and the ARGV-element has the form "-f", where f is
     a valid short option, don't consider it an abbreviated form of
     a long option that starts with f.  Otherwise there would be no
     way to give the -f short option.

     On the other hand, if there's a long option "fubar" and
     the ARGV-element is "-fu", do consider that an abbreviation of
     the long option, just like "--fu", and not "-f" with arg "u".

     This distinction seems to be the most useful approach.  */

  if (longopts != NULL
      && (argv[optind][1] == '-'
          || (long_only && (argv[optind][2] || !my_index (optstring, argv[optind][1])))))
    {
      char *nameend;
      const struct option *p;
      const struct option *pfound = NULL;
      int exact = 0;
      int ambig = 0;
      int indfound = -1;
      int option_index;

      for (nameend = nextchar; *nameend && *nameend != '='; nameend++)
        /* Do nothing.  */ ;

      /* Test all long options for either exact match
         or abbreviated matches.  */
      for (p = longopts, option_index = 0; p->name; p++, option_index++)
        if (!strncmp (p->name, nextchar, nameend - nextchar))
          {
            if ((unsigned int) (nameend - nextchar)
                == (unsigned int) strlen (p->name))
              {
                /* Exact match found.  */
                pfound = p;
                indfound = option_index;
                exact = 1;
                break;
              }
            else if (pfound == NULL)
              {
                /* First nonexact match found.  */
                pfound = p;
                indfound = option_index;
              }
            else if (long_only
                     || pfound->has_arg != p->has_arg
                     || pfound->flag != p->flag
                     || pfound->val != p->val)
              /* Second or later nonexact match found.  */
              ambig = 1;
          }

      if (ambig && !exact)
        {
          if (print_errors)
            {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;

              __asprintf (&buf, _("%s: option `%s' is ambiguous\n"),
                          argv[0], argv[optind]);

              if (_IO_fwide (stderr, 0) > 0)
                __fwprintf (stderr, L"%s", buf);
              else
                fputs (buf, stderr);

              free (buf);
#else
              fprintf (stderr, _("%s: option `%s' is ambiguous\n"),
                       argv[0], argv[optind]);
#endif
            }
          nextchar += strlen (nextchar);
          optind++;
          optopt = 0;
          return '?';
        }

      if (pfound != NULL)
        {
          option_index = indfound;
          optind++;
          if (*nameend)
            {
              /* Don't test has_arg with >, because some C compilers don't
                 allow it to be used on enums.  */
              if (pfound->has_arg)
                optarg = nameend + 1;
              else
                {
                  if (print_errors)
                    {
#if defined _LIBC && defined USE_IN_LIBIO
                      char *buf;
#endif

                      if (argv[optind - 1][1] == '-')
                        {
                          /* --option */
#if defined _LIBC && defined USE_IN_LIBIO
                          __asprintf (&buf, _("\
%s: option `--%s' doesn't allow an argument\n"),
                                      argv[0], pfound->name);
#else
                          fprintf (stderr, _("\
%s: option `--%s' doesn't allow an argument\n"),
                                   argv[0], pfound->name);
#endif
                        }
                      else
                        {
                          /* +option or -option */
#if defined _LIBC && defined USE_IN_LIBIO
                          __asprintf (&buf, _("\
%s: option `%c%s' doesn't allow an argument\n"),
                                      argv[0], argv[optind - 1][0],
                                      pfound->name);
#else
                          fprintf (stderr, _("\
%s: option `%c%s' doesn't allow an argument\n"),
                                   argv[0], argv[optind - 1][0], pfound->name);
#endif
                        }

#if defined _LIBC && defined USE_IN_LIBIO
                      if (_IO_fwide (stderr, 0) > 0)
                        __fwprintf (stderr, L"%s", buf);
                      else
                        fputs (buf, stderr);

                      free (buf);
#endif
                    }

                  nextchar += strlen (nextchar);

                  optopt = pfound->val;
                  return '?';
                }
            }
          else if (pfound->has_arg == 1)
            {
              if (optind < argc)
                optarg = argv[optind++];
              else
                {
                  if (print_errors)
                    {
#if defined _LIBC && defined USE_IN_LIBIO
                      char *buf;

                      __asprintf (&buf,
                                  _("%s: option `%s' requires an argument\n"),
                                  argv[0], argv[optind - 1]);

                      if (_IO_fwide (stderr, 0) > 0)
                        __fwprintf (stderr, L"%s", buf);
                      else
                        fputs (buf, stderr);

                      free (buf);
#else
                      fprintf (stderr,
                               _("%s: option `%s' requires an argument\n"),
                               argv[0], argv[optind - 1]);
#endif
                    }
                  nextchar += strlen (nextchar);
                  optopt = pfound->val;
                  return optstring[0] == ':' ? ':' : '?';
                }
            }
          nextchar += strlen (nextchar);
          if (longind != NULL)
            *longind = option_index;
          if (pfound->flag)
            {
              *(pfound->flag) = pfound->val;
              return 0;
            }
          return pfound->val;
        }

      /* Can't find it as a long option.  If this is not getopt_long_only,
         or the option starts with '--' or is not a valid short
         option, then it's an error.
         Otherwise interpret it as a short option.  */
      if (!long_only || argv[optind][1] == '-'
          || my_index (optstring, *nextchar) == NULL)
        {
          if (print_errors)
            {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;
#endif

              if (argv[optind][1] == '-')
                {
                  /* --option */
#if defined _LIBC && defined USE_IN_LIBIO
                  __asprintf (&buf, _("%s: unrecognized option `--%s'\n"),
                              argv[0], nextchar);
#else
                  fprintf (stderr, _("%s: unrecognized option `--%s'\n"),
                           argv[0], nextchar);
#endif
                }
              else
                {
                  /* +option or -option */
#if defined _LIBC && defined USE_IN_LIBIO
                  __asprintf (&buf, _("%s: unrecognized option `%c%s'\n"),
                              argv[0], argv[optind][0], nextchar);
#else
                  fprintf (stderr, _("%s: unrecognized option `%c%s'\n"),
                           argv[0], argv[optind][0], nextchar);
#endif
                }

#if defined _LIBC && defined USE_IN_LIBIO
              if (_IO_fwide (stderr, 0) > 0)
                __fwprintf (stderr, L"%s", buf);
              else
                fputs (buf, stderr);

              free (buf);
#endif
            }
          nextchar = (char *) "";
          optind++;
          optopt = 0;
          return '?';
        }
    }

  /* Look at and handle the next short option-character.  */

  {
    char c = *nextchar++;
    char *temp = my_index (optstring, c);

    /* Increment `optind' when we start to process its last character.  */
    if (*nextchar == '\0')
      ++optind;

    if (temp == NULL || c == ':')
      {
        if (print_errors)
          {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;
#endif

            if (posixly_correct)
              {
                /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                __asprintf (&buf, _("%s: illegal option -- %c\n"),
                            argv[0], c);
#else
                fprintf (stderr, _("%s: illegal option -- %c\n"), argv[0], c);
#endif
              }
            else
              {
#if defined _LIBC && defined USE_IN_LIBIO
                __asprintf (&buf, _("%s: invalid option -- %c\n"),
                            argv[0], c);
#else
                fprintf (stderr, _("%s: invalid option -- %c\n"), argv[0], c);
#endif
              }

#if defined _LIBC && defined USE_IN_LIBIO
            if (_IO_fwide (stderr, 0) > 0)
              __fwprintf (stderr, L"%s", buf);
            else
              fputs (buf, stderr);

            free (buf);
#endif
          }
        optopt = c;
        return '?';
      }
    /* Convenience. Treat POSIX -W foo same as long option --foo */
    if (temp[0] == 'W' && temp[1] == ';')
      {
        char *nameend;
        const struct option *p;
        const struct option *pfound = NULL;
        int exact = 0;
        int ambig = 0;
        int indfound = 0;
        int option_index;

        /* This is an option that requires an argument.  */
        if (*nextchar != '\0')
          {
            optarg = nextchar;
            /* If we end this ARGV-element by taking the rest as an arg,
               we must advance to the next element now.  */
            optind++;
          }
        else if (optind == argc)
          {
            if (print_errors)
              {
                /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                char *buf;

                __asprintf (&buf, _("%s: option requires an argument -- %c\n"),
                            argv[0], c);

                if (_IO_fwide (stderr, 0) > 0)
                  __fwprintf (stderr, L"%s", buf);
                else
                  fputs (buf, stderr);

                free (buf);
#else
                fprintf (stderr, _("%s: option requires an argument -- %c\n"),
                         argv[0], c);
#endif
              }
            optopt = c;
            if (optstring[0] == ':')
              c = ':';
            else
              c = '?';
            return c;
          }
        else
          /* We already incremented `optind' once;
             increment it again when taking next ARGV-elt as argument.  */
          optarg = argv[optind++];

        /* optarg is now the argument, see if it's in the
           table of longopts.  */

        for (nextchar = nameend = optarg; *nameend && *nameend != '='; nameend++)
          /* Do nothing.  */ ;

        /* Test all long options for either exact match
           or abbreviated matches.  */
        for (p = longopts, option_index = 0; p->name; p++, option_index++)
          if (!strncmp (p->name, nextchar, nameend - nextchar))
            {
              if ((unsigned int) (nameend - nextchar) == strlen (p->name))
                {
                  /* Exact match found.  */
                  pfound = p;
                  indfound = option_index;
                  exact = 1;
                  break;
                }
              else if (pfound == NULL)
                {
                  /* First nonexact match found.  */
                  pfound = p;
                  indfound = option_index;
                }
              else
                /* Second or later nonexact match found.  */
                ambig = 1;
            }
        if (ambig && !exact)
          {
            if (print_errors)
              {
#if defined _LIBC && defined USE_IN_LIBIO
                char *buf;

                __asprintf (&buf, _("%s: option `-W %s' is ambiguous\n"),
                            argv[0], argv[optind]);

                if (_IO_fwide (stderr, 0) > 0)
                  __fwprintf (stderr, L"%s", buf);
                else
                  fputs (buf, stderr);

                free (buf);
#else
                fprintf (stderr, _("%s: option `-W %s' is ambiguous\n"),
                         argv[0], argv[optind]);
#endif
              }
            nextchar += strlen (nextchar);
            optind++;
            return '?';
          }
        if (pfound != NULL)
          {
            option_index = indfound;
            if (*nameend)
              {
                /* Don't test has_arg with >, because some C compilers don't
                   allow it to be used on enums.  */
                if (pfound->has_arg)
                  optarg = nameend + 1;
                else
                  {
                    if (print_errors)
                      {
#if defined _LIBC && defined USE_IN_LIBIO
                        char *buf;

                        __asprintf (&buf, _("\
%s: option `-W %s' doesn't allow an argument\n"),
                                    argv[0], pfound->name);

                        if (_IO_fwide (stderr, 0) > 0)
                          __fwprintf (stderr, L"%s", buf);
                        else
                          fputs (buf, stderr);

                        free (buf);
#else
                        fprintf (stderr, _("\
%s: option `-W %s' doesn't allow an argument\n"),
                                 argv[0], pfound->name);
#endif
                      }

                    nextchar += strlen (nextchar);
                    return '?';
                  }
              }
            else if (pfound->has_arg == 1)
              {
                if (optind < argc)
                  optarg = argv[optind++];
                else
                  {
                    if (print_errors)
                      {
#if defined _LIBC && defined USE_IN_LIBIO
                        char *buf;

                        __asprintf (&buf, _("\
%s: option `%s' requires an argument\n"),
                                    argv[0], argv[optind - 1]);

                        if (_IO_fwide (stderr, 0) > 0)
                          __fwprintf (stderr, L"%s", buf);
                        else
                          fputs (buf, stderr);

                        free (buf);
#else
                        fprintf (stderr,
                                 _("%s: option `%s' requires an argument\n"),
                                 argv[0], argv[optind - 1]);
#endif
                      }
                    nextchar += strlen (nextchar);
                    return optstring[0] == ':' ? ':' : '?';
                  }
              }
            nextchar += strlen (nextchar);
            if (longind != NULL)
              *longind = option_index;
            if (pfound->flag)
              {
                *(pfound->flag) = pfound->val;
                return 0;
              }
            return pfound->val;
          }
          nextchar = NULL;
          return 'W';   /* Let the application handle it.   */
      }
    if (temp[1] == ':')
      {
        if (temp[2] == ':')
          {
            /* This is an option that accepts an argument optionally.  */
            if (*nextchar != '\0')
              {
                optarg = nextchar;
                optind++;
              }
            else
              optarg = NULL;
            nextchar = NULL;
          }
        else
          {
            /* This is an option that requires an argument.  */
            if (*nextchar != '\0')
              {
                optarg = nextchar;
                /* If we end this ARGV-element by taking the rest as an arg,
                   we must advance to the next element now.  */
                optind++;
              }
            else if (optind == argc)
              {
                if (print_errors)
                  {
                    /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                    char *buf;

                    __asprintf (&buf,
                                _("%s: option requires an argument -- %c\n"),
                                argv[0], c);

                    if (_IO_fwide (stderr, 0) > 0)
                      __fwprintf (stderr, L"%s", buf);
                    else
                      fputs (buf, stderr);

                    free (buf);
#else
                    fprintf (stderr,
                             _("%s: option requires an argument -- %c\n"),
                             argv[0], c);
#endif
                  }
                optopt = c;
                if (optstring[0] == ':')
                  c = ':';
                else
                  c = '?';
              }
            else
              /* We already incremented `optind' once;
                 increment it again when taking next ARGV-elt as argument.  */
              optarg = argv[optind++];
            nextchar = NULL;
          }
      }
    return c;
  }
}

int
getopt (argc, argv, optstring)
     int argc;
     char *const *argv;
     const char *optstring;
{
  return _getopt_internal (argc, argv, optstring,
                           (const struct option *) 0,
                           (int *) 0,
                           0);
}

#endif  /* Not ELIDE_CODE.  */


/* Compile with -DTEST to make an executable for use in testing
   the above definition of `getopt'.  */

==> cf_src/partitions/hotspot/getopt.h <==


/* getopt.h */
/* Declarations for getopt.
   Copyright (C) 1989-1994, 1996-1999, 2001 Free Software 
   Foundation, Inc. This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute 
   it and/or modify it under the terms of the GNU Lesser 
   General Public License as published by the Free Software 
   Foundation; either version 2.1 of the License, or 
   (at your option) any later version.

   The GNU C Library is distributed in the hope that it will 
   be useful, but WITHOUT ANY WARRANTY; without even the 
   implied warranty of MERCHANTABILITY or FITNESS FOR A 
   PARTICULAR PURPOSE.  See the GNU Lesser General Public 
   License for more details.

   You should have received a copy of the GNU Lesser General 
   Public License along with the GNU C Library; if not, write 
   to the Free Software Foundation, Inc., 59 Temple Place,
   Suite 330, Boston, MA 02111-1307 USA.  */

  

  

#ifndef _GETOPT_H

#ifndef __need_getopt
# define _GETOPT_H 1
#endif

/* If __GNU_LIBRARY__ is not already defined, either we are being used
   standalone, or this is the first header included in the source file.
   If we are being used with glibc, we need to include <features.h>, but
   that does not exist if we are standalone.  So: if __GNU_LIBRARY__ is
   not defined, include <ctype.h>, which will pull in <features.h> for us
   if it's from glibc.  (Why ctype.h?  It's guaranteed to exist and it
   doesn't flood the namespace with stuff the way some other headers do.)  */
#if !defined __GNU_LIBRARY__
# include <ctype.h>
#endif

#ifdef  __cplusplus
extern "C" {
#endif

/* For communication from `getopt' to the caller.
   When `getopt' finds an option that takes an argument,
   the argument value is returned here.
   Also, when `ordering' is RETURN_IN_ORDER,
   each non-option ARGV-element is returned here.  */

extern char *optarg;

/* Index in ARGV of the next element to be scanned.
   This is used for communication to and from the caller
   and for communication between successive calls to `getopt'.

   On entry to `getopt', zero means this is the first call; initialize.

   When `getopt' returns -1, this is the index of the first of the
   non-option elements that the caller should itself scan.

   Otherwise, `optind' communicates from one call to the next
   how much of ARGV has been scanned so far.  */

extern int optind;

/* Callers store zero here to inhibit the error message `getopt' prints
   for unrecognized options.  */

extern int opterr;

/* Set to an option character which was unrecognized.  */

extern int optopt;

#ifndef __need_getopt
/* Describe the long-named options requested by the application.
   The LONG_OPTIONS argument to getopt_long or getopt_long_only is a vector
   of `struct option' terminated by an element containing a name which is
   zero.

   The field `has_arg' is:
   no_argument          (or 0) if the option does not take an argument,
   required_argument    (or 1) if the option requires an argument,
   optional_argument    (or 2) if the option takes an optional argument.

   If the field `flag' is not NULL, it points to a variable that is set
   to the value given in the field `val' when the option is found, but
   left unchanged if the option is not found.

   To have a long-named option do something other than set an `int' to
   a compiled-in constant, such as set a value from `optarg', set the
   option's `flag' field to zero and its `val' field to a nonzero
   value (the equivalent single-letter option character, if there is
   one).  For long options that have a zero `flag' field, `getopt'
   returns the contents of the `val' field.  */

struct option
{
# if (defined __STDC__ && __STDC__) || defined __cplusplus
  const char *name;
# else
  char *name;
# endif
  /* has_arg can't be an enum because some compilers complain about
     type mismatches in all the code that assumes it is an int.  */
  int has_arg;
  int *flag;
  int val;
};

/* Names for the values of the `has_arg' field of `struct option'.  */

# define no_argument            0
# define required_argument      1
# define optional_argument      2
#endif  /* need getopt */


/* Get definitions and prototypes for functions to process the
   arguments in ARGV (ARGC of them, minus the program name) for
   options given in OPTS.

   Return the option character from OPTS just read.  Return -1 when
   there are no more options.  For unrecognized options, or options
   missing arguments, `optopt' is set to the option letter, and '?' is
   returned.

   The OPTS string is a list of characters which are recognized option
   letters, optionally followed by colons, specifying that that letter
   takes an argument, to be placed in `optarg'.

   If a letter in OPTS is followed by two colons, its argument is
   optional.  This behavior is specific to the GNU `getopt'.

   The argument `--' causes premature termination of argument
   scanning, explicitly telling `getopt' that there are no more
   options.

   If OPTS begins with `--', then non-option arguments are treated as
   arguments to the option '\0'.  This behavior is specific to the GNU
   `getopt'.  */

#if (defined __STDC__ && __STDC__) || defined __cplusplus
# ifdef __GNU_LIBRARY__
/* Many other libraries have conflicting prototypes for getopt, with
   differences in the consts, in stdlib.h.  To avoid compilation
   errors, only prototype getopt for the GNU C library.  */
extern int getopt (int ___argc, char *const *___argv, const char *__shortopts);
# else /* not __GNU_LIBRARY__ */
extern int getopt ();
# endif /* __GNU_LIBRARY__ */

# ifndef __need_getopt
extern int getopt_long (int ___argc, char *const *___argv,
                        const char *__shortopts,
                        const struct option *__longopts, int *__longind);
extern int getopt_long_only (int ___argc, char *const *___argv,
                             const char *__shortopts,
                             const struct option *__longopts, int *__longind);

/* Internal only.  Users should not call this directly.  */
extern int _getopt_internal (int ___argc, char *const *___argv,
                             const char *__shortopts,
                             const struct option *__longopts, int *__longind,
                             int __long_only);
# endif
#else /* not __STDC__ */
extern int getopt ();
# ifndef __need_getopt
extern int getopt_long ();
extern int getopt_long_only ();

extern int _getopt_internal ();
# endif
#endif /* __STDC__ */

#ifdef  __cplusplus
}
#endif

/* Make sure we later can get all the definitions and declarations.  */
#undef __need_getopt

#endif /* getopt.h */



==> cf_src/partitions/hotspot/hotspot_hstreams.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <omp.h>
#include <sys/time.h>

#include "getopt.h"
#include "unistd.h"
#include <hStreams_source.h>
#include <hStreams_app_api.h>
#include <intel-coi/common/COIMacros_common.h>


using namespace std;
#define STR_SIZE	256

#define MAX_CONCURRENCY 4                       // number of streams per domain (card

int num_omp_threads;

static HSTR_OPTIONS hstreams_options;



void fatal(char *s)
{
	fprintf(stderr, "error: %s\n", s);
	exit(1);
}

void read_input(float *vect, int grid_rows, int grid_cols, char *file)
{
  	int i, index;
	FILE *fp;
	char str[STR_SIZE];
	float val;

	fp = fopen (file, "r");
	if (!fp)
		fatal ("file could not be opened for reading");

	for (i=0; i < grid_rows * grid_cols; i++) {
		fgets(str, STR_SIZE, fp);
		if (feof(fp))
			fatal("not enough lines in file");
		if ((sscanf(str, "%f", &val) != 1) )
			fatal("invalid file format");
		vect[i] = val;
	}

	fclose(fp);	
}

void usage(int argc, char **argv)
{
	fprintf(stderr, "Usage: %s <grid_rows> <grid_cols> <sim_time> <no. of threads><temp_file> <power_file>\n", argv[0]);
	fprintf(stderr, "\t<grid_rows>  - number of rows in the grid (positive integer)\n");
	fprintf(stderr, "\t<grid_cols>  - number of columns in the grid (positive integer)\n");
	fprintf(stderr, "\t<sim_time>   - number of iterations\n");
	fprintf(stderr, "\t<no. of threads>   - number of threads\n");
	fprintf(stderr, "\t<partitions>   - number of partition\n");
	fprintf(stderr, "\t<task>   - size of task\n");
	fprintf(stderr, "\t<temp_file>  - name of the file containing the initial temperature values of each cell\n");
	fprintf(stderr, "\t<power_file> - name of the file containing the dissipated power values of each cell\n");
	exit(1);
}

int main(int argc, char **argv)
{
	int grid_rows, grid_cols, sim_time, i, j, m;
	float *power;
	char *tfile, *pfile;

	uint32_t places_per_domain = MAX_CONCURRENCY;
  	uint32_t logical_streams_per_place = 1; // keep it simple
  	uint64_t stream = 0;

	int task,row_tiles,col_tiles;
	
	/* check validity of inputs	*/
	if (argc != 9)
		usage(argc, argv);
	if ((grid_rows = atoi(argv[1])) <= 0 ||
		(grid_cols = atoi(argv[2])) <= 0 ||
		(sim_time = atoi(argv[3])) <= 0 || 
		(num_omp_threads = atoi(argv[4])) <= 0 ||
		(places_per_domain = atoi(argv[5])) <= 0 ||
		(task = atoi(argv[6])) <= 0
		)
		usage(argc, argv);

	int MAXLOGSTR = places_per_domain;
	row_tiles = grid_rows / task;
	col_tiles = grid_cols / task;

	/* allocate memory for the temperature and power arrays	*/
	float **temp = (float **)malloc(2 * sizeof(float *));
	temp[0] = (float *) calloc (grid_rows * grid_cols, sizeof(float));
	temp[1] = (float *) calloc (grid_rows * grid_cols, sizeof(float));
	power = (float *) calloc (grid_rows * grid_cols, sizeof(float));
	
	if(!temp[0] || !power)
		fatal("unable to allocate memory");
	if(!temp[1])
		fatal("Unable to allocate memery temp[1]\n");
	/* read initial temperatures and input power	*/
	tfile = argv[7];
	pfile = argv[8];
	read_input(temp[0], grid_rows, grid_cols, tfile);
	read_input(power, grid_rows, grid_cols, pfile);

	int src = 1,dst = 0;
	uint64_t arg[10];

	arg[4] = (uint64_t)sim_time;
	arg[5] = (uint64_t)grid_rows;
	arg[6] = (uint64_t)grid_cols;
	
	arg[9] = (uint64_t)power;

	//printf(">>init\n");
	hStreams_GetCurrentOptions(&hstreams_options, sizeof(hstreams_options));
    	hstreams_options.verbose = 0;
    	hstreams_options.phys_domains_limit = 256;  // Limit to 256 domains
	       char *libNames[20] = {NULL,NULL};
	  	unsigned int libNameCnt = 0;
	  	libNames[libNameCnt++] = "hotspot_sink.so";
		//libNames[libNameCnt++] = "update_sink.so";
		//libNames[libNameCnt++] = "compute_sink.so";
	       hstreams_options.libNames = libNames;
	  	hstreams_options.libNameCnt = (uint16_t)libNameCnt;
	  	hStreams_SetOptions(&hstreams_options);  
		
	int iret = hStreams_app_init(places_per_domain, logical_streams_per_place);
	if( iret != 0 ) { 
		printf("hstreams_app_init failed!\r\n"); 
		exit(-1); 
	}
		
	//printf(">>create bufs\n");
	CHECK_HSTR_RESULT(hStreams_app_create_buf(temp[1], grid_rows * grid_cols * sizeof(float)));
	CHECK_HSTR_RESULT(hStreams_app_create_buf(temp[0], grid_rows * grid_cols * sizeof(float)));
	CHECK_HSTR_RESULT(hStreams_app_create_buf(power, grid_rows * grid_cols * sizeof(float)));

	//printf(">>xfer mem to remote domain\n");

	double timing;
	int row_header,row_tail,col_header,col_tail;
	
	timing = omp_get_wtime();
	
	CHECK_HSTR_RESULT(hStreams_app_xfer_memory(temp[0], temp[0], sizeof(float) * grid_rows * grid_cols,0, HSTR_SRC_TO_SINK, NULL));
	CHECK_HSTR_RESULT(hStreams_app_xfer_memory(power, power, sizeof(float) * grid_rows * grid_cols,1 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	//CHECK_HSTR_RESULT(hStreams_app_xfer_memory(temp[1], temp[1], sizeof(float) * grid_rows * grid_cols,2 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	hStreams_ThreadSynchronize();

	//printf("Start computing the transient temperature\n");
	
	for(m=0; m<sim_time; m++){

		stream = 0;
		int pTemp =src;
		src = dst;
		dst = pTemp;
		arg[7] = (uint64_t)temp[dst];
		arg[8] = (uint64_t)temp[src];
		
		for(i=0; i<grid_rows; ){
					
				row_header = i;
				row_tail = i + task;
				if(row_tail > grid_rows)
					row_tail = grid_rows;
				i = i + task;
				
				arg[0] = (uint64_t)row_header;
				arg[1] = (uint64_t)row_tail;
			
				//exec
				for(j=0; j<grid_cols; ){
	
					col_header = j;
					col_tail = j + task;
					if(col_tail > grid_cols)
						col_tail = grid_cols;
					j = j + task;
					
					arg[2] = (uint64_t)col_header;
					arg[3] = (uint64_t)col_tail;
					
					CHECK_HSTR_RESULT(
					hStreams_EnqueueCompute(
											stream,
											"compute_tran_temp",
											7,			  // scalar args
											3,			   // heap args
											arg,		   // arg array
											NULL,	 // event
											NULL,		   // return value pointer
											0));		   // return value size
											
					stream = (stream + 1) % MAXLOGSTR;
						
			}
					
		}
		
		hStreams_ThreadSynchronize();
		
	}
	
	//printf("Ending simulation\n");

	
	//timing = omp_get_wtime() - timing;

	//printf(">>xfer from remote to src\n");
	CHECK_HSTR_RESULT(hStreams_app_xfer_memory(temp[dst], temp[dst], sizeof(float) * grid_rows * grid_cols,0, HSTR_SINK_TO_SRC, NULL));
	hStreams_ThreadSynchronize();

	timing = omp_get_wtime() - timing;

	printf("%g\n",timing);
	//fprintf(stdout,"time = %g\n",timing);

	/* output results	*/
/*	fprintf(stdout, "Final Temperatures:\n");
	for(i=0; i < grid_rows * grid_cols; i++){
		fprintf(stdout, "%g ", temp[dst][i]);
		if((i % 10) ==0)
			fprintf(stdout, "\n");
	}

*/
	/* cleanup	*/
	free(temp[1]);
	free(temp[0]);
	free(temp);
	free(power);

	return 0;
}



==> cf_src/partitions/hotspot/setEnv.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.

if [ $# -gt 0 ] && [ -d $1 ]; then
    bin_dir=$1
else
    bin_dir=../../bin
fi

mpss_dir=`echo /opt/mpss/3.?*/sysroots/k1om-mpss-linux/usr/lib64/`
export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$MKLROOT/lib/mic/:$MKLROOT/../compiler/lib/mic
if [ -d $bin_dir/host ]; then
    pushd $bin_dir/host
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:`pwd`:/usr/lib64
    if [ -d ../dev ]; then
        pushd ../dev
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:`pwd`:$mpss_dir
        popd
    else
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
    fi
    popd
else
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:/usr/lib64
    export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
fi
# This can have a very large positive impact on card-side MKL performance
# Make this 4G for an 8G card
export MKL_MIC_MAX_MEMORY=8G
# This can have a 10-15% impact on buffer transfer speeds
export MIC_USE_2MB_BUFFERS=64K


==> cf_src/partitions/hotspot/unistd.h <==
/* IBM_PROLOG_BEGIN_TAG                                                   */
/* This is an automatically generated prolog.                             */
/*                                                                        */
/* bos53H src/bos/usr/include/unistd.h 1.38.4.46                          */
/*                                                                        */
/* Licensed Materials - Property of IBM                                   */
/*                                                                        */
/* (C) COPYRIGHT International Business Machines Corp. 1985,1995          */
/* All Rights Reserved                                                    */
/*                                                                        */
/* US Government Users Restricted Rights - Use, duplication or            */
/* disclosure restricted by GSA ADP Schedule Contract with IBM Corp.      */
/*                                                                        */
/* IBM_PROLOG_END_TAG                                                     */
/* @(#)82     1.38.4.46  src/bos/usr/include/unistd.h, incstd, bos53H, h2006_17B8 4/25/06 11:53:09 */
/*
 * COMPONENT_NAME: (INCSTD) Standard Include Files
 *
 * FUNCTIONS:
 *
 * ORIGINS: 3 27
 *
 * (C) COPYRIGHT International Business Machines Corp. 1985, 2006
 * All Rights Reserved
 * Licensed Materials - Property of IBM
 *
 * US Government Users Restricted Rights - Use, duplication or
 * disclosure restricted by GSA ADP Schedule Contract with IBM Corp.
 *
 * Copyright (c) 1984 AT&T
 * All Rights Reserved
 *
 * THIS IS UNPUBLISHED PROPRIETARY SOURCE CODE OF AT&T
 * The copyright notice above does not evidence any
 * actual or intended publication of such source code.
 */

#ifndef _H_UNISTD
#define _H_UNISTD

#ifdef __cplusplus
extern "C" {
#endif
/*
#ifndef _H_STANDARDS
#include <standards.h>
#endif
*/
//#include <strict_stdtypes.h>

#ifndef _H_TYPES
#include <sys/types.h>
#endif

//#include <end_strict_stdtypes.h>
/*
#ifndef _H_ACCESS
#include <sys/access.h>	
#endif
*/
/*
 * POSIX requires that certain values be included in unistd.h.  It also
 * requires that when _POSIX_SOURCE is defined only those standard
 * specific values are present.  This header includes all the POSIX
 * required entries.
 */

#ifdef _POSIX_SOURCE
#ifdef _LARGE_FILES
#define lseek lseek64
#endif


/* Symbolic constants for the "lseek" function: */
#ifndef SEEK_SET
#define SEEK_SET 0	/* Set file pointer to "offset" */
#define SEEK_CUR 1	/* Set file pointer to current plus "offset" */
#define SEEK_END 2	/* Set file pointer to EOF plus "offset" */
#endif /* SEEK_SET */

#ifdef _NO_PROTO

#ifndef _KERNEL
extern int access();
extern unsigned int alarm();
extern int chdir();
extern int chown();
extern int close();
extern char *ctermid();
extern int dup();
extern int dup2();
extern int execl();
extern int execv();
extern int execle();
extern int execve();
extern int execlp();
extern int execvp();
extern void _exit();
extern pid_t fork();
extern long fpathconf();
extern char *getcwd();
extern gid_t getegid();
extern uid_t geteuid();
extern gid_t getgid();
extern int getgroups();
extern char *getlogin();
extern pid_t getpgrp();
extern pid_t getpid();
extern pid_t getppid();
extern uid_t getuid();
extern int isatty();
extern int link();
extern off_t lseek();
extern long pathconf();
extern int pause();
extern int pipe();
#if defined(_XOPEN_SOURCE) && ( _XOPEN_SOURCE >= 500 )
extern int pthread_atfork();
#endif
extern int read();
extern int rmdir();
extern int setgid();
extern int setpgid();
extern int setsid();
extern int setuid();
extern unsigned int sleep();
extern long sysconf();
extern pid_t tcgetpgrp();
extern int tcsetpgrp();
extern char *ttyname();
extern int unlink();
extern int write();
#endif		/* !_KERNEL	*/

#else		/* POSIX required prototypes */

#ifndef _KERNEL
extern int access(const char *, int);
extern unsigned int alarm(unsigned int);
extern int chdir(const char *);
extern int chown(const char *, uid_t, gid_t);
extern int close(int);
extern char *ctermid(char *);
extern int dup(int);
extern int dup2(int, int);
extern int execl(const char *, const char *, ...);
extern int execv(const char *, char *const []);
extern int execle(const char *, const char *, ...);
extern int execve(const char *, char *const [], char *const []);
extern int execlp(const char *, const char *, ...);
extern int execvp(const char *, char *const []);
extern void _exit(int);
extern pid_t fork(void);
extern long fpathconf(int, int);
extern char *getcwd(char *, size_t);
extern gid_t getegid(void);
extern uid_t geteuid(void);
extern gid_t getgid(void);
extern int getgroups(int, gid_t []);
extern char *getlogin(void);
#ifndef _BSD
extern pid_t getpgrp(void);
#endif /* _BSD */
extern pid_t getpid(void);
extern pid_t getppid(void);
extern uid_t getuid(void);
extern int isatty(int);
extern int link(const char *, const char *);
extern off_t lseek(int, off_t, int);
#ifdef _LARGE_FILE_API
extern off64_t	lseek64(int, off64_t, int);
#endif
extern long pathconf(const char *, int);
extern int pause(void);
extern int pipe(int []);
#if defined(_XOPEN_SOURCE) && ( _XOPEN_SOURCE >= 500 )
extern int pthread_atfork(void (*)(void), void (*)(void), void (*)(void));
#endif
extern ssize_t read(int, void *, size_t);
extern int rmdir(const char *);
extern int setgid(gid_t);
extern int setpgid(pid_t, pid_t);
extern pid_t setsid(void);
extern int setuid(uid_t);
extern unsigned int sleep(unsigned int);
extern long sysconf(int);
extern pid_t tcgetpgrp(int);
extern int tcsetpgrp(int, pid_t);
extern char *ttyname(int);
extern int unlink(const char *);
extern ssize_t write(int, const void *, size_t);
#endif		/* !_KERNEL	*/
#endif		/* !_NO_PROTO	*/

#define STDIN_FILENO	0
#define STDOUT_FILENO	1
#define STDERR_FILENO	2

#define _POSIX_JOB_CONTROL	1
#define _POSIX_SAVED_IDS	1

#define _POSIX_VERSION		200112L
#define _POSIX2_VERSION		200112L
#define _POSIX2_C_VERSION	200112L


#ifdef _XOPEN_SOURCE

#define _XOPEN_VERSION		600
#define _XOPEN_XCU_VERSION	4
#define _XOPEN_XPG3		1
#define _XOPEN_XPG4		1
#define _XOPEN_UNIX		1

#define _XOPEN_REALTIME		(-1)
#define _XOPEN_REALTIME_THREADS	(-1)

#if (_XOPEN_SOURCE >= 600)
#define _XOPEN_STREAMS		1
#endif

#define _XBS5_ILP32_OFF32	1
#define _XBS5_ILP32_OFFBIG	1
#define _XBS5_LP64_OFF64	1
#define _XBS5_LPBIG_OFFBIG	1

#define _POSIX2_C_BIND		200112L
#define _POSIX2_C_DEV		200112L
#define _POSIX2_CHAR_TERM	1
#define _POSIX2_LOCALEDEF	200112L
#define _POSIX2_UPE		200112L
#define _POSIX2_FORT_DEV	(-1)
#define _POSIX2_FORT_RUN	(-1)
#define _POSIX2_SW_DEV		(-1)

#if (_POSIX_C_SOURCE >= 200112L)
#define _POSIX_REGEXP         1
#define _POSIX_SHELL          1
#define _POSIX2_PBS           (-1)
#define _POSIX2_PBS_ACCOUNTING        (-1)
#define _POSIX2_PBS_CHECKPOINT        (-1)
#define _POSIX2_PBS_LOCATE    (-1)
#define _POSIX2_PBS_MESSAGE   (-1)
#define _POSIX2_PBS_TRACK     (-1)
#define _V6_ILP32_OFF32               1
#define _V6_ILP32_OFFBIG      1
#define _V6_LP64_OFF64                1
#define _V6_LPBIG_OFFBIG      1

#define _POSIX_ADVISORY_INFO   200112L
#define _POSIX_BARRIERS        200112L
#define _POSIX_CLOCK_SELECTION 200112L
#define _POSIX_CPUTIME         200112L
#define _POSIX_MONOTONIC_CLOCK 200112L

#ifdef _POSIX_RAW_SOCKETS
#undef _POSIX_RAW_SOCKETS
#endif

#define _POSIX_SPAWN           200112L
#define _POSIX_SPIN_LOCKS      200112L
#define _POSIX_SPORADIC_SERVER (-1)
#define _POSIX_THREAD_CPUTIME  200112L
#define _POSIX_THREAD_SPORADIC_SERVER (-1)
#define _POSIX_TIMEOUTS	200112L
#define _POSIX_TRACE           (-1)
#define _POSIX_TRACE_EVENT_FILTER     (-1)
#define _POSIX_TRACE_INHERIT   (-1)
#define _POSIX_TRACE_LOG       (-1)
#define _POSIX_TYPED_MEMORY_OBJECTS   (-1)

#endif /* _POSIX_C_SOURCE >= 200112L */

#define _XOPEN_CRYPT		1
#define _XOPEN_SHM		1
#define _XOPEN_ENH_I18N		1
#define _XOPEN_LEGACY		(-1)
#ifndef __64BIT__
#define _UNIX_ABI		(-1)
#define _UNIX_ABI_IA64		(-1)
#define _UNIX_ABI_BIG_ENDIAN	(-1)
#define _UNIX_ABI_LITTLE_ENDIAN	(-1)
#endif /* __64BIT__ */

extern  char    *optarg;
extern  int     optind, opterr, optopt;

#ifdef _NO_PROTO
	extern	size_t	confstr();
	extern  char    *crypt();
	extern  void    encrypt();
	extern  int     fsync();
	extern	int	getopt();
	extern	int	nice();
	extern  void    swab();
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern  char    *getpass();
	extern  int     chroot();
#endif
#else
	extern	size_t	confstr(int, char*, size_t);
	extern  char    *crypt(const char *, const char *);
	extern  void    encrypt(char *, int);
	extern  int     fsync(int);
	extern	int	getopt(int, char* const*, const char*);
	extern	int	nice(int);
	extern  void    swab(const void *, void *, ssize_t);
	extern int	fdatasync(int);
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern  char    *getpass(const char *);
	extern  int     chroot(const char *);
#endif
#endif

#endif /* _XOPEN _SOURCE */

/* Threads options for 1003.1c and XPG UNIX98 */
#define _POSIX_THREADS				200112L
#define _POSIX_THREAD_ATTR_STACKADDR            200112L
#define _POSIX_THREAD_ATTR_STACKSIZE		200112L
#define _POSIX_THREAD_PROCESS_SHARED		200112L
#define _POSIX_THREAD_SAFE_FUNCTIONS		200112L
#ifdef _ALL_SOURCE
#define _POSIX_REENTRANT_FUNCTIONS		_POSIX_THREAD_SAFE_FUNCTIONS
#endif

/* Realtime threads options for 1003.1c and XPG UNIX98 */
#define	 _POSIX_THREAD_PRIORITY_SCHEDULING	(-1)
#define	 _POSIX_THREAD_PRIO_INHERIT		(-1)
#define	 _POSIX_THREAD_PRIO_PROTECT		(-1)

#undef  _POSIX_THREAD_FORKALL

/* Realtime options for 1003.1c and XPG UNIX98 */
#define _POSIX_ASYNCHRONOUS_IO			200112L
#define _POSIX_FSYNC				200112L
#define _POSIX_MAPPED_FILES			200112L
#define _POSIX_MEMLOCK			        200112L
#define _POSIX_MEMLOCK_RANGE		        200112L
#define _POSIX_MEMORY_PROTECTION		200112L
#define _POSIX_MESSAGE_PASSING			200112L
#define _POSIX_PRIORITIZED_IO			200112L
#define _POSIX_PRIORITY_SCHEDULING		200112L
#define _POSIX_REALTIME_SIGNALS			200112L
#define _POSIX_SEMAPHORES			200112L
#define _POSIX_SHARED_MEMORY_OBJECTS            200112L
#define _POSIX_SYNCHRONIZED_IO			200112L
#define _POSIX_TIMERS				200112L

#define _POSIX_ASYNC_IO				(-1)
#undef	_POSIX_SYNC_IO
#define _POSIX_PRIO_IO				(-1)

#define _POSIX_CHOWN_RESTRICTED	 0
#define _POSIX_VDISABLE		 0xFF
#define _POSIX_NO_TRUNC		 0

  /* UNIX03 and POSIX01 */
  /* Always enabled */
#define _POSIX_IPV6				200112L
#define _POSIX_RAW_SOCKETS			200112L


#ifndef NULL
#define NULL	0
#endif

#if (_POSIX_C_SOURCE >= 200112L)
#define _POSIX_READER_WRITER_LOCKS            200112L
#endif

/* arguments for the confstr() function */

#define _CS_PATH	1

	/* compile,link,lib,lint flags for 32bit, no_LARGE_FILES system */
#define _CS_XBS5_ILP32_OFF32_CFLAGS	2
#define _CS_XBS5_ILP32_OFF32_LDFLAGS	3
#define _CS_XBS5_ILP32_OFF32_LIBS	4
#define _CS_XBS5_ILP32_OFF32_LINTFLAGS	5

	/* compile,link,lib,lint flags for 32bit, _LARGE_FILES system */
#define _CS_XBS5_ILP32_OFFBIG_CFLAGS	6
#define _CS_XBS5_ILP32_OFFBIG_LDFLAGS	7
#define _CS_XBS5_ILP32_OFFBIG_LIBS	8
#define _CS_XBS5_ILP32_OFFBIG_LINTFLAGS	9

	/* compile,link,lib,lint flags for LP64 64bit system */
#define _CS_XBS5_LP64_OFF64_CFLAGS	10
#define _CS_XBS5_LP64_OFF64_LDFLAGS	11
#define _CS_XBS5_LP64_OFF64_LIBS	12
#define _CS_XBS5_LP64_OFF64_LINTFLAGS	13

	/* compile,link,lib,lint flags for ILP64 64bit system */
	/* AIX does not currently support this */
#define _CS_XBS5_LPBIG_OFFBIG_CFLAGS	14
#define _CS_XBS5_LPBIG_OFFBIG_LDFLAGS	15
#define _CS_XBS5_LPBIG_OFFBIG_LIBS	16
#define _CS_XBS5_LPBIG_OFFBIG_LINTFLAGS	17

#define _CS_AIX_BOOTDEV				24
#define _CS_AIX_MODEL_CODE			25
#define _CS_AIX_ARCHITECTURE			26
#define _CS_AIX_MODEL_CLASS			40

#if (_POSIX_C_SOURCE >= 200112L)
#define _CS_POSIX_V6_ILP32_OFF32_CFLAGS		27
#define _CS_POSIX_V6_ILP32_OFF32_LDFLAGS	28
#define _CS_POSIX_V6_ILP32_OFF32_LIBS		29
#define _CS_POSIX_V6_ILP32_OFFBIG_CFLAGS	30
#define _CS_POSIX_V6_ILP32_OFFBIG_LDFLAGS	31
#define _CS_POSIX_V6_ILP32_OFFBIG_LIBS		32
#define _CS_POSIX_V6_LP64_OFF64_CFLAGS		33
#define _CS_POSIX_V6_LP64_OFF64_LDFLAGS		34
#define _CS_POSIX_V6_LP64_OFF64_LIBS		35
#define _CS_POSIX_V6_LPBIG_OFFBIG_CFLAGS	36
#define _CS_POSIX_V6_LPBIG_OFFBIG_LDFLAGS	37
#define _CS_POSIX_V6_LPBIG_OFFBIG_LIBS		38
#define _CS_POSIX_V6_WIDTH_RESTRICTED_ENVS      39
#endif

	/* Values for the above */
#define _CSPATH		"/usr/bin:/usr/vac/bin"

	/* ILP32_OFF32 */
#define _CSPOSIX_V6_ILP32_OFF32_CFLAGS	"-q32"
#define _CSXBS5_ILP32_OFF32_CFLAGS	_CSPOSIX_V6_ILP32_OFF32_CFLAGS

#ifdef __ia64
#define _CSXBS5_ILP32_OFF32_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_ILP32_OFF32_LDFLAGS "-b32"
#define _CSXBS5_ILP32_OFF32_LDFLAGS	_CSPOSIX_V6_ILP32_OFF32_LDFLAGS
#endif

#define _CSPOSIX_V6_ILP32_OFF32_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_ILP32_OFF32_LIBS	_CSPOSIX_V6_ILP32_OFF32_LIBS

#define _CSXBS5_ILP32_OFF32_LINTFLAGS	""

	/* ILP32_OFFOFFBIG */
#define _CSPOSIX_V6_ILP32_OFFBIG_CFLAGS "-q32 -D_LARGE_FILES -qlonglong"
#define _CSXBS5_ILP32_OFFBIG_CFLAGS	_CSPOSIX_V6_ILP32_OFFBIG_CFLAGS

#ifdef __ia64
#define _CSXBS5_ILP32_OFFBIG_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_ILP32_OFFBIG_LDFLAGS "-b32"
#define _CSXBS5_ILP32_OFFBIG_LDFLAGS	_CSPOSIX_V6_ILP32_OFFBIG_LDFLAGS
#endif

#define _CSPOSIX_V6_ILP32_OFFBIG_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_ILP32_OFFBIG_LIBS	_CSPOSIX_V6_ILP32_OFFBIG_LIBS

#define _CSXBS5_ILP32_OFFBIG_LINTFLAGS	"-D_LARGE_FILES -qlonglong"

	/* LP64_OFF64 */
#define _CSPOSIX_V6_LP64_OFF64_CFLAGS	"-q64"
#define _CSXBS5_LP64_OFF64_CFLAGS	_CSPOSIX_V6_LP64_OFF64_CFLAGS

#ifdef __ia64
#define _CSXBS5_LP64_OFF64_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_LP64_OFF64_LDFLAGS	"-b64"
#define _CSXBS5_LP64_OFF64_LDFLAGS	_CSPOSIX_V6_LP64_OFF64_LDFLAGS
#endif

#define _CSPOSIX_V6_LP64_OFF64_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_LP64_OFF64_LIBS		_CSPOSIX_V6_LP64_OFF64_LIBS

#define _CSXBS5_LP64_OFF64_LINTFLAGS	"-D__64BIT__"

	/* LPBIG_OFFBIG */
#define _CSPOSIX_V6_LPBIG_OFFBIG_CFLAGS "-q64"
#define _CSXBS5_LPBIG_OFFBIG_CFLAGS	_CSPOSIX_V6_LPBIG_OFFBIG_CFLAGS

#ifdef __ia64
#define _CSXBS5_LPBIG_OFFBIG_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_LPBIG_OFFBIG_LDFLAGS "-b64"
#define _CSXBS5_LPBIG_OFFBIG_LDFLAGS	_CSPOSIX_V6_LPBIG_OFFBIG_LDFLAGS
#endif

#define _CSPOSIX_V6_LPBIG_OFFBIG_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_LPBIG_OFFBIG_LIBS	_CSPOSIX_V6_LPBIG_OFFBIG_LIBS

#define _CSXBS5_LPBIG_OFFBIG_LINTFLAGS	"-D__64BIT__"

#if (_POSIX_C_SOURCE >= 200112L)
#define _CSPOSIX_V6_WIDTH_RESTRICTED_ENVS \
		"POSIX_V6_ILP32_OFF32\n"  \
		"POSIX_V6_ILP32_OFFBIG\n" \
		"POSIX_V6_LP64_OFF64\n"  \
		"POSIX_V6_LPBIG_OFFBIG"
#endif

/* arguments for the pathconf() function */

#define _PC_CHOWN_RESTRICTED	10
#define _PC_LINK_MAX		11
#define _PC_MAX_CANON		12
#define _PC_MAX_INPUT		13
#define _PC_NAME_MAX		14
#define _PC_NO_TRUNC		15
#define _PC_PATH_MAX		16
#define _PC_PIPE_BUF		17
#define _PC_VDISABLE		18
#define _PC_ASYNC_IO		19
#define _PC_SYNC_IO		20
#define _PC_PRIO_IO		21
#define _PC_FILESIZEBITS	22  /* # bits needed to hold offset */
#define _PC_AIX_DISK_PARTITION	23
#define _PC_AIX_DISK_SIZE	24
#if (_POSIX_C_SOURCE >= 200112L)
#define _PC_SYMLINK_MAX         25
#define _PC_ALLOC_SIZE_MIN      26
#define _PC_REC_INCR_XFER_SIZE  27
#define _PC_REC_MAX_XFER_SIZE   28
#define _PC_REC_MIN_XFER_SIZE   29
#define _PC_REC_XFER_ALIGN      30
#define _PC_2_SYMLINKS          31
#endif

/* arguments for the sysconf() function, the defined numbers are used as
 * array index in sysconf().
 *
 * POSIX.1(1990), Table 4-2
 */
#define _SC_ARG_MAX			0
#define _SC_CHILD_MAX			1
#define _SC_CLK_TCK			2
#define _SC_NGROUPS_MAX			3
#define _SC_OPEN_MAX			4
#define _SC_STREAM_MAX			5
#define _SC_TZNAME_MAX			6
#define _SC_JOB_CONTROL			7
#define _SC_SAVED_IDS			8
#define _SC_VERSION			9

/* POSIX.1(1990), Table 2-3, required by command getconf */

#define _SC_POSIX_ARG_MAX		10
#define _SC_POSIX_CHILD_MAX		11
#define _SC_POSIX_LINK_MAX		12
#define _SC_POSIX_MAX_CANON		13
#define _SC_POSIX_MAX_INPUT		14
#define _SC_POSIX_NAME_MAX		15
#define _SC_POSIX_NGROUPS_MAX		16
#define _SC_POSIX_OPEN_MAX		17
#define _SC_POSIX_PATH_MAX		18
#define _SC_POSIX_PIPE_BUF		19
#define _SC_POSIX_SSIZE_MAX		20
#define _SC_POSIX_STREAM_MAX		21
#define _SC_POSIX_TZNAME_MAX		22

/* POSIX.2 (Draft 10), Table 41)	*/

#define _SC_BC_BASE_MAX			23
#define _SC_BC_DIM_MAX			24
#define _SC_BC_SCALE_MAX		25
#define _SC_BC_STRING_MAX		26
#define _SC_EQUIV_CLASS_MAX		27
#define _SC_EXPR_NEST_MAX		28
#define _SC_LINE_MAX			29
#define _SC_RE_DUP_MAX			30
#define _SC_2_VERSION			31
#define _SC_2_C_DEV			32
#define _SC_2_FORT_DEV			33
#define _SC_2_FORT_RUN			34
#define _SC_2_LOCALEDEF			35
#define _SC_2_SW_DEV			36

/* POSIX.2 (Draft 10), Table 13)	*/

#define _SC_POSIX2_BC_BASE_MAX		37
#define _SC_POSIX2_BC_DIM_MAX		38
#define _SC_POSIX2_BC_SCALE_MAX		39
#define _SC_POSIX2_BC_STRING_MAX	40
#define _SC_POSIX2_EQUIV_CLASS_MAX	41
#define _SC_POSIX2_EXPR_NEST_MAX	42
#define _SC_POSIX2_LINE_MAX		43
#define _SC_POSIX2_RE_DUP_MAX		44
#define _SC_PASS_MAX			45
#define _SC_XOPEN_VERSION		46
#define _SC_ATEXIT_MAX			47
#if _XOPEN_SOURCE_EXTENDED==1
#define _SC_PAGE_SIZE			48
#endif /* _XOPEN_SOURCE_EXTENDED */
#define _SC_AES_OS_VERSION		49
#define _SC_COLL_WEIGHTS_MAX		50
#define _SC_2_C_BIND			51
#define _SC_2_C_VERSION			52
#define _SC_2_UPE			53
#define _SC_2_CHAR_TERM			54
#define _SC_XOPEN_SHM			55
#define _SC_XOPEN_CRYPT			56
#define _SC_XOPEN_ENH_I18N		57
#if _XOPEN_SOURCE_EXTENDED==1
#define _SC_PAGESIZE			_SC_PAGE_SIZE
#define _SC_IOV_MAX			58
#endif /* _XOPEN_SOURCE_EXTENDED */
#define _SC_THREAD_SAFE_FUNCTIONS	59
#define _SC_THREADS			60
#define _SC_THREAD_ATTR_STACKADDR	61
#define _SC_THREAD_ATTR_STACKSIZE	62
#define _SC_THREAD_FORKALL		63
#define _SC_THREAD_PRIORITY_SCHEDULING	64
#define _SC_THREAD_PRIO_INHERIT		65
#define _SC_THREAD_PRIO_PROTECT		66
#define _SC_THREAD_PROCESS_SHARED	67
#define _SC_THREAD_KEYS_MAX		68
#define _SC_THREAD_DATAKEYS_MAX		_SC_THREAD_KEYS_MAX
#define _SC_THREAD_STACK_MIN		69
#define _SC_THREAD_THREADS_MAX		70
#ifdef _ALL_SOURCE
#define _SC_NPROCESSORS_CONF		71
#define _SC_NPROCESSORS_ONLN		72
#endif /* _ALL_SOURCE */
#define _SC_XOPEN_UNIX			73

#if (_XOPEN_SOURCE >= 500)

/* POSIX 1003.1c and XPG UNIX98 */
/* look to defines above for meanings */
#define _SC_AIO_LISTIO_MAX			75
#define _SC_AIO_MAX				76
#define _SC_AIO_PRIO_DELTA_MAX			77
#define _SC_ASYNCHRONOUS_IO			78
#define _SC_DELAYTIMER_MAX			79
#define _SC_FSYNC				80
#define _SC_GETGR_R_SIZE_MAX			81
#define _SC_GETPW_R_SIZE_MAX			82
#define _SC_LOGIN_NAME_MAX			83
#define _SC_MAPPED_FILES			84
#define _SC_MEMLOCK				85
#define _SC_MEMLOCK_RANGE			86
#define _SC_MEMORY_PROTECTION			87
#define _SC_MESSAGE_PASSING			88
#define _SC_MQ_OPEN_MAX				89
#define _SC_MQ_PRIO_MAX				90
#define _SC_PRIORITIZED_IO			91
#define _SC_PRIORITY_SCHEDULING			92
#define _SC_REALTIME_SIGNALS			93
#define _SC_RTSIG_MAX				94
#define _SC_SEMAPHORES				95
#define _SC_SEM_NSEMS_MAX			96
#define _SC_SEM_VALUE_MAX			97
#define _SC_SHARED_MEMORY_OBJECTS		98
#define _SC_SIGQUEUE_MAX			99
#define _SC_SYNCHRONIZED_IO			100
#define _SC_THREAD_DESTRUCTOR_ITERATIONS	101
#define _SC_TIMERS				102
#define _SC_TIMER_MAX				103
#define _SC_TTY_NAME_MAX			104
#define _SC_XBS5_ILP32_OFF32			105
#define _SC_XBS5_ILP32_OFFBIG			106
#define _SC_XBS5_LP64_OFF64			107
#define _SC_XBS5_LPBIG_OFFBIG			108
#define _SC_XOPEN_XCU_VERSION			109
#define _SC_XOPEN_REALTIME			110
#define _SC_XOPEN_REALTIME_THREADS		111
#define _SC_XOPEN_LEGACY			112
#endif /* _XOPEN_SOURCE >= 500 */

#ifdef _ALL_SOURCE
#define _SC_REENTRANT_FUNCTIONS		_SC_THREAD_SAFE_FUNCTIONS
#define _SC_PHYS_PAGES				113
#define _SC_AVPHYS_PAGES			114
#define _SC_LPAR_ENABLED			115
#define _SC_LARGE_PAGESIZE			116
#endif /* _ALL_SOURCE */

#define _SC_AIX_KERNEL_BITMODE			117
#define _SC_AIX_REALMEM				118
#define _SC_AIX_HARDWARE_BITMODE		119
#define _SC_AIX_MP_CAPABLE			120

#define _SC_V6_ILP32_OFF32			121
#define _SC_V6_ILP32_OFFBIG			122
#define _SC_V6_LP64_OFF64			123
#define _SC_V6_LPBIG_OFFBIG			124

#define _SC_XOPEN_STREAMS			125

#if (_POSIX_C_SOURCE >= 200112L)
#define _SC_HOST_NAME_MAX			126
#define _SC_REGEXP				127
#define _SC_SHELL				128
#define _SC_SYMLOOP_MAX				129
#define _SC_ADVISORY_INFO			130
#define _SC_FILE_LOCKING			131
#define _SC_2_PBS				132
#define _SC_2_PBS_ACCOUNTING			133
#define _SC_2_PBS_CHECKPOINT			134
#define _SC_2_PBS_LOCATE			135
#define _SC_2_PBS_MESSAGE			136
#define _SC_2_PBS_TRACK				137
#define _SC_BARRIERS				138
#define _SC_CLOCK_SELECTION			139
#define _SC_CPUTIME				140
#define _SC_MONOTONIC_CLOCK			141
#define _SC_READER_WRITER_LOCKS			142
#define _SC_SPAWN				143
#define _SC_SPIN_LOCKS				144
#define _SC_SPORADIC_SERVER			145
#define _SC_THREAD_CPUTIME			146
#define _SC_THREAD_SPORADIC_SERVER              147
#define _SC_TIMEOUTS				148
#define _SC_TRACE				149
#define _SC_TRACE_EVENT_FILTER			150
#define _SC_TRACE_INHERIT			151
#define _SC_TRACE_LOG				152
#define _SC_TYPED_MEMORY_OBJECTS		153
#define _SC_IPV6				154
#define _SC_RAW_SOCKETS				155
#define _SC_SS_REPL_MAX				156
#define _SC_TRACE_EVENT_NAME_MAX		157
#define _SC_TRACE_NAME_MAX			158
#define _SC_TRACE_SYS_MAX			159
#define _SC_TRACE_USER_EVENT_MAX		160
#endif /* _POSIX_C_SOURCE >= 200112L */

#ifdef _ALL_SOURCE
#define _SC_AIX_UKEYS				161
#endif /* _ALL_SOURCE */

#endif /* _POSIX_SOURCE */


#if _XOPEN_SOURCE_EXTENDED==1
#ifdef _LARGE_FILES
#define	ftruncate	ftruncate64
#define	truncate	truncate64
#endif
/*
#ifndef _H_LOCKF
#include <sys/lockf.h>		
#endif
*/
#ifdef _NO_PROTO
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern int		brk();
	extern int              getpagesize();
#ifndef _MSGQSUPPORT
	extern int		__fd_getdtablesize();
	static int		getdtablesize()
				{
					return __fd_getdtablesize();
				}
#else
	extern int              getdtablesize();
#endif /* _MSGQSUPPORT */

	extern void             *sbrk();
#endif /* _POSIX_C_SOURCE<200112L */
	extern int		fchdir();
	extern int		fchown();
	extern int		ftruncate();
	extern long		gethostid();
	extern int		gethostname();
	extern pid_t		getpgid();
	extern pid_t		getsid();
	extern char		*getwd();
	extern int		lchown();
	extern int		readlink();
	extern pid_t		setpgrp();
	extern int		setregid();
	extern int		setreuid();
	extern int		symlink();
	extern void		sync();
	extern int		truncate();
	extern useconds_t	ualarm();
	extern int		usleep();
	extern pid_t		vfork();
#else /* _NO_PROTO */
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern int		brk(void *);
	extern int              getpagesize(void);
#ifndef _MSGQSUPPORT
	extern int		__fd_getdtablesize(void);
	static int		getdtablesize()
				{
					return __fd_getdtablesize();
				}
#else
	extern int              getdtablesize(void);
#endif /* _MSGQSUPPORT */
#ifdef _LINUX_SOURCE_COMPAT
        extern void             *sbrk(ptrdiff_t);
#elif (_XOPEN_SOURCE >= 500) || defined(__64BIT__)
        extern void             *sbrk(intptr_t);
#else
        extern void             *sbrk(int);
#endif
#endif /* _POSIX_C_SOURCE<200112L */
	extern int		fchdir(int);
	extern int		fchown(int, uid_t, gid_t);
	extern int		ftruncate(int, off_t);
#ifdef _LARGE_FILE_API
	extern int		ftruncate64(int, off64_t);
#endif
	extern int		gethostname(char *, size_t);
	extern long		gethostid(void);
	extern pid_t		getpgid(pid_t);
	extern pid_t		getsid(pid_t);
	extern char		*getwd(char *);
	extern int		lchown(const char *, uid_t, gid_t);

#if (defined(_SUSV3_READLINK) || \
     (!defined(_ALL_SOURCE) && (_POSIX_C_SOURCE >= 200112L))) 
    /* If SUSV3 readlink specifically requested or if strict SUSv3 
     * environment requested */ 
#ifdef __64BIT__
static ssize_t readlink(const char *__restrict__ __path,
                              char *__restrict__ __buf, size_t __bufsize)
{
	extern ssize_t __readlink64(const char *__restrict__, char *__restrict__, size_t);
	return __readlink64(__path, __buf, __bufsize);
}
#else
	extern ssize_t readlink(const char *__restrict__, char *__restrict__, size_t);
#endif /* __64BIT__ */
#else
	extern int readlink(const char *, char *, size_t);
#endif /* _SUSV3_READLINK || !_ALL_SOURCE && _POSIX_C_SOURCE >= 200112L */

#ifndef _BSD
	extern pid_t		setpgrp(void);
#endif /* _BSD */
	extern int		setregid(gid_t, gid_t);
	extern int		setreuid(uid_t, uid_t);
	extern int		symlink(const char *, const char *);
	extern void		sync(void);
	extern int		truncate(const char *, off_t);
#ifdef _LARGE_FILE_API
	extern int		truncate64(const char *, off64_t);
#endif
	extern useconds_t	ualarm(useconds_t, useconds_t);
	extern int		usleep(useconds_t);
	extern pid_t		vfork(void);
#if _XOPEN_SOURCE>=500
	extern int		getlogin_r(char *, size_t);
	extern int		ttyname_r(int, char *, size_t);

#ifdef _LARGE_FILES
#define pread		pread64
#define pwrite		pwrite64
#endif /* _LARGE_FILES */

	extern ssize_t		pread(int, void *, size_t, off_t);
	extern ssize_t		pwrite(int, const void *, size_t, off_t);
#ifdef _LARGE_FILE_API
	extern ssize_t		pread64(int, void *, size_t, off64_t);
	extern ssize_t		pwrite64(int, const void *, size_t, off64_t);
#endif /* _LARGE_FILE_API */
#endif /* _XOPEN_SOURCE>=500 */

#endif /* _NO_PROTO */

#endif /* _XOPEN_SOURCE_EXTENDED */

#ifdef _ALL_SOURCE

extern char **environ;

#ifndef _KERNEL
#ifdef _NO_PROTO
	extern pid_t		f_fork();
#else /* _NO_PROTO */
	extern pid_t		f_fork(void);
#endif /* _NO_PROTO */
#endif	/* _KERNEL */

#ifdef _NO_PROTO
	extern char *		cuserid();
	extern int		ioctl();
#ifdef __64BIT__
	extern int		ioctlx();
	extern int		ioctl32();
	extern int		ioctl32x();
#endif /* __64BIT__ */
	extern int		readx();
	extern int		setgroups();
	extern int		writex();
	extern int		setegid();
	extern int		seteuid();
	extern int		setrgid();
	extern int		setruid();
	extern offset_t		llseek();
	extern char *		getusershell();
	extern void		setusershell();
	extern void		endusershell();
	extern char *		get_current_dir_name();
	extern int		sysfs();
#else
	extern char *		cuserid(char *);
	extern int		setegid(gid_t);
	extern int		seteuid(uid_t);
	extern int		setrgid(gid_t);
	extern int		setruid(uid_t);
#ifndef _BSD
	extern int		ioctl(int, int, ...);
#endif /* _BSD */
#ifdef __64BIT__
	extern int		ioctlx(int, int, void *, long);
	extern int		ioctl32(int, int, ...);
	extern int		ioctl32x(int, int, unsigned int, unsigned int);
#endif /* __64BIT__ */
	extern int		setgroups(int, gid_t []);
#ifndef _KERNEL
	extern int	readx(int, char*, unsigned, long);
	extern int	writex(int, char*, unsigned, long);

#ifdef _LARGE_FILES
#define fclear fclear64
#define	fsync_range	fsync_range64
#endif
	extern off_t	fclear(int, off_t);
	extern int	fsync_range(int, int, off_t, off_t);
#ifdef _LARGE_FILE_API
	extern off64_t	fclear64(int, off64_t);
	extern int	fsync_range64(int, int, off64_t, off64_t);
#endif
	extern offset_t llseek(int, offset_t, int);
	extern char *	getusershell(void);
	extern void	setusershell(void);
	extern void	endusershell(void);
	extern char *	get_current_dir_name(void);
	extern int	sysfs(int, ...);
	extern int	finfo(const char *, int, void *, int32long64_t);
	extern int	ffinfo(int, int, void *, int32long64_t);

#endif /* ndef _KERNEL */

#endif /* _NO_PROTO */

#define _AES_OS_VERSION 1               /* OSF, AES version */

#endif /* _ALL_SOURCE */

#ifdef __cplusplus
}
#endif

#endif /* _H_UNISTD */


==> cf_src/partitions/kmeans/common.h <==

/*
	Initialize an array with a particular pattern
*/
void initArray(double * arr, int size){
	
	int i;
	
	for(i=0; i<size; i++){
		arr[i] = (double)i * 0.1;
	}
	
	return ;
}

/*
	Fill an array with zeros
*/
void initArrayZero(double * arr, int size){
	
	int i;
	
	for(i=0; i<size; i++){
		arr[i] = 0.0f;
	}
	
	return ;
}

/*
	Verify the output results
*/

void verifyResults(double *res, int size){
	
	int i;
	int p = 1;
	
	for(i=0; i<size; i++){
		double val = (double)i * 0.1 * 2.0;
		if(fabs(val-res[i])>0.0001){
			p = 0;
			break;
		}
	}
	
	if(p==1){
		printf("Success, and Congrates!\n");
	}
	else{
		printf("Failed, so check your code!\n");
	}
		
	return ;
}

/*
	Timer
*/

double timer(){
  double t;
  struct timeval tv1;
  gettimeofday(&tv1,NULL);
  t = (tv1.tv_sec) + 1.0e-6*tv1.tv_usec;
  return(t);
}





==> cf_src/partitions/kmeans/getopt.cpp <==
/* Getopt for GNU.
   NOTE: getopt is now part of the C library, so if you don't know what
   "Keep this file name-space clean" means, talk to drepper@gnu.org
   before changing it!
   Copyright (C) 1987,88,89,90,91,92,93,94,95,96,98,99,2000,2001
        Free Software Foundation, Inc.
   This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute it and/or
   modify it under the terms of the GNU Lesser General Public
   License as published by the Free Software Foundation; either
   version 2.1 of the License, or (at your option) any later version.

   The GNU C Library is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
   Lesser General Public License for more details.

   You should have received a copy of the GNU Lesser General Public
   License along with the GNU C Library; if not, write to the Free
   Software Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA
   02111-1307 USA.  */

/* This tells Alpha OSF/1 not to define a getopt prototype in <stdio.h>.
   Ditto for AIX 3.2 and <stdlib.h>.  */
#ifndef _NO_PROTO
# define _NO_PROTO
#endif

#ifdef HAVE_CONFIG_H
# include <config.h>
#endif

#if !defined __STDC__ || !__STDC__
/* This is a separate conditional since some stdc systems
   reject `defined (const)'.  */
# ifndef const
#  define const
# endif
#endif

#include <stdio.h>

/* Comment out all this code if we are using the GNU C Library, and are not
   actually compiling the library itself.  This code is part of the GNU C
   Library, but also included in many other GNU distributions.  Compiling
   and linking in this code is a waste when using the GNU C library
   (especially if it is a shared library).  Rather than having every GNU
   program understand `configure --with-gnu-libc' and omit the object files,
   it is simpler to just do this in the source for each such file.  */

#define GETOPT_INTERFACE_VERSION 2
#if !defined _LIBC && defined __GLIBC__ && __GLIBC__ >= 2
# include <gnu-versions.h>
# if _GNU_GETOPT_INTERFACE_VERSION == GETOPT_INTERFACE_VERSION
#  define ELIDE_CODE
# endif
#endif

#ifndef ELIDE_CODE


/* This needs to come after some library #include
   to get __GNU_LIBRARY__ defined.  */
#ifdef  __GNU_LIBRARY__
/* Don't include stdlib.h for non-GNU C libraries because some of them
   contain conflicting prototypes for getopt.  */
# include <stdlib.h>
# include <unistd.h>
#endif  /* GNU C library.  */

#ifdef VMS
# include <unixlib.h>
# if HAVE_STRING_H - 0
#  include <string.h>
# endif
#endif

#ifndef _
/* This is for other GNU distributions with internationalized messages.  */
# if (HAVE_LIBINTL_H && ENABLE_NLS) || defined _LIBC
#  include <libintl.h>
#  ifndef _
#   define _(msgid)     gettext (msgid)
#  endif
# else
#  define _(msgid)      (msgid)
# endif
# if defined _LIBC && defined USE_IN_LIBIO
#  include <wchar.h>
# endif
#endif

/* This version of `getopt' appears to the caller like standard Unix `getopt'
   but it behaves differently for the user, since it allows the user
   to intersperse the options with the other arguments.

   As `getopt' works, it permutes the elements of ARGV so that,
   when it is done, all the options precede everything else.  Thus
   all application programs are extended to handle flexible argument order.

   Setting the environment variable POSIXLY_CORRECT disables permutation.
   Then the behavior is completely standard.

   GNU application programs can use a third alternative mode in which
   they can distinguish the relative order of options and other arguments.  */

#include "getopt.h"

/* For communication from `getopt' to the caller.
   When `getopt' finds an option that takes an argument,
   the argument value is returned here.
   Also, when `ordering' is RETURN_IN_ORDER,
   each non-option ARGV-element is returned here.  */

char *optarg;

/* Index in ARGV of the next element to be scanned.
   This is used for communication to and from the caller
   and for communication between successive calls to `getopt'.

   On entry to `getopt', zero means this is the first call; initialize.

   When `getopt' returns -1, this is the index of the first of the
   non-option elements that the caller should itself scan.

   Otherwise, `optind' communicates from one call to the next
   how much of ARGV has been scanned so far.  */

/* 1003.2 says this must be 1 before any call.  */
int optind = 1;

/* Formerly, initialization of getopt depended on optind==0, which
   causes problems with re-calling getopt as programs generally don't
   know that. */

int __getopt_initialized;

/* The next char to be scanned in the option-element
   in which the last option character we returned was found.
   This allows us to pick up the scan where we left off.

   If this is zero, or a null string, it means resume the scan
   by advancing to the next ARGV-element.  */

static char *nextchar;

/* Callers store zero here to inhibit the error message
   for unrecognized options.  */

int opterr = 1;

/* Set to an option character which was unrecognized.
   This must be initialized on some systems to avoid linking in the
   system's own getopt implementation.  */

int optopt = '?';

/* Describe how to deal with options that follow non-option ARGV-elements.

   If the caller did not specify anything,
   the default is REQUIRE_ORDER if the environment variable
   POSIXLY_CORRECT is defined, PERMUTE otherwise.

   REQUIRE_ORDER means don't recognize them as options;
   stop option processing when the first non-option is seen.
   This is what Unix does.
   This mode of operation is selected by either setting the environment
   variable POSIXLY_CORRECT, or using `+' as the first character
   of the list of option characters.

   PERMUTE is the default.  We permute the contents of ARGV as we scan,
   so that eventually all the non-options are at the end.  This allows options
   to be given in any order, even with programs that were not written to
   expect this.

   RETURN_IN_ORDER is an option available to programs that were written
   to expect options and other ARGV-elements in any order and that care about
   the ordering of the two.  We describe each non-option ARGV-element
   as if it were the argument of an option with character code 1.
   Using `-' as the first character of the list of option characters
   selects this mode of operation.

   The special argument `--' forces an end of option-scanning regardless
   of the value of `ordering'.  In the case of RETURN_IN_ORDER, only
   `--' can cause `getopt' to return -1 with `optind' != ARGC.  */

static enum
{
  REQUIRE_ORDER, PERMUTE, RETURN_IN_ORDER
} ordering;

/* Value of POSIXLY_CORRECT environment variable.  */
static char *posixly_correct;

#ifdef  __GNU_LIBRARY__
/* We want to avoid inclusion of string.h with non-GNU libraries
   because there are many ways it can cause trouble.
   On some systems, it contains special magic macros that don't work
   in GCC.  */
# include <string.h>
# define my_index       strchr
#else

//# if HAVE_STRING_H || WIN32 /* Pete Wilson mod 7/28/02 */
#  include <string.h>
//# else
//#  include <strings.h>
//# endif

/* Avoid depending on library functions or files
   whose names are inconsistent.  */

#ifndef getenv
extern char *getenv ();
#endif

static char *
my_index (str, chr)
     const char *str;
     int chr;
{
  while (*str)
    {
      if (*str == chr)
        return (char *) str;
      str++;
    }
  return 0;
}

/* If using GCC, we can safely declare strlen this way.
   If not using GCC, it is ok not to declare it.  */
#ifdef __GNUC__
/* Note that Motorola Delta 68k R3V7 comes with GCC but not stddef.h.
   That was relevant to code that was here before.  */
# if (!defined __STDC__ || !__STDC__) && !defined strlen
/* gcc with -traditional declares the built-in strlen to return int,
   and has done so at least since version 2.4.5. -- rms.  */
extern int strlen (const char *);
# endif /* not __STDC__ */
#endif /* __GNUC__ */

#endif /* not __GNU_LIBRARY__ */

/* Handle permutation of arguments.  */

/* Describe the part of ARGV that contains non-options that have
   been skipped.  `first_nonopt' is the index in ARGV of the first of them;
   `last_nonopt' is the index after the last of them.  */

static int first_nonopt;
static int last_nonopt;

#ifdef _LIBC
/* Stored original parameters.
   XXX This is no good solution.  We should rather copy the args so
   that we can compare them later.  But we must not use malloc(3).  */
extern int __libc_argc;
extern char **__libc_argv;

/* Bash 2.0 gives us an environment variable containing flags
   indicating ARGV elements that should not be considered arguments.  */

# ifdef USE_NONOPTION_FLAGS
/* Defined in getopt_init.c  */
extern char *__getopt_nonoption_flags;

static int nonoption_flags_max_len;
static int nonoption_flags_len;
# endif

# ifdef USE_NONOPTION_FLAGS
#  define SWAP_FLAGS(ch1, ch2) \
  if (nonoption_flags_len > 0)                                                \
    {                                                                         \
      char __tmp = __getopt_nonoption_flags[ch1];                             \
      __getopt_nonoption_flags[ch1] = __getopt_nonoption_flags[ch2];          \
      __getopt_nonoption_flags[ch2] = __tmp;                                  \
    }
# else
#  define SWAP_FLAGS(ch1, ch2)
# endif
#else   /* !_LIBC */
# define SWAP_FLAGS(ch1, ch2)
#endif  /* _LIBC */

/* Exchange two adjacent subsequences of ARGV.
   One subsequence is elements [first_nonopt,last_nonopt)
   which contains all the non-options that have been skipped so far.
   The other is elements [last_nonopt,optind), which contains all
   the options processed since those non-options were skipped.

   `first_nonopt' and `last_nonopt' are relocated so that they describe
   the new indices of the non-options in ARGV after they are moved.  */

#if defined __STDC__ && __STDC__
static void exchange (char **);
#endif

static void
exchange (argv)
     char **argv;
{
  int bottom = first_nonopt;
  int middle = last_nonopt;
  int top = optind;
  char *tem;

  /* Exchange the shorter segment with the far end of the longer segment.
     That puts the shorter segment into the right place.
     It leaves the longer segment in the right place overall,
     but it consists of two parts that need to be swapped next.  */

#if defined _LIBC && defined USE_NONOPTION_FLAGS
  /* First make sure the handling of the `__getopt_nonoption_flags'
     string can work normally.  Our top argument must be in the range
     of the string.  */
  if (nonoption_flags_len > 0 && top >= nonoption_flags_max_len)
    {
      /* We must extend the array.  The user plays games with us and
         presents new arguments.  */
      char *new_str = malloc (top + 1);
      if (new_str == NULL)
        nonoption_flags_len = nonoption_flags_max_len = 0;
      else
        {
          memset (__mempcpy (new_str, __getopt_nonoption_flags,
                             nonoption_flags_max_len),
                  '\0', top + 1 - nonoption_flags_max_len);
          nonoption_flags_max_len = top + 1;
          __getopt_nonoption_flags = new_str;
        }
    }
#endif

  while (top > middle && middle > bottom)
    {
      if (top - middle > middle - bottom)
        {
          /* Bottom segment is the short one.  */
          int len = middle - bottom;
          register int i;

          /* Swap it with the top part of the top segment.  */
          for (i = 0; i < len; i++)
            {
              tem = argv[bottom + i];
              argv[bottom + i] = argv[top - (middle - bottom) + i];
              argv[top - (middle - bottom) + i] = tem;
              SWAP_FLAGS (bottom + i, top - (middle - bottom) + i);
            }
          /* Exclude the moved bottom segment from further swapping.  */
          top -= len;
        }
      else
        {
          /* Top segment is the short one.  */
          int len = top - middle;
          register int i;

          /* Swap it with the bottom part of the bottom segment.  */
          for (i = 0; i < len; i++)
            {
              tem = argv[bottom + i];
              argv[bottom + i] = argv[middle + i];
              argv[middle + i] = tem;
              SWAP_FLAGS (bottom + i, middle + i);
            }
          /* Exclude the moved top segment from further swapping.  */
          bottom += len;
        }
    }

  /* Update records for the slots the non-options now occupy.  */

  first_nonopt += (optind - last_nonopt);
  last_nonopt = optind;
}

/* Initialize the internal data when the first call is made.  */

#if defined __STDC__ && __STDC__
static const char *_getopt_initialize (int, char *const *, const char *);
#endif
static const char *
_getopt_initialize (argc, argv, optstring)
     int argc;
     char *const *argv;
     const char *optstring;
{
  /* Start processing options with ARGV-element 1 (since ARGV-element 0
     is the program name); the sequence of previously skipped
     non-option ARGV-elements is empty.  */

  first_nonopt = last_nonopt = optind;

  nextchar = NULL;

  posixly_correct = getenv ("POSIXLY_CORRECT");

  /* Determine how to handle the ordering of options and nonoptions.  */

  if (optstring[0] == '-')
    {
      ordering = RETURN_IN_ORDER;
      ++optstring;
    }
  else if (optstring[0] == '+')
    {
      ordering = REQUIRE_ORDER;
      ++optstring;
    }
  else if (posixly_correct != NULL)
    ordering = REQUIRE_ORDER;
  else
    ordering = PERMUTE;

#if defined _LIBC && defined USE_NONOPTION_FLAGS
  if (posixly_correct == NULL
      && argc == __libc_argc && argv == __libc_argv)
    {
      if (nonoption_flags_max_len == 0)
        {
          if (__getopt_nonoption_flags == NULL
              || __getopt_nonoption_flags[0] == '\0')
            nonoption_flags_max_len = -1;
          else
            {
              const char *orig_str = __getopt_nonoption_flags;
              int len = nonoption_flags_max_len = strlen (orig_str);
              if (nonoption_flags_max_len < argc)
                nonoption_flags_max_len = argc;
              __getopt_nonoption_flags =
                (char *) malloc (nonoption_flags_max_len);
              if (__getopt_nonoption_flags == NULL)
                nonoption_flags_max_len = -1;
              else
                memset (__mempcpy (__getopt_nonoption_flags, orig_str, len),
                        '\0', nonoption_flags_max_len - len);
            }
        }
      nonoption_flags_len = nonoption_flags_max_len;
    }
  else
    nonoption_flags_len = 0;
#endif

  return optstring;
}

/* Scan elements of ARGV (whose length is ARGC) for option characters
   given in OPTSTRING.

   If an element of ARGV starts with '-', and is not exactly "-" or "--",
   then it is an option element.  The characters of this element
   (aside from the initial '-') are option characters.  If `getopt'
   is called repeatedly, it returns successively each of the option characters
   from each of the option elements.

   If `getopt' finds another option character, it returns that character,
   updating `optind' and `nextchar' so that the next call to `getopt' can
   resume the scan with the following option character or ARGV-element.

   If there are no more option characters, `getopt' returns -1.
   Then `optind' is the index in ARGV of the first ARGV-element
   that is not an option.  (The ARGV-elements have been permuted
   so that those that are not options now come last.)

   OPTSTRING is a string containing the legitimate option characters.
   If an option character is seen that is not listed in OPTSTRING,
   return '?' after printing an error message.  If you set `opterr' to
   zero, the error message is suppressed but we still return '?'.

   If a char in OPTSTRING is followed by a colon, that means it wants an arg,
   so the following text in the same ARGV-element, or the text of the following
   ARGV-element, is returned in `optarg'.  Two colons mean an option that
   wants an optional arg; if there is text in the current ARGV-element,
   it is returned in `optarg', otherwise `optarg' is set to zero.

   If OPTSTRING starts with `-' or `+', it requests different methods of
   handling the non-option ARGV-elements.
   See the comments about RETURN_IN_ORDER and REQUIRE_ORDER, above.

   Long-named options begin with `--' instead of `-'.
   Their names may be abbreviated as long as the abbreviation is unique
   or is an exact match for some defined option.  If they have an
   argument, it follows the option name in the same ARGV-element, separated
   from the option name by a `=', or else the in next ARGV-element.
   When `getopt' finds a long-named option, it returns 0 if that option's
   `flag' field is nonzero, the value of the option's `val' field
   if the `flag' field is zero.

   The elements of ARGV aren't really const, because we permute them.
   But we pretend they're const in the prototype to be compatible
   with other systems.

   LONGOPTS is a vector of `struct option' terminated by an
   element containing a name which is zero.

   LONGIND returns the index in LONGOPT of the long-named option found.
   It is only valid when a long-named option has been found by the most
   recent call.

   If LONG_ONLY is nonzero, '-' as well as '--' can introduce
   long-named options.  */

int
_getopt_internal (argc, argv, optstring, longopts, longind, long_only)
     int argc;
     char *const *argv;
     const char *optstring;
     const struct option *longopts;
     int *longind;
     int long_only;
{
  int print_errors = opterr;
  if (optstring[0] == ':')
    print_errors = 0;

  if (argc < 1)
    return -1;

  optarg = NULL;

  if (optind == 0 || !__getopt_initialized)
    {
      if (optind == 0)
        optind = 1;     /* Don't scan ARGV[0], the program name.  */
      optstring = _getopt_initialize (argc, argv, optstring);
      __getopt_initialized = 1;
    }

  /* Test whether ARGV[optind] points to a non-option argument.
     Either it does not have option syntax, or there is an environment flag
     from the shell indicating it is not an option.  The later information
     is only used when the used in the GNU libc.  */
#if defined _LIBC && defined USE_NONOPTION_FLAGS
# define NONOPTION_P (argv[optind][0] != '-' || argv[optind][1] == '\0'       \
                      || (optind < nonoption_flags_len                        \
                          && __getopt_nonoption_flags[optind] == '1'))
#else
# define NONOPTION_P (argv[optind][0] != '-' || argv[optind][1] == '\0')
#endif

  if (nextchar == NULL || *nextchar == '\0')
    {
      /* Advance to the next ARGV-element.  */

      /* Give FIRST_NONOPT and LAST_NONOPT rational values if OPTIND has been
         moved back by the user (who may also have changed the arguments).  */
      if (last_nonopt > optind)
        last_nonopt = optind;
      if (first_nonopt > optind)
        first_nonopt = optind;

      if (ordering == PERMUTE)
        {
          /* If we have just processed some options following some non-options,
             exchange them so that the options come first.  */

          if (first_nonopt != last_nonopt && last_nonopt != optind)
            exchange ((char **) argv);
          else if (last_nonopt != optind)
            first_nonopt = optind;

          /* Skip any additional non-options
             and extend the range of non-options previously skipped.  */

          while (optind < argc && NONOPTION_P)
            optind++;
          last_nonopt = optind;
        }

      /* The special ARGV-element `--' means premature end of options.
         Skip it like a null option,
         then exchange with previous non-options as if it were an option,
         then skip everything else like a non-option.  */

      if (optind != argc && !strcmp (argv[optind], "--"))
        {
          optind++;

          if (first_nonopt != last_nonopt && last_nonopt != optind)
            exchange ((char **) argv);
          else if (first_nonopt == last_nonopt)
            first_nonopt = optind;
          last_nonopt = argc;

          optind = argc;
        }

      /* If we have done all the ARGV-elements, stop the scan
         and back over any non-options that we skipped and permuted.  */

      if (optind == argc)
        {
          /* Set the next-arg-index to point at the non-options
             that we previously skipped, so the caller will digest them.  */
          if (first_nonopt != last_nonopt)
            optind = first_nonopt;
          return -1;
        }

      /* If we have come to a non-option and did not permute it,
         either stop the scan or describe it to the caller and pass it by.  */

      if (NONOPTION_P)
        {
          if (ordering == REQUIRE_ORDER)
            return -1;
          optarg = argv[optind++];
          return 1;
        }

      /* We have found another option-ARGV-element.
         Skip the initial punctuation.  */

      nextchar = (argv[optind] + 1
                  + (longopts != NULL && argv[optind][1] == '-'));
    }

  /* Decode the current option-ARGV-element.  */

  /* Check whether the ARGV-element is a long option.

     If long_only and the ARGV-element has the form "-f", where f is
     a valid short option, don't consider it an abbreviated form of
     a long option that starts with f.  Otherwise there would be no
     way to give the -f short option.

     On the other hand, if there's a long option "fubar" and
     the ARGV-element is "-fu", do consider that an abbreviation of
     the long option, just like "--fu", and not "-f" with arg "u".

     This distinction seems to be the most useful approach.  */

  if (longopts != NULL
      && (argv[optind][1] == '-'
          || (long_only && (argv[optind][2] || !my_index (optstring, argv[optind][1])))))
    {
      char *nameend;
      const struct option *p;
      const struct option *pfound = NULL;
      int exact = 0;
      int ambig = 0;
      int indfound = -1;
      int option_index;

      for (nameend = nextchar; *nameend && *nameend != '='; nameend++)
        /* Do nothing.  */ ;

      /* Test all long options for either exact match
         or abbreviated matches.  */
      for (p = longopts, option_index = 0; p->name; p++, option_index++)
        if (!strncmp (p->name, nextchar, nameend - nextchar))
          {
            if ((unsigned int) (nameend - nextchar)
                == (unsigned int) strlen (p->name))
              {
                /* Exact match found.  */
                pfound = p;
                indfound = option_index;
                exact = 1;
                break;
              }
            else if (pfound == NULL)
              {
                /* First nonexact match found.  */
                pfound = p;
                indfound = option_index;
              }
            else if (long_only
                     || pfound->has_arg != p->has_arg
                     || pfound->flag != p->flag
                     || pfound->val != p->val)
              /* Second or later nonexact match found.  */
              ambig = 1;
          }

      if (ambig && !exact)
        {
          if (print_errors)
            {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;

              __asprintf (&buf, _("%s: option `%s' is ambiguous\n"),
                          argv[0], argv[optind]);

              if (_IO_fwide (stderr, 0) > 0)
                __fwprintf (stderr, L"%s", buf);
              else
                fputs (buf, stderr);

              free (buf);
#else
              fprintf (stderr, _("%s: option `%s' is ambiguous\n"),
                       argv[0], argv[optind]);
#endif
            }
          nextchar += strlen (nextchar);
          optind++;
          optopt = 0;
          return '?';
        }

      if (pfound != NULL)
        {
          option_index = indfound;
          optind++;
          if (*nameend)
            {
              /* Don't test has_arg with >, because some C compilers don't
                 allow it to be used on enums.  */
              if (pfound->has_arg)
                optarg = nameend + 1;
              else
                {
                  if (print_errors)
                    {
#if defined _LIBC && defined USE_IN_LIBIO
                      char *buf;
#endif

                      if (argv[optind - 1][1] == '-')
                        {
                          /* --option */
#if defined _LIBC && defined USE_IN_LIBIO
                          __asprintf (&buf, _("\
%s: option `--%s' doesn't allow an argument\n"),
                                      argv[0], pfound->name);
#else
                          fprintf (stderr, _("\
%s: option `--%s' doesn't allow an argument\n"),
                                   argv[0], pfound->name);
#endif
                        }
                      else
                        {
                          /* +option or -option */
#if defined _LIBC && defined USE_IN_LIBIO
                          __asprintf (&buf, _("\
%s: option `%c%s' doesn't allow an argument\n"),
                                      argv[0], argv[optind - 1][0],
                                      pfound->name);
#else
                          fprintf (stderr, _("\
%s: option `%c%s' doesn't allow an argument\n"),
                                   argv[0], argv[optind - 1][0], pfound->name);
#endif
                        }

#if defined _LIBC && defined USE_IN_LIBIO
                      if (_IO_fwide (stderr, 0) > 0)
                        __fwprintf (stderr, L"%s", buf);
                      else
                        fputs (buf, stderr);

                      free (buf);
#endif
                    }

                  nextchar += strlen (nextchar);

                  optopt = pfound->val;
                  return '?';
                }
            }
          else if (pfound->has_arg == 1)
            {
              if (optind < argc)
                optarg = argv[optind++];
              else
                {
                  if (print_errors)
                    {
#if defined _LIBC && defined USE_IN_LIBIO
                      char *buf;

                      __asprintf (&buf,
                                  _("%s: option `%s' requires an argument\n"),
                                  argv[0], argv[optind - 1]);

                      if (_IO_fwide (stderr, 0) > 0)
                        __fwprintf (stderr, L"%s", buf);
                      else
                        fputs (buf, stderr);

                      free (buf);
#else
                      fprintf (stderr,
                               _("%s: option `%s' requires an argument\n"),
                               argv[0], argv[optind - 1]);
#endif
                    }
                  nextchar += strlen (nextchar);
                  optopt = pfound->val;
                  return optstring[0] == ':' ? ':' : '?';
                }
            }
          nextchar += strlen (nextchar);
          if (longind != NULL)
            *longind = option_index;
          if (pfound->flag)
            {
              *(pfound->flag) = pfound->val;
              return 0;
            }
          return pfound->val;
        }

      /* Can't find it as a long option.  If this is not getopt_long_only,
         or the option starts with '--' or is not a valid short
         option, then it's an error.
         Otherwise interpret it as a short option.  */
      if (!long_only || argv[optind][1] == '-'
          || my_index (optstring, *nextchar) == NULL)
        {
          if (print_errors)
            {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;
#endif

              if (argv[optind][1] == '-')
                {
                  /* --option */
#if defined _LIBC && defined USE_IN_LIBIO
                  __asprintf (&buf, _("%s: unrecognized option `--%s'\n"),
                              argv[0], nextchar);
#else
                  fprintf (stderr, _("%s: unrecognized option `--%s'\n"),
                           argv[0], nextchar);
#endif
                }
              else
                {
                  /* +option or -option */
#if defined _LIBC && defined USE_IN_LIBIO
                  __asprintf (&buf, _("%s: unrecognized option `%c%s'\n"),
                              argv[0], argv[optind][0], nextchar);
#else
                  fprintf (stderr, _("%s: unrecognized option `%c%s'\n"),
                           argv[0], argv[optind][0], nextchar);
#endif
                }

#if defined _LIBC && defined USE_IN_LIBIO
              if (_IO_fwide (stderr, 0) > 0)
                __fwprintf (stderr, L"%s", buf);
              else
                fputs (buf, stderr);

              free (buf);
#endif
            }
          nextchar = (char *) "";
          optind++;
          optopt = 0;
          return '?';
        }
    }

  /* Look at and handle the next short option-character.  */

  {
    char c = *nextchar++;
    char *temp = my_index (optstring, c);

    /* Increment `optind' when we start to process its last character.  */
    if (*nextchar == '\0')
      ++optind;

    if (temp == NULL || c == ':')
      {
        if (print_errors)
          {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;
#endif

            if (posixly_correct)
              {
                /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                __asprintf (&buf, _("%s: illegal option -- %c\n"),
                            argv[0], c);
#else
                fprintf (stderr, _("%s: illegal option -- %c\n"), argv[0], c);
#endif
              }
            else
              {
#if defined _LIBC && defined USE_IN_LIBIO
                __asprintf (&buf, _("%s: invalid option -- %c\n"),
                            argv[0], c);
#else
                fprintf (stderr, _("%s: invalid option -- %c\n"), argv[0], c);
#endif
              }

#if defined _LIBC && defined USE_IN_LIBIO
            if (_IO_fwide (stderr, 0) > 0)
              __fwprintf (stderr, L"%s", buf);
            else
              fputs (buf, stderr);

            free (buf);
#endif
          }
        optopt = c;
        return '?';
      }
    /* Convenience. Treat POSIX -W foo same as long option --foo */
    if (temp[0] == 'W' && temp[1] == ';')
      {
        char *nameend;
        const struct option *p;
        const struct option *pfound = NULL;
        int exact = 0;
        int ambig = 0;
        int indfound = 0;
        int option_index;

        /* This is an option that requires an argument.  */
        if (*nextchar != '\0')
          {
            optarg = nextchar;
            /* If we end this ARGV-element by taking the rest as an arg,
               we must advance to the next element now.  */
            optind++;
          }
        else if (optind == argc)
          {
            if (print_errors)
              {
                /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                char *buf;

                __asprintf (&buf, _("%s: option requires an argument -- %c\n"),
                            argv[0], c);

                if (_IO_fwide (stderr, 0) > 0)
                  __fwprintf (stderr, L"%s", buf);
                else
                  fputs (buf, stderr);

                free (buf);
#else
                fprintf (stderr, _("%s: option requires an argument -- %c\n"),
                         argv[0], c);
#endif
              }
            optopt = c;
            if (optstring[0] == ':')
              c = ':';
            else
              c = '?';
            return c;
          }
        else
          /* We already incremented `optind' once;
             increment it again when taking next ARGV-elt as argument.  */
          optarg = argv[optind++];

        /* optarg is now the argument, see if it's in the
           table of longopts.  */

        for (nextchar = nameend = optarg; *nameend && *nameend != '='; nameend++)
          /* Do nothing.  */ ;

        /* Test all long options for either exact match
           or abbreviated matches.  */
        for (p = longopts, option_index = 0; p->name; p++, option_index++)
          if (!strncmp (p->name, nextchar, nameend - nextchar))
            {
              if ((unsigned int) (nameend - nextchar) == strlen (p->name))
                {
                  /* Exact match found.  */
                  pfound = p;
                  indfound = option_index;
                  exact = 1;
                  break;
                }
              else if (pfound == NULL)
                {
                  /* First nonexact match found.  */
                  pfound = p;
                  indfound = option_index;
                }
              else
                /* Second or later nonexact match found.  */
                ambig = 1;
            }
        if (ambig && !exact)
          {
            if (print_errors)
              {
#if defined _LIBC && defined USE_IN_LIBIO
                char *buf;

                __asprintf (&buf, _("%s: option `-W %s' is ambiguous\n"),
                            argv[0], argv[optind]);

                if (_IO_fwide (stderr, 0) > 0)
                  __fwprintf (stderr, L"%s", buf);
                else
                  fputs (buf, stderr);

                free (buf);
#else
                fprintf (stderr, _("%s: option `-W %s' is ambiguous\n"),
                         argv[0], argv[optind]);
#endif
              }
            nextchar += strlen (nextchar);
            optind++;
            return '?';
          }
        if (pfound != NULL)
          {
            option_index = indfound;
            if (*nameend)
              {
                /* Don't test has_arg with >, because some C compilers don't
                   allow it to be used on enums.  */
                if (pfound->has_arg)
                  optarg = nameend + 1;
                else
                  {
                    if (print_errors)
                      {
#if defined _LIBC && defined USE_IN_LIBIO
                        char *buf;

                        __asprintf (&buf, _("\
%s: option `-W %s' doesn't allow an argument\n"),
                                    argv[0], pfound->name);

                        if (_IO_fwide (stderr, 0) > 0)
                          __fwprintf (stderr, L"%s", buf);
                        else
                          fputs (buf, stderr);

                        free (buf);
#else
                        fprintf (stderr, _("\
%s: option `-W %s' doesn't allow an argument\n"),
                                 argv[0], pfound->name);
#endif
                      }

                    nextchar += strlen (nextchar);
                    return '?';
                  }
              }
            else if (pfound->has_arg == 1)
              {
                if (optind < argc)
                  optarg = argv[optind++];
                else
                  {
                    if (print_errors)
                      {
#if defined _LIBC && defined USE_IN_LIBIO
                        char *buf;

                        __asprintf (&buf, _("\
%s: option `%s' requires an argument\n"),
                                    argv[0], argv[optind - 1]);

                        if (_IO_fwide (stderr, 0) > 0)
                          __fwprintf (stderr, L"%s", buf);
                        else
                          fputs (buf, stderr);

                        free (buf);
#else
                        fprintf (stderr,
                                 _("%s: option `%s' requires an argument\n"),
                                 argv[0], argv[optind - 1]);
#endif
                      }
                    nextchar += strlen (nextchar);
                    return optstring[0] == ':' ? ':' : '?';
                  }
              }
            nextchar += strlen (nextchar);
            if (longind != NULL)
              *longind = option_index;
            if (pfound->flag)
              {
                *(pfound->flag) = pfound->val;
                return 0;
              }
            return pfound->val;
          }
          nextchar = NULL;
          return 'W';   /* Let the application handle it.   */
      }
    if (temp[1] == ':')
      {
        if (temp[2] == ':')
          {
            /* This is an option that accepts an argument optionally.  */
            if (*nextchar != '\0')
              {
                optarg = nextchar;
                optind++;
              }
            else
              optarg = NULL;
            nextchar = NULL;
          }
        else
          {
            /* This is an option that requires an argument.  */
            if (*nextchar != '\0')
              {
                optarg = nextchar;
                /* If we end this ARGV-element by taking the rest as an arg,
                   we must advance to the next element now.  */
                optind++;
              }
            else if (optind == argc)
              {
                if (print_errors)
                  {
                    /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                    char *buf;

                    __asprintf (&buf,
                                _("%s: option requires an argument -- %c\n"),
                                argv[0], c);

                    if (_IO_fwide (stderr, 0) > 0)
                      __fwprintf (stderr, L"%s", buf);
                    else
                      fputs (buf, stderr);

                    free (buf);
#else
                    fprintf (stderr,
                             _("%s: option requires an argument -- %c\n"),
                             argv[0], c);
#endif
                  }
                optopt = c;
                if (optstring[0] == ':')
                  c = ':';
                else
                  c = '?';
              }
            else
              /* We already incremented `optind' once;
                 increment it again when taking next ARGV-elt as argument.  */
              optarg = argv[optind++];
            nextchar = NULL;
          }
      }
    return c;
  }
}

int
getopt (argc, argv, optstring)
     int argc;
     char *const *argv;
     const char *optstring;
{
  return _getopt_internal (argc, argv, optstring,
                           (const struct option *) 0,
                           (int *) 0,
                           0);
}

#endif  /* Not ELIDE_CODE.  */


/* Compile with -DTEST to make an executable for use in testing
   the above definition of `getopt'.  */

==> cf_src/partitions/kmeans/getopt.h <==


/* getopt.h */
/* Declarations for getopt.
   Copyright (C) 1989-1994, 1996-1999, 2001 Free Software 
   Foundation, Inc. This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute 
   it and/or modify it under the terms of the GNU Lesser 
   General Public License as published by the Free Software 
   Foundation; either version 2.1 of the License, or 
   (at your option) any later version.

   The GNU C Library is distributed in the hope that it will 
   be useful, but WITHOUT ANY WARRANTY; without even the 
   implied warranty of MERCHANTABILITY or FITNESS FOR A 
   PARTICULAR PURPOSE.  See the GNU Lesser General Public 
   License for more details.

   You should have received a copy of the GNU Lesser General 
   Public License along with the GNU C Library; if not, write 
   to the Free Software Foundation, Inc., 59 Temple Place,
   Suite 330, Boston, MA 02111-1307 USA.  */

  

  

#ifndef _GETOPT_H

#ifndef __need_getopt
# define _GETOPT_H 1
#endif

/* If __GNU_LIBRARY__ is not already defined, either we are being used
   standalone, or this is the first header included in the source file.
   If we are being used with glibc, we need to include <features.h>, but
   that does not exist if we are standalone.  So: if __GNU_LIBRARY__ is
   not defined, include <ctype.h>, which will pull in <features.h> for us
   if it's from glibc.  (Why ctype.h?  It's guaranteed to exist and it
   doesn't flood the namespace with stuff the way some other headers do.)  */
#if !defined __GNU_LIBRARY__
# include <ctype.h>
#endif

#ifdef  __cplusplus
extern "C" {
#endif

/* For communication from `getopt' to the caller.
   When `getopt' finds an option that takes an argument,
   the argument value is returned here.
   Also, when `ordering' is RETURN_IN_ORDER,
   each non-option ARGV-element is returned here.  */

extern char *optarg;

/* Index in ARGV of the next element to be scanned.
   This is used for communication to and from the caller
   and for communication between successive calls to `getopt'.

   On entry to `getopt', zero means this is the first call; initialize.

   When `getopt' returns -1, this is the index of the first of the
   non-option elements that the caller should itself scan.

   Otherwise, `optind' communicates from one call to the next
   how much of ARGV has been scanned so far.  */

extern int optind;

/* Callers store zero here to inhibit the error message `getopt' prints
   for unrecognized options.  */

extern int opterr;

/* Set to an option character which was unrecognized.  */

extern int optopt;

#ifndef __need_getopt
/* Describe the long-named options requested by the application.
   The LONG_OPTIONS argument to getopt_long or getopt_long_only is a vector
   of `struct option' terminated by an element containing a name which is
   zero.

   The field `has_arg' is:
   no_argument          (or 0) if the option does not take an argument,
   required_argument    (or 1) if the option requires an argument,
   optional_argument    (or 2) if the option takes an optional argument.

   If the field `flag' is not NULL, it points to a variable that is set
   to the value given in the field `val' when the option is found, but
   left unchanged if the option is not found.

   To have a long-named option do something other than set an `int' to
   a compiled-in constant, such as set a value from `optarg', set the
   option's `flag' field to zero and its `val' field to a nonzero
   value (the equivalent single-letter option character, if there is
   one).  For long options that have a zero `flag' field, `getopt'
   returns the contents of the `val' field.  */

struct option
{
# if (defined __STDC__ && __STDC__) || defined __cplusplus
  const char *name;
# else
  char *name;
# endif
  /* has_arg can't be an enum because some compilers complain about
     type mismatches in all the code that assumes it is an int.  */
  int has_arg;
  int *flag;
  int val;
};

/* Names for the values of the `has_arg' field of `struct option'.  */

# define no_argument            0
# define required_argument      1
# define optional_argument      2
#endif  /* need getopt */


/* Get definitions and prototypes for functions to process the
   arguments in ARGV (ARGC of them, minus the program name) for
   options given in OPTS.

   Return the option character from OPTS just read.  Return -1 when
   there are no more options.  For unrecognized options, or options
   missing arguments, `optopt' is set to the option letter, and '?' is
   returned.

   The OPTS string is a list of characters which are recognized option
   letters, optionally followed by colons, specifying that that letter
   takes an argument, to be placed in `optarg'.

   If a letter in OPTS is followed by two colons, its argument is
   optional.  This behavior is specific to the GNU `getopt'.

   The argument `--' causes premature termination of argument
   scanning, explicitly telling `getopt' that there are no more
   options.

   If OPTS begins with `--', then non-option arguments are treated as
   arguments to the option '\0'.  This behavior is specific to the GNU
   `getopt'.  */

#if (defined __STDC__ && __STDC__) || defined __cplusplus
# ifdef __GNU_LIBRARY__
/* Many other libraries have conflicting prototypes for getopt, with
   differences in the consts, in stdlib.h.  To avoid compilation
   errors, only prototype getopt for the GNU C library.  */
extern int getopt (int ___argc, char *const *___argv, const char *__shortopts);
# else /* not __GNU_LIBRARY__ */
extern int getopt ();
# endif /* __GNU_LIBRARY__ */

# ifndef __need_getopt
extern int getopt_long (int ___argc, char *const *___argv,
                        const char *__shortopts,
                        const struct option *__longopts, int *__longind);
extern int getopt_long_only (int ___argc, char *const *___argv,
                             const char *__shortopts,
                             const struct option *__longopts, int *__longind);

/* Internal only.  Users should not call this directly.  */
extern int _getopt_internal (int ___argc, char *const *___argv,
                             const char *__shortopts,
                             const struct option *__longopts, int *__longind,
                             int __long_only);
# endif
#else /* not __STDC__ */
extern int getopt ();
# ifndef __need_getopt
extern int getopt_long ();
extern int getopt_long_only ();

extern int _getopt_internal ();
# endif
#endif /* __STDC__ */

#ifdef  __cplusplus
}
#endif

/* Make sure we later can get all the definitions and declarations.  */
#undef __need_getopt

#endif /* getopt.h */



==> cf_src/partitions/kmeans/kmeans.cpp <==
/*****************************************************************************/
/*IMPORTANT:  READ BEFORE DOWNLOADING, COPYING, INSTALLING OR USING.         */
/*By downloading, copying, installing or using the software you agree        */
/*to this license.  If you do not agree to this license, do not download,    */
/*install, copy or use the software.                                         */
/*                                                                           */
/*                                                                           */
/*Copyright (c) 2005 Northwestern University                                 */
/*All rights reserved.                                                       */

/*Redistribution of the software in source and binary forms,                 */
/*with or without modification, is permitted provided that the               */
/*following conditions are met:                                              */
/*                                                                           */
/*1       Redistributions of source code must retain the above copyright     */
/*        notice, this list of conditions and the following disclaimer.      */
/*                                                                           */
/*2       Redistributions in binary form must reproduce the above copyright   */
/*        notice, this list of conditions and the following disclaimer in the */
/*        documentation and/or other materials provided with the distribution.*/ 
/*                                                                            */
/*3       Neither the name of Northwestern University nor the names of its    */
/*        contributors may be used to endorse or promote products derived     */
/*        from this software without specific prior written permission.       */
/*                                                                            */
/*THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS ``AS    */
/*IS'' AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED      */
/*TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY, NON-INFRINGEMENT AND         */
/*FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL          */
/*NORTHWESTERN UNIVERSITY OR ITS CONTRIBUTORS BE LIABLE FOR ANY DIRECT,       */
/*INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES          */
/*(INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR          */
/*SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION)          */
/*HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT,         */
/*STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN    */
/*ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE             */
/*POSSIBILITY OF SUCH DAMAGE.                                                 */
/******************************************************************************/

/*************************************************************************/
/**   File:         example.c                                           **/
/**   Description:  Takes as input a file:                              **/
/**                 ascii  file: containing 1 data point per line       **/
/**                 binary file: first int is the number of objects     **/
/**                              2nd int is the no. of features of each **/
/**                              object                                 **/
/**                 This example performs a fuzzy c-means clustering    **/
/**                 on the data. Fuzzy clustering is performed using    **/
/**                 min to max clusters and the clustering that gets    **/
/**                 the best score according to a compactness and       **/
/**                 separation criterion are returned.                  **/
/**   Author:  Wei-keng Liao                                            **/
/**            ECE Department Northwestern University                   **/
/**            email: wkliao@ece.northwestern.edu                       **/
/**                                                                     **/
/**   Edited by: Jay Pisharath                                          **/
/**              Northwestern University.                               **/
/**                                                                     **/
/**   ================================================================  **/
/**																		**/
/**   Edited by: Sang-Ha  Lee											**/
/**				 University of Virginia									**/
/**																		**/
/**   Description:	No longer supports fuzzy c-means clustering;	 	**/
/**					only regular k-means clustering.					**/
/**					Simplified for main functionality: regular k-means	**/
/**					clustering.											**/
/**                                                                     **/
/*************************************************************************/

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <limits.h>
#include <math.h>
#include <sys/types.h>
#include <fcntl.h>
#include <omp.h>
#include "getopt.h"

#include "unistd.h"
#include <hStreams_source.h>
#include <hStreams_app_api.h>
#include <intel-coi/common/COIMacros_common.h>


#define MAX_CONCURRENCY 4                       // number of streams per domain (card)
#define ITERATIONS 100                          // timing iterations

static HSTR_OPTIONS hstreams_options;


extern double wtime(void);

int num_omp_threads = 1;

/*---< usage() >------------------------------------------------------------*/
void usage(char *argv0) {
    char *help =
        "Usage: %s [switches] -i filename\n"
        "       -i filename     		: file containing data to be clustered\n"
        "       -b                 	: input file is in binary format\n"
		"       -k                 	: number of clusters (default is 5) \n"
        "       -t threshold		: threshold value\n"
		"       -n no. of threads	: number of threads";
    fprintf(stderr, help, argv0);
    exit(-1);
}

/*---< main() >-------------------------------------------------------------*/
int main(int argc, char **argv) {
           int     opt;
    extern char   *optarg;
    extern int     optind;
           int     nclusters=5;
           char   *filename = 0;           
           float  *buf;
           float *attributes;
	   float *clusters;
	   int *flag;
	   flag=(int *)malloc(sizeof(int)*1);
	   flag[0]=0;

	   
           int     i, j,q;
                
           int     numAttributes;
           int     numObjects;        
           char    line[1024];           
           int     isBinaryFile = 0;
           int     nloops = 1;
           float   threshold = 0.001;
		   double  timing;		   

	uint32_t places_per_domain = MAX_CONCURRENCY;
  	uint32_t logical_streams_per_place = 1; // keep it simple
  	uint64_t stream = 0;
	int MAXLOGSTR = places_per_domain;

	int task=130000;		//子任务大小
	int header,tail;

	while ( (opt=getopt(argc,argv,"i:k:t:b:n:o:p:?"))!= EOF) {
		switch (opt) {
            case 'i': filename=optarg;
                      break;
            case 'b': isBinaryFile = 1;
                      break;
            case 't': threshold=atof(optarg);
                      break;
            case 'k': nclusters = atoi(optarg);
                      break;			
	     case 'n': num_omp_threads = atoi(optarg);
			break;
	     case 'o': task = atoi(optarg);
		 	break;
	     case 'p': places_per_domain = atoi(optarg);
		 	     MAXLOGSTR = places_per_domain;
		 	break;
            case '?': usage(argv[0]);
                      break;
            default: usage(argv[0]);
                      break;
        }
    }


    if (filename == 0) usage(argv[0]);

    numAttributes = numObjects = 0;

    /* from the input file, get the numAttributes and numObjects ------------*/
   
    if (isBinaryFile) {
        int infile;
        if ((infile = open(filename, O_RDONLY, "0600")) == -1) {
            fprintf(stderr, "Error: no such file (%s)\n", filename);
            exit(1);
        }
        read(infile, &numObjects,    sizeof(int));
        read(infile, &numAttributes, sizeof(int));
   

        /* allocate space for attributes[] and read attributes of all objects */
        buf           = (float*) malloc(numObjects*numAttributes*sizeof(float));

        attributes = (float*) malloc(numObjects*numAttributes*sizeof(float));


        read(infile, buf, numObjects*numAttributes*sizeof(float));

        close(infile);
    }
    else {
        FILE *infile;
        if ((infile = fopen(filename, "r")) == NULL) {
            fprintf(stderr, "Error: no such file (%s)\n", filename);
            exit(1);
        }
        while (fgets(line, 1024, infile) != NULL)
            if (strtok(line, " \t\n") != 0)
                numObjects++;
        rewind(infile);
        while (fgets(line, 1024, infile) != NULL) {
            if (strtok(line, " \t\n") != 0) {
                /* ignore the id (first attribute): numAttributes = 1; */
                while (strtok(NULL, " ,\t\n") != NULL) numAttributes++;
                break;
            }
        }
     

        /* allocate space for attributes[] and read attributes of all objects */
        buf           = (float*) malloc(numObjects*numAttributes*sizeof(float));

        attributes = (float*) malloc(numObjects*numAttributes*sizeof(float));

        rewind(infile);
        i = 0;
        while (fgets(line, 1024, infile) != NULL) {
            if (strtok(line, " \t\n") == NULL) continue; 
            for (j=0; j<numAttributes; j++) {
                buf[i] = atof(strtok(NULL, " ,\t\n"));
                i++;
            }
        }
        fclose(infile);
    }     
	printf("I/O completed\n");	

	memcpy(attributes, buf, numObjects*numAttributes*sizeof(float));

	printf("numObjects= %d\n numAttributes= %d\n",numObjects,numAttributes);

	clusters = (float*)	malloc(nclusters * numAttributes* sizeof(float));

	/* randomly pick cluster centers */
	int n=0;
    	for (i=0; i<nclusters; i++) {
	        //n = (int)rand() % npoints;
	        for (j=0; j<numAttributes; j++){
	            clusters[i*numAttributes+j] = attributes[n*numAttributes+j];
	        }
		n++;
    	}

	int *membership=(int *)malloc(numObjects*sizeof(int));
	for (i=0; i<numObjects; i++)
		membership[i] = -1;

	int *clusterLen = (int *)malloc(sizeof(int) * nclusters * MAXLOGSTR);
	float *clusterValue = (float *)malloc(sizeof(float) * nclusters * numAttributes * MAXLOGSTR);
	for(int i=0; i<(nclusters * MAXLOGSTR); i++){
		clusterLen[i] = 0;
		for(int j=0; j<numAttributes; j++)
			clusterValue[i * numAttributes + j] = 0.0;
	}

	uint64_t arg[13];

	arg[0]=(uint64_t)numAttributes;
	arg[1]=(uint64_t)numObjects;
	arg[2]=(uint64_t)nclusters;
	arg[3]=(uint64_t)stream;
	
	arg[6]=(uint64_t)MAXLOGSTR;
	arg[7]=(uint64_t)attributes;
	arg[8]=(uint64_t)clusters;
  	arg[9]=(uint64_t)membership;
	arg[10]=(uint64_t)flag;
	arg[11]=(uint64_t)clusterLen;
	arg[12]=(uint64_t)clusterValue;

	printf(">>init\n");
	hStreams_GetCurrentOptions(&hstreams_options, sizeof(hstreams_options));
    	hstreams_options.verbose = 0;
    	hstreams_options.phys_domains_limit = 256;  // Limit to 256 domains
      char *libNames[20] = {NULL,NULL};
  		unsigned int libNameCnt = 0;
  		libNames[libNameCnt++] = "kmeans_sink.so";
		//libNames[libNameCnt++] = "updateCluster.so";
      hstreams_options.libNames = libNames;
  		hstreams_options.libNameCnt = (uint16_t)libNameCnt;
  		hStreams_SetOptions(&hstreams_options);     
		int iret = hStreams_app_init(places_per_domain, logical_streams_per_place);
	if( iret != 0 ) { 
		printf("hstreams_app_init failed!\r\n"); 
		exit(-1); 
	}

	  printf(">>create bufs\n");
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(attributes,numObjects * numAttributes * sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(clusters,nclusters* numAttributes * sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(membership,numObjects* sizeof(int)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(clusterLen,sizeof(int) * nclusters * MAXLOGSTR));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(clusterValue,sizeof(float) * nclusters * numAttributes * MAXLOGSTR));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(flag,1* sizeof(int)));
	  hStreams_ThreadSynchronize();

	  
	  printf(">>xfer mem to remote domain\n");
	  
	  timing = omp_get_wtime();
	  
	  //CHECK_HSTR_RESULT(hStreams_app_xfer_memory(attributes, attributes, sizeof(float) * numAttributes * numObjects,0, HSTR_SRC_TO_SINK, NULL));
	  //CHECK_HSTR_RESULT(hStreams_app_xfer_memory(membership, membership, sizeof(int) * numObjects,1 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
//	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(clusters, clusters, sizeof(float) * numAttributes * nclusters,2 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
//	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(flag, flag, sizeof(int) * 1,3 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
//	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(clusterLen, clusterLen, sizeof(int) * nclusters * MAXLOGSTR,4 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
//	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(clusterValue, clusterValue, sizeof(float) * nclusters * numAttributes * MAXLOGSTR,5 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	  hStreams_app_xfer_memory(attributes, attributes, sizeof(float) * numAttributes * numObjects,0, HSTR_SRC_TO_SINK, NULL);
	  hStreams_app_xfer_memory(membership, membership, sizeof(int) * numObjects,0, HSTR_SRC_TO_SINK, NULL);
	hStreams_ThreadSynchronize();

	printf(">>computation\n");

	printf("partitions= %d	blocks= %d\n",places_per_domain,task);

	int loop=0,count=0;
	//timing = omp_get_wtime();
	
do{
	printf("[info] loop=%d\n",loop);
	stream = 0;
	flag[0] = 0;

	for(i=0; i<(nclusters * MAXLOGSTR); i++){
		clusterLen[i] = 0;
		for(j=0; j<numAttributes; j++)
			clusterValue[i * numAttributes+ j] = 0.0;
	}
	
	//CHECK_HSTR_RESULT(hStreams_app_xfer_memory(flag, flag, sizeof(int) * 1,0, HSTR_SRC_TO_SINK, NULL));
	//CHECK_HSTR_RESULT(hStreams_app_xfer_memory(clusters, clusters, sizeof(float) * numAttributes * nclusters,1 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	//CHECK_HSTR_RESULT(hStreams_app_xfer_memory(clusterLen, clusterLen, sizeof(int) * nclusters * MAXLOGSTR,2 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	//CHECK_HSTR_RESULT(hStreams_app_xfer_memory(clusterValue, clusterValue, sizeof(float) * nclusters * numAttributes * MAXLOGSTR,3 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	hStreams_app_xfer_memory(flag, flag, sizeof(int) * 1,0, HSTR_SRC_TO_SINK, NULL);
	hStreams_app_xfer_memory(clusters, clusters, sizeof(float) * numAttributes * nclusters, 0, HSTR_SRC_TO_SINK, NULL);
	hStreams_app_xfer_memory(clusterLen, clusterLen, sizeof(int) * nclusters * MAXLOGSTR,0, HSTR_SRC_TO_SINK, NULL);
	hStreams_app_xfer_memory(clusterValue, clusterValue, sizeof(float) * nclusters * numAttributes * MAXLOGSTR,0, HSTR_SRC_TO_SINK, NULL);
	
	hStreams_ThreadSynchronize();

	int cnt = 0;
	for(count=0; count<numObjects; ){

		header = count;
		count = count + task;
		if(count < numObjects)
			tail = count;
		else
			tail = numObjects;

		arg[3] = (uint64_t)stream;
		arg[4] = (uint64_t)header;
		arg[5] = (uint64_t)tail;
		CHECK_HSTR_RESULT(
			hStreams_EnqueueCompute(
									stream,
									"kmeans_clustering",
									7,			  // scalar args
									6,			   // heap args
									arg,		   // arg array
									NULL,    // event
									NULL,		   // return value pointer
									0));		   // return value size
									
		//printf("[info] cnt: %d, stream: %ld\n", cnt, stream);
		stream = (stream+1) % MAXLOGSTR;		
		cnt++;		
		if(cnt==14)
		  break;
	}	
	
     	hStreams_ThreadSynchronize();

	//CHECK_HSTR_RESULT(hStreams_app_xfer_memory(flag, flag, sizeof(int) * 1,1 % MAXLOGSTR, HSTR_SINK_TO_SRC, NULL));
	//CHECK_HSTR_RESULT(hStreams_app_xfer_memory(clusterLen, clusterLen, sizeof(int) * nclusters * MAXLOGSTR,2 % MAXLOGSTR, HSTR_SINK_TO_SRC, NULL));
	//CHECK_HSTR_RESULT(hStreams_app_xfer_memory(clusterValue, clusterValue, sizeof(float) * nclusters * numAttributes * MAXLOGSTR,3 % MAXLOGSTR, HSTR_SINK_TO_SRC, NULL));
	hStreams_app_xfer_memory(flag, flag, sizeof(int) * 1,0, HSTR_SINK_TO_SRC, NULL);
	hStreams_app_xfer_memory(clusterLen, clusterLen, sizeof(int) * nclusters * MAXLOGSTR, 0, HSTR_SINK_TO_SRC, NULL);
	hStreams_app_xfer_memory(clusterValue, clusterValue, sizeof(float) * nclusters * numAttributes * MAXLOGSTR, 0, HSTR_SINK_TO_SRC, NULL);

	hStreams_ThreadSynchronize();

	for(i=1; i<MAXLOGSTR; i++){
		for(j=0; j<nclusters; j++){
			clusterLen[j] +=clusterLen[i * nclusters +j];
			for(q=0; q<numAttributes; q++){
				clusterValue[j * numAttributes + q] += clusterValue[i * nclusters *numAttributes + j * numAttributes +q];
			}
		}
	}

	for(i=0; i<nclusters; i++){
		for(j=0; j<numAttributes; j++){
			clusters[i * numAttributes + j] = clusterValue[i * numAttributes + j] / clusterLen[i];
		}
	}

//}while(flag[0] > 0 && loop++<100);
}while(loop++<100);

	printf(">>test loop= %d\n",loop);

     	//timing = omp_get_wtime() - timing;

	printf(">>xfer mem from remote domain\n");
	//CHECK_HSTR_RESULT(hStreams_app_xfer_memory(clusters, clusters, sizeof(float) * numAttributes * nclusters,0, HSTR_SINK_TO_SRC, NULL));
	hStreams_app_xfer_memory(clusters, clusters, sizeof(float) * numAttributes * nclusters, 0, HSTR_SINK_TO_SRC, NULL);
	hStreams_ThreadSynchronize();
	
	timing = omp_get_wtime() - timing;
	
	printf("number of Clusters %d\n",nclusters); 
	printf("number of Attributes %d\n\n",numAttributes); 
    	printf("Cluster Centers Output\n"); 
	printf("The first number is cluster number and the following data is arribute value\n");
	printf("=============================================================================\n\n");
	
/*    for (i=0; i< nclusters; i++) {
		printf("%d: ", i);
        for (j=0; j<numAttributes; j++)
            printf("%.2f ", clusters[i*numAttributes+j]);
        printf("\n\n");
    }
*/
	printf("Time for process: %f\n", timing);

	hStreams_app_fini();
	
    	free(attributes);
	free(clusters);
	free(membership);
	free(flag);
    	free(buf);	
	
    	return(0);
}



==> cf_src/partitions/kmeans/kmeans_clustering.cpp <==
/*****************************************************************************/
/*IMPORTANT:  READ BEFORE DOWNLOADING, COPYING, INSTALLING OR USING.         */
/*By downloading, copying, installing or using the software you agree        */
/*to this license.  If you do not agree to this license, do not download,    */
/*install, copy or use the software.                                         */
/*                                                                           */
/*                                                                           */
/*Copyright (c) 2005 Northwestern University                                 */
/*All rights reserved.                                                       */

/*Redistribution of the software in source and binary forms,                 */
/*with or without modification, is permitted provided that the               */
/*following conditions are met:                                              */
/*                                                                           */
/*1       Redistributions of source code must retain the above copyright     */
/*        notice, this list of conditions and the following disclaimer.      */
/*                                                                           */
/*2       Redistributions in binary form must reproduce the above copyright   */
/*        notice, this list of conditions and the following disclaimer in the */
/*        documentation and/or other materials provided with the distribution.*/ 
/*                                                                            */
/*3       Neither the name of Northwestern University nor the names of its    */
/*        contributors may be used to endorse or promote products derived     */
/*        from this software without specific prior written permission.       */
/*                                                                            */
/*THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS ``AS    */
/*IS'' AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED      */
/*TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY, NON-INFRINGEMENT AND         */
/*FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL          */
/*NORTHWESTERN UNIVERSITY OR ITS CONTRIBUTORS BE LIABLE FOR ANY DIRECT,       */
/*INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES          */
/*(INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR          */
/*SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION)          */
/*HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT,         */
/*STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN    */
/*ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE             */
/*POSSIBILITY OF SUCH DAMAGE.                                                 */
/******************************************************************************/
/*************************************************************************/
/**   File:         kmeans_clustering.c                                 **/
/**   Description:  Implementation of regular k-means clustering        **/
/**                 algorithm                                           **/
/**   Author:  Wei-keng Liao                                            **/
/**            ECE Department, Northwestern University                  **/
/**            email: wkliao@ece.northwestern.edu                       **/
/**                                                                     **/
/**   Edited by: Jay Pisharath                                          **/
/**              Northwestern University.                               **/
/**                                                                     **/
/**   ================================================================  **/
/**																		**/
/**   Edited by: Sang-Ha  Lee											**/
/**				 University of Virginia									**/
/**																		**/
/**   Description:	No longer supports fuzzy c-means clustering;	 	**/
/**					only regular k-means clustering.					**/
/**					Simplified for main functionality: regular k-means	**/
/**					clustering.											**/
/**                                                                     **/
/*************************************************************************/

#include <stdio.h>
#include <stdlib.h>
#include <float.h>
#include <math.h>
#include <omp.h>

#include <intel-coi/sink/COIPipeline_sink.h>
#include <mkl.h>
#include <hStreams_common.h>


#define RANDOM_MAX 2147483647

#ifndef FLT_MAX
#define FLT_MAX 3.40282347e+38
#endif

//int num_omp_threads=8;


/*----< euclid_dist_2() >----------------------------------------------------*/
/* multi-dimensional spatial Euclid distance square */
__inline
float euclid_dist_2(float *pt1,
		     int points,
                    float *pt2,
                    int ptcluster,
                    int    numdims)
{
    int i;
    float ans=0.0;

    for (i=0; i<numdims; i++)
        ans += (pt1[i+points*numdims]-pt2[i+ptcluster*numdims]) * (pt1[i+points*numdims]-pt2[i+ptcluster*numdims]);

    return(ans);
}


int find_nearest_point(float  *pt,          /* [nfeatures] */
			int points,
                       int     nfeatures,
                       float *pts,         /* [npts][nfeatures] */
                       int     npts)
{
    int index, i;
    float min_dist=FLT_MAX;

    /* find the cluster center id with min distance to pt */
    for (i=0; i<npts; i++) {
        float dist;
        dist = euclid_dist_2(pt,points, pts,i, nfeatures);  /* no need square root */
        if (dist < min_dist) {
            min_dist = dist;
            index    = i;
        }
    }
    return(index);
}


/*----< kmeans_clustering() >---------------------------------------------*/
COINATIVELIBEXPORT
void kmeans_clustering(uint64_t arg0,uint64_t arg1,uint64_t arg2,
						      uint64_t arg3,uint64_t arg4,uint64_t arg5,
						      uint64_t arg6,uint64_t arg7,uint64_t arg8,
						      uint64_t arg9,uint64_t arg10,uint64_t arg11,uint64_t arg12)
{

	int npoints=(int)arg1;
	int nfeatures=(int)arg0;
	int nclusters=(int)arg2;
	int stream=(int)arg3;
	int header =(int)arg4;
	int tail =(int)arg5;
	int MAXLOGSTR=(int)arg6;
	float *attributes=(float *)arg7;
	float *clusters=(float *)arg8;
	int *membership=(int *)arg9;
	int *flag=(int *)arg10;
	int *clusterLen=(int *)arg11;
	float *clusterValue=(float *)arg12;

	int      nthreads;
	int i,j,m,index;

	int test1 = stream * nclusters;
	int test2 = test1 * nfeatures;

	int    **partial_new_centers_len;
    	float ***partial_new_centers;
	
#pragma omp parallel shared(nthreads)
	{
	  if(omp_get_thread_num()==0)
	    nthreads = omp_get_num_threads();
	}
	//printf("");

	//nthreads = num_omp_threads;

	partial_new_centers_len    = (int**) malloc(nthreads * sizeof(int*));
    	partial_new_centers_len[0] = (int*)  calloc(nthreads*nclusters, sizeof(int));
    	for (i=1; i<nthreads; i++)
		partial_new_centers_len[i] = partial_new_centers_len[i-1]+nclusters;

	partial_new_centers    =(float***)malloc(nthreads * sizeof(float**));
    	partial_new_centers[0] =(float**) malloc(nthreads*nclusters * sizeof(float*));
    	for (i=1; i<nthreads; i++)
        	partial_new_centers[i] = partial_new_centers[i-1] + nclusters;

	for (i=0; i<nthreads; i++){
        	for (j=0; j<nclusters; j++)
            		partial_new_centers[i][j] = (float*)calloc(nfeatures, sizeof(float));
	}
	 

	//printf("num of threads = %d\n", num_omp_threads);

		//omp_set_num_threads(num_omp_threads);
		//omp_set_num_threads(nthreads);
		#pragma omp parallel \
                shared(attributes,clusters,membership)
        {				

		int tid = omp_get_thread_num();
		
            #pragma omp for \
			  private(i,j,index) \
                        schedule(static) 
            for (i=header; i<tail; i++) {
	        /* find the index of nestest cluster centers */					
	        index = find_nearest_point(attributes,
	        	      i,
		             nfeatures,
		             clusters,
		             nclusters);				
	        /* if membership changes, increase delta by 1 */
	        //if (membership[i] != index) flag[0]+= 1;

	        /* assign the membership to object i */
	        membership[i] = index;

		//partial_new_centers_len[tid][index]++;				
	        for (j=0; j<nfeatures; j++)
		       partial_new_centers[tid][index][j] += attributes[i * nfeatures + j];
			
            }
        } /* end of #pragma omp parallel */

	/* let the main thread perform the array reduction */
        for (i=0; i<nclusters; i++) {
            for (j=0; j<nthreads; j++) {
                clusterLen[i + test1] += partial_new_centers_len[j][i];
                for (m=0; m<nfeatures; m++) {
                    clusterValue[test2 + i * nfeatures + m] += partial_new_centers[j][i][m];
                }
            }
        }

	free(partial_new_centers_len);
	free(partial_new_centers);

}



==> cf_src/partitions/kmeans/run.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.

#scatter affinity set on host
export KMP_AFFINITY=scatter

#for MKL AO run
export MIC_ENV_PREFIX=MIC
export MIC_KMP_AFFINITY=balanced

. ./setEnv.sh ./bin

cd ./bin/host

#m - matrix size; t - no. of tiles; s - no. of streams (partitions on MIC); i - no. of iterations
#l - layout (row or ROW for rowmajor; else is colMajor)
#./kmeans -k 8 -p 4 -o 62000 -i /home/jianbin/cf_src/data/kmeans/kdd_cup

#for((partitions=1;partitions<=56;partitions=partitions+1))
#do
#  ./kmeans -k 10 -p $partitions -o 40000 -i /home/jianbin/cf_src/data/kmeans/inpuGen/4000000_34.txt
#done
 ./kmeans -k 10 -p 7 -o 20000 -i /home/jianbin/cf_src/data/kmeans/inpuGen/1120000_34f.txt
 ./kmeans -k 10 -p 14 -o 20000 -i /home/jianbin/cf_src/data/kmeans/inpuGen/1120000_34f.txt

==> cf_src/partitions/kmeans/setEnv.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.

if [ $# -gt 0 ] && [ -d $1 ]; then
    bin_dir=$1
else
    bin_dir=../../bin
fi

mpss_dir=`echo /opt/mpss/3.?*/sysroots/k1om-mpss-linux/usr/lib64/`
export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$MKLROOT/lib/mic/:$MKLROOT/../compiler/lib/mic
if [ -d $bin_dir/host ]; then
    pushd $bin_dir/host
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:`pwd`:/usr/lib64
    if [ -d ../dev ]; then
        pushd ../dev
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:`pwd`:$mpss_dir
        popd
    else
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
    fi
    popd
else
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:/usr/lib64
    export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
fi
# This can have a very large positive impact on card-side MKL performance
# Make this 4G for an 8G card
export MKL_MIC_MAX_MEMORY=8G
# This can have a 10-15% impact on buffer transfer speeds
export MIC_USE_2MB_BUFFERS=64K


==> cf_src/partitions/kmeans/unistd.h <==
/* IBM_PROLOG_BEGIN_TAG                                                   */
/* This is an automatically generated prolog.                             */
/*                                                                        */
/* bos53H src/bos/usr/include/unistd.h 1.38.4.46                          */
/*                                                                        */
/* Licensed Materials - Property of IBM                                   */
/*                                                                        */
/* (C) COPYRIGHT International Business Machines Corp. 1985,1995          */
/* All Rights Reserved                                                    */
/*                                                                        */
/* US Government Users Restricted Rights - Use, duplication or            */
/* disclosure restricted by GSA ADP Schedule Contract with IBM Corp.      */
/*                                                                        */
/* IBM_PROLOG_END_TAG                                                     */
/* @(#)82     1.38.4.46  src/bos/usr/include/unistd.h, incstd, bos53H, h2006_17B8 4/25/06 11:53:09 */
/*
 * COMPONENT_NAME: (INCSTD) Standard Include Files
 *
 * FUNCTIONS:
 *
 * ORIGINS: 3 27
 *
 * (C) COPYRIGHT International Business Machines Corp. 1985, 2006
 * All Rights Reserved
 * Licensed Materials - Property of IBM
 *
 * US Government Users Restricted Rights - Use, duplication or
 * disclosure restricted by GSA ADP Schedule Contract with IBM Corp.
 *
 * Copyright (c) 1984 AT&T
 * All Rights Reserved
 *
 * THIS IS UNPUBLISHED PROPRIETARY SOURCE CODE OF AT&T
 * The copyright notice above does not evidence any
 * actual or intended publication of such source code.
 */

#ifndef _H_UNISTD
#define _H_UNISTD

#ifdef __cplusplus
extern "C" {
#endif
/*
#ifndef _H_STANDARDS
#include <standards.h>
#endif
*/
//#include <strict_stdtypes.h>

#ifndef _H_TYPES
#include <sys/types.h>
#endif

//#include <end_strict_stdtypes.h>
/*
#ifndef _H_ACCESS
#include <sys/access.h>	
#endif
*/
/*
 * POSIX requires that certain values be included in unistd.h.  It also
 * requires that when _POSIX_SOURCE is defined only those standard
 * specific values are present.  This header includes all the POSIX
 * required entries.
 */

#ifdef _POSIX_SOURCE
#ifdef _LARGE_FILES
#define lseek lseek64
#endif


/* Symbolic constants for the "lseek" function: */
#ifndef SEEK_SET
#define SEEK_SET 0	/* Set file pointer to "offset" */
#define SEEK_CUR 1	/* Set file pointer to current plus "offset" */
#define SEEK_END 2	/* Set file pointer to EOF plus "offset" */
#endif /* SEEK_SET */

#ifdef _NO_PROTO

#ifndef _KERNEL
extern int access();
extern unsigned int alarm();
extern int chdir();
extern int chown();
extern int close();
extern char *ctermid();
extern int dup();
extern int dup2();
extern int execl();
extern int execv();
extern int execle();
extern int execve();
extern int execlp();
extern int execvp();
extern void _exit();
extern pid_t fork();
extern long fpathconf();
extern char *getcwd();
extern gid_t getegid();
extern uid_t geteuid();
extern gid_t getgid();
extern int getgroups();
extern char *getlogin();
extern pid_t getpgrp();
extern pid_t getpid();
extern pid_t getppid();
extern uid_t getuid();
extern int isatty();
extern int link();
extern off_t lseek();
extern long pathconf();
extern int pause();
extern int pipe();
#if defined(_XOPEN_SOURCE) && ( _XOPEN_SOURCE >= 500 )
extern int pthread_atfork();
#endif
extern int read();
extern int rmdir();
extern int setgid();
extern int setpgid();
extern int setsid();
extern int setuid();
extern unsigned int sleep();
extern long sysconf();
extern pid_t tcgetpgrp();
extern int tcsetpgrp();
extern char *ttyname();
extern int unlink();
extern int write();
#endif		/* !_KERNEL	*/

#else		/* POSIX required prototypes */

#ifndef _KERNEL
extern int access(const char *, int);
extern unsigned int alarm(unsigned int);
extern int chdir(const char *);
extern int chown(const char *, uid_t, gid_t);
extern int close(int);
extern char *ctermid(char *);
extern int dup(int);
extern int dup2(int, int);
extern int execl(const char *, const char *, ...);
extern int execv(const char *, char *const []);
extern int execle(const char *, const char *, ...);
extern int execve(const char *, char *const [], char *const []);
extern int execlp(const char *, const char *, ...);
extern int execvp(const char *, char *const []);
extern void _exit(int);
extern pid_t fork(void);
extern long fpathconf(int, int);
extern char *getcwd(char *, size_t);
extern gid_t getegid(void);
extern uid_t geteuid(void);
extern gid_t getgid(void);
extern int getgroups(int, gid_t []);
extern char *getlogin(void);
#ifndef _BSD
extern pid_t getpgrp(void);
#endif /* _BSD */
extern pid_t getpid(void);
extern pid_t getppid(void);
extern uid_t getuid(void);
extern int isatty(int);
extern int link(const char *, const char *);
extern off_t lseek(int, off_t, int);
#ifdef _LARGE_FILE_API
extern off64_t	lseek64(int, off64_t, int);
#endif
extern long pathconf(const char *, int);
extern int pause(void);
extern int pipe(int []);
#if defined(_XOPEN_SOURCE) && ( _XOPEN_SOURCE >= 500 )
extern int pthread_atfork(void (*)(void), void (*)(void), void (*)(void));
#endif
extern ssize_t read(int, void *, size_t);
extern int rmdir(const char *);
extern int setgid(gid_t);
extern int setpgid(pid_t, pid_t);
extern pid_t setsid(void);
extern int setuid(uid_t);
extern unsigned int sleep(unsigned int);
extern long sysconf(int);
extern pid_t tcgetpgrp(int);
extern int tcsetpgrp(int, pid_t);
extern char *ttyname(int);
extern int unlink(const char *);
extern ssize_t write(int, const void *, size_t);
#endif		/* !_KERNEL	*/
#endif		/* !_NO_PROTO	*/

#define STDIN_FILENO	0
#define STDOUT_FILENO	1
#define STDERR_FILENO	2

#define _POSIX_JOB_CONTROL	1
#define _POSIX_SAVED_IDS	1

#define _POSIX_VERSION		200112L
#define _POSIX2_VERSION		200112L
#define _POSIX2_C_VERSION	200112L


#ifdef _XOPEN_SOURCE

#define _XOPEN_VERSION		600
#define _XOPEN_XCU_VERSION	4
#define _XOPEN_XPG3		1
#define _XOPEN_XPG4		1
#define _XOPEN_UNIX		1

#define _XOPEN_REALTIME		(-1)
#define _XOPEN_REALTIME_THREADS	(-1)

#if (_XOPEN_SOURCE >= 600)
#define _XOPEN_STREAMS		1
#endif

#define _XBS5_ILP32_OFF32	1
#define _XBS5_ILP32_OFFBIG	1
#define _XBS5_LP64_OFF64	1
#define _XBS5_LPBIG_OFFBIG	1

#define _POSIX2_C_BIND		200112L
#define _POSIX2_C_DEV		200112L
#define _POSIX2_CHAR_TERM	1
#define _POSIX2_LOCALEDEF	200112L
#define _POSIX2_UPE		200112L
#define _POSIX2_FORT_DEV	(-1)
#define _POSIX2_FORT_RUN	(-1)
#define _POSIX2_SW_DEV		(-1)

#if (_POSIX_C_SOURCE >= 200112L)
#define _POSIX_REGEXP         1
#define _POSIX_SHELL          1
#define _POSIX2_PBS           (-1)
#define _POSIX2_PBS_ACCOUNTING        (-1)
#define _POSIX2_PBS_CHECKPOINT        (-1)
#define _POSIX2_PBS_LOCATE    (-1)
#define _POSIX2_PBS_MESSAGE   (-1)
#define _POSIX2_PBS_TRACK     (-1)
#define _V6_ILP32_OFF32               1
#define _V6_ILP32_OFFBIG      1
#define _V6_LP64_OFF64                1
#define _V6_LPBIG_OFFBIG      1

#define _POSIX_ADVISORY_INFO   200112L
#define _POSIX_BARRIERS        200112L
#define _POSIX_CLOCK_SELECTION 200112L
#define _POSIX_CPUTIME         200112L
#define _POSIX_MONOTONIC_CLOCK 200112L

#ifdef _POSIX_RAW_SOCKETS
#undef _POSIX_RAW_SOCKETS
#endif

#define _POSIX_SPAWN           200112L
#define _POSIX_SPIN_LOCKS      200112L
#define _POSIX_SPORADIC_SERVER (-1)
#define _POSIX_THREAD_CPUTIME  200112L
#define _POSIX_THREAD_SPORADIC_SERVER (-1)
#define _POSIX_TIMEOUTS	200112L
#define _POSIX_TRACE           (-1)
#define _POSIX_TRACE_EVENT_FILTER     (-1)
#define _POSIX_TRACE_INHERIT   (-1)
#define _POSIX_TRACE_LOG       (-1)
#define _POSIX_TYPED_MEMORY_OBJECTS   (-1)

#endif /* _POSIX_C_SOURCE >= 200112L */

#define _XOPEN_CRYPT		1
#define _XOPEN_SHM		1
#define _XOPEN_ENH_I18N		1
#define _XOPEN_LEGACY		(-1)
#ifndef __64BIT__
#define _UNIX_ABI		(-1)
#define _UNIX_ABI_IA64		(-1)
#define _UNIX_ABI_BIG_ENDIAN	(-1)
#define _UNIX_ABI_LITTLE_ENDIAN	(-1)
#endif /* __64BIT__ */

extern  char    *optarg;
extern  int     optind, opterr, optopt;

#ifdef _NO_PROTO
	extern	size_t	confstr();
	extern  char    *crypt();
	extern  void    encrypt();
	extern  int     fsync();
	extern	int	getopt();
	extern	int	nice();
	extern  void    swab();
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern  char    *getpass();
	extern  int     chroot();
#endif
#else
	extern	size_t	confstr(int, char*, size_t);
	extern  char    *crypt(const char *, const char *);
	extern  void    encrypt(char *, int);
	extern  int     fsync(int);
	extern	int	getopt(int, char* const*, const char*);
	extern	int	nice(int);
	extern  void    swab(const void *, void *, ssize_t);
	extern int	fdatasync(int);
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern  char    *getpass(const char *);
	extern  int     chroot(const char *);
#endif
#endif

#endif /* _XOPEN _SOURCE */

/* Threads options for 1003.1c and XPG UNIX98 */
#define _POSIX_THREADS				200112L
#define _POSIX_THREAD_ATTR_STACKADDR            200112L
#define _POSIX_THREAD_ATTR_STACKSIZE		200112L
#define _POSIX_THREAD_PROCESS_SHARED		200112L
#define _POSIX_THREAD_SAFE_FUNCTIONS		200112L
#ifdef _ALL_SOURCE
#define _POSIX_REENTRANT_FUNCTIONS		_POSIX_THREAD_SAFE_FUNCTIONS
#endif

/* Realtime threads options for 1003.1c and XPG UNIX98 */
#define	 _POSIX_THREAD_PRIORITY_SCHEDULING	(-1)
#define	 _POSIX_THREAD_PRIO_INHERIT		(-1)
#define	 _POSIX_THREAD_PRIO_PROTECT		(-1)

#undef  _POSIX_THREAD_FORKALL

/* Realtime options for 1003.1c and XPG UNIX98 */
#define _POSIX_ASYNCHRONOUS_IO			200112L
#define _POSIX_FSYNC				200112L
#define _POSIX_MAPPED_FILES			200112L
#define _POSIX_MEMLOCK			        200112L
#define _POSIX_MEMLOCK_RANGE		        200112L
#define _POSIX_MEMORY_PROTECTION		200112L
#define _POSIX_MESSAGE_PASSING			200112L
#define _POSIX_PRIORITIZED_IO			200112L
#define _POSIX_PRIORITY_SCHEDULING		200112L
#define _POSIX_REALTIME_SIGNALS			200112L
#define _POSIX_SEMAPHORES			200112L
#define _POSIX_SHARED_MEMORY_OBJECTS            200112L
#define _POSIX_SYNCHRONIZED_IO			200112L
#define _POSIX_TIMERS				200112L

#define _POSIX_ASYNC_IO				(-1)
#undef	_POSIX_SYNC_IO
#define _POSIX_PRIO_IO				(-1)

#define _POSIX_CHOWN_RESTRICTED	 0
#define _POSIX_VDISABLE		 0xFF
#define _POSIX_NO_TRUNC		 0

  /* UNIX03 and POSIX01 */
  /* Always enabled */
#define _POSIX_IPV6				200112L
#define _POSIX_RAW_SOCKETS			200112L


#ifndef NULL
#define NULL	0
#endif

#if (_POSIX_C_SOURCE >= 200112L)
#define _POSIX_READER_WRITER_LOCKS            200112L
#endif

/* arguments for the confstr() function */

#define _CS_PATH	1

	/* compile,link,lib,lint flags for 32bit, no_LARGE_FILES system */
#define _CS_XBS5_ILP32_OFF32_CFLAGS	2
#define _CS_XBS5_ILP32_OFF32_LDFLAGS	3
#define _CS_XBS5_ILP32_OFF32_LIBS	4
#define _CS_XBS5_ILP32_OFF32_LINTFLAGS	5

	/* compile,link,lib,lint flags for 32bit, _LARGE_FILES system */
#define _CS_XBS5_ILP32_OFFBIG_CFLAGS	6
#define _CS_XBS5_ILP32_OFFBIG_LDFLAGS	7
#define _CS_XBS5_ILP32_OFFBIG_LIBS	8
#define _CS_XBS5_ILP32_OFFBIG_LINTFLAGS	9

	/* compile,link,lib,lint flags for LP64 64bit system */
#define _CS_XBS5_LP64_OFF64_CFLAGS	10
#define _CS_XBS5_LP64_OFF64_LDFLAGS	11
#define _CS_XBS5_LP64_OFF64_LIBS	12
#define _CS_XBS5_LP64_OFF64_LINTFLAGS	13

	/* compile,link,lib,lint flags for ILP64 64bit system */
	/* AIX does not currently support this */
#define _CS_XBS5_LPBIG_OFFBIG_CFLAGS	14
#define _CS_XBS5_LPBIG_OFFBIG_LDFLAGS	15
#define _CS_XBS5_LPBIG_OFFBIG_LIBS	16
#define _CS_XBS5_LPBIG_OFFBIG_LINTFLAGS	17

#define _CS_AIX_BOOTDEV				24
#define _CS_AIX_MODEL_CODE			25
#define _CS_AIX_ARCHITECTURE			26
#define _CS_AIX_MODEL_CLASS			40

#if (_POSIX_C_SOURCE >= 200112L)
#define _CS_POSIX_V6_ILP32_OFF32_CFLAGS		27
#define _CS_POSIX_V6_ILP32_OFF32_LDFLAGS	28
#define _CS_POSIX_V6_ILP32_OFF32_LIBS		29
#define _CS_POSIX_V6_ILP32_OFFBIG_CFLAGS	30
#define _CS_POSIX_V6_ILP32_OFFBIG_LDFLAGS	31
#define _CS_POSIX_V6_ILP32_OFFBIG_LIBS		32
#define _CS_POSIX_V6_LP64_OFF64_CFLAGS		33
#define _CS_POSIX_V6_LP64_OFF64_LDFLAGS		34
#define _CS_POSIX_V6_LP64_OFF64_LIBS		35
#define _CS_POSIX_V6_LPBIG_OFFBIG_CFLAGS	36
#define _CS_POSIX_V6_LPBIG_OFFBIG_LDFLAGS	37
#define _CS_POSIX_V6_LPBIG_OFFBIG_LIBS		38
#define _CS_POSIX_V6_WIDTH_RESTRICTED_ENVS      39
#endif

	/* Values for the above */
#define _CSPATH		"/usr/bin:/usr/vac/bin"

	/* ILP32_OFF32 */
#define _CSPOSIX_V6_ILP32_OFF32_CFLAGS	"-q32"
#define _CSXBS5_ILP32_OFF32_CFLAGS	_CSPOSIX_V6_ILP32_OFF32_CFLAGS

#ifdef __ia64
#define _CSXBS5_ILP32_OFF32_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_ILP32_OFF32_LDFLAGS "-b32"
#define _CSXBS5_ILP32_OFF32_LDFLAGS	_CSPOSIX_V6_ILP32_OFF32_LDFLAGS
#endif

#define _CSPOSIX_V6_ILP32_OFF32_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_ILP32_OFF32_LIBS	_CSPOSIX_V6_ILP32_OFF32_LIBS

#define _CSXBS5_ILP32_OFF32_LINTFLAGS	""

	/* ILP32_OFFOFFBIG */
#define _CSPOSIX_V6_ILP32_OFFBIG_CFLAGS "-q32 -D_LARGE_FILES -qlonglong"
#define _CSXBS5_ILP32_OFFBIG_CFLAGS	_CSPOSIX_V6_ILP32_OFFBIG_CFLAGS

#ifdef __ia64
#define _CSXBS5_ILP32_OFFBIG_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_ILP32_OFFBIG_LDFLAGS "-b32"
#define _CSXBS5_ILP32_OFFBIG_LDFLAGS	_CSPOSIX_V6_ILP32_OFFBIG_LDFLAGS
#endif

#define _CSPOSIX_V6_ILP32_OFFBIG_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_ILP32_OFFBIG_LIBS	_CSPOSIX_V6_ILP32_OFFBIG_LIBS

#define _CSXBS5_ILP32_OFFBIG_LINTFLAGS	"-D_LARGE_FILES -qlonglong"

	/* LP64_OFF64 */
#define _CSPOSIX_V6_LP64_OFF64_CFLAGS	"-q64"
#define _CSXBS5_LP64_OFF64_CFLAGS	_CSPOSIX_V6_LP64_OFF64_CFLAGS

#ifdef __ia64
#define _CSXBS5_LP64_OFF64_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_LP64_OFF64_LDFLAGS	"-b64"
#define _CSXBS5_LP64_OFF64_LDFLAGS	_CSPOSIX_V6_LP64_OFF64_LDFLAGS
#endif

#define _CSPOSIX_V6_LP64_OFF64_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_LP64_OFF64_LIBS		_CSPOSIX_V6_LP64_OFF64_LIBS

#define _CSXBS5_LP64_OFF64_LINTFLAGS	"-D__64BIT__"

	/* LPBIG_OFFBIG */
#define _CSPOSIX_V6_LPBIG_OFFBIG_CFLAGS "-q64"
#define _CSXBS5_LPBIG_OFFBIG_CFLAGS	_CSPOSIX_V6_LPBIG_OFFBIG_CFLAGS

#ifdef __ia64
#define _CSXBS5_LPBIG_OFFBIG_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_LPBIG_OFFBIG_LDFLAGS "-b64"
#define _CSXBS5_LPBIG_OFFBIG_LDFLAGS	_CSPOSIX_V6_LPBIG_OFFBIG_LDFLAGS
#endif

#define _CSPOSIX_V6_LPBIG_OFFBIG_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_LPBIG_OFFBIG_LIBS	_CSPOSIX_V6_LPBIG_OFFBIG_LIBS

#define _CSXBS5_LPBIG_OFFBIG_LINTFLAGS	"-D__64BIT__"

#if (_POSIX_C_SOURCE >= 200112L)
#define _CSPOSIX_V6_WIDTH_RESTRICTED_ENVS \
		"POSIX_V6_ILP32_OFF32\n"  \
		"POSIX_V6_ILP32_OFFBIG\n" \
		"POSIX_V6_LP64_OFF64\n"  \
		"POSIX_V6_LPBIG_OFFBIG"
#endif

/* arguments for the pathconf() function */

#define _PC_CHOWN_RESTRICTED	10
#define _PC_LINK_MAX		11
#define _PC_MAX_CANON		12
#define _PC_MAX_INPUT		13
#define _PC_NAME_MAX		14
#define _PC_NO_TRUNC		15
#define _PC_PATH_MAX		16
#define _PC_PIPE_BUF		17
#define _PC_VDISABLE		18
#define _PC_ASYNC_IO		19
#define _PC_SYNC_IO		20
#define _PC_PRIO_IO		21
#define _PC_FILESIZEBITS	22  /* # bits needed to hold offset */
#define _PC_AIX_DISK_PARTITION	23
#define _PC_AIX_DISK_SIZE	24
#if (_POSIX_C_SOURCE >= 200112L)
#define _PC_SYMLINK_MAX         25
#define _PC_ALLOC_SIZE_MIN      26
#define _PC_REC_INCR_XFER_SIZE  27
#define _PC_REC_MAX_XFER_SIZE   28
#define _PC_REC_MIN_XFER_SIZE   29
#define _PC_REC_XFER_ALIGN      30
#define _PC_2_SYMLINKS          31
#endif

/* arguments for the sysconf() function, the defined numbers are used as
 * array index in sysconf().
 *
 * POSIX.1(1990), Table 4-2
 */
#define _SC_ARG_MAX			0
#define _SC_CHILD_MAX			1
#define _SC_CLK_TCK			2
#define _SC_NGROUPS_MAX			3
#define _SC_OPEN_MAX			4
#define _SC_STREAM_MAX			5
#define _SC_TZNAME_MAX			6
#define _SC_JOB_CONTROL			7
#define _SC_SAVED_IDS			8
#define _SC_VERSION			9

/* POSIX.1(1990), Table 2-3, required by command getconf */

#define _SC_POSIX_ARG_MAX		10
#define _SC_POSIX_CHILD_MAX		11
#define _SC_POSIX_LINK_MAX		12
#define _SC_POSIX_MAX_CANON		13
#define _SC_POSIX_MAX_INPUT		14
#define _SC_POSIX_NAME_MAX		15
#define _SC_POSIX_NGROUPS_MAX		16
#define _SC_POSIX_OPEN_MAX		17
#define _SC_POSIX_PATH_MAX		18
#define _SC_POSIX_PIPE_BUF		19
#define _SC_POSIX_SSIZE_MAX		20
#define _SC_POSIX_STREAM_MAX		21
#define _SC_POSIX_TZNAME_MAX		22

/* POSIX.2 (Draft 10), Table 41)	*/

#define _SC_BC_BASE_MAX			23
#define _SC_BC_DIM_MAX			24
#define _SC_BC_SCALE_MAX		25
#define _SC_BC_STRING_MAX		26
#define _SC_EQUIV_CLASS_MAX		27
#define _SC_EXPR_NEST_MAX		28
#define _SC_LINE_MAX			29
#define _SC_RE_DUP_MAX			30
#define _SC_2_VERSION			31
#define _SC_2_C_DEV			32
#define _SC_2_FORT_DEV			33
#define _SC_2_FORT_RUN			34
#define _SC_2_LOCALEDEF			35
#define _SC_2_SW_DEV			36

/* POSIX.2 (Draft 10), Table 13)	*/

#define _SC_POSIX2_BC_BASE_MAX		37
#define _SC_POSIX2_BC_DIM_MAX		38
#define _SC_POSIX2_BC_SCALE_MAX		39
#define _SC_POSIX2_BC_STRING_MAX	40
#define _SC_POSIX2_EQUIV_CLASS_MAX	41
#define _SC_POSIX2_EXPR_NEST_MAX	42
#define _SC_POSIX2_LINE_MAX		43
#define _SC_POSIX2_RE_DUP_MAX		44
#define _SC_PASS_MAX			45
#define _SC_XOPEN_VERSION		46
#define _SC_ATEXIT_MAX			47
#if _XOPEN_SOURCE_EXTENDED==1
#define _SC_PAGE_SIZE			48
#endif /* _XOPEN_SOURCE_EXTENDED */
#define _SC_AES_OS_VERSION		49
#define _SC_COLL_WEIGHTS_MAX		50
#define _SC_2_C_BIND			51
#define _SC_2_C_VERSION			52
#define _SC_2_UPE			53
#define _SC_2_CHAR_TERM			54
#define _SC_XOPEN_SHM			55
#define _SC_XOPEN_CRYPT			56
#define _SC_XOPEN_ENH_I18N		57
#if _XOPEN_SOURCE_EXTENDED==1
#define _SC_PAGESIZE			_SC_PAGE_SIZE
#define _SC_IOV_MAX			58
#endif /* _XOPEN_SOURCE_EXTENDED */
#define _SC_THREAD_SAFE_FUNCTIONS	59
#define _SC_THREADS			60
#define _SC_THREAD_ATTR_STACKADDR	61
#define _SC_THREAD_ATTR_STACKSIZE	62
#define _SC_THREAD_FORKALL		63
#define _SC_THREAD_PRIORITY_SCHEDULING	64
#define _SC_THREAD_PRIO_INHERIT		65
#define _SC_THREAD_PRIO_PROTECT		66
#define _SC_THREAD_PROCESS_SHARED	67
#define _SC_THREAD_KEYS_MAX		68
#define _SC_THREAD_DATAKEYS_MAX		_SC_THREAD_KEYS_MAX
#define _SC_THREAD_STACK_MIN		69
#define _SC_THREAD_THREADS_MAX		70
#ifdef _ALL_SOURCE
#define _SC_NPROCESSORS_CONF		71
#define _SC_NPROCESSORS_ONLN		72
#endif /* _ALL_SOURCE */
#define _SC_XOPEN_UNIX			73

#if (_XOPEN_SOURCE >= 500)

/* POSIX 1003.1c and XPG UNIX98 */
/* look to defines above for meanings */
#define _SC_AIO_LISTIO_MAX			75
#define _SC_AIO_MAX				76
#define _SC_AIO_PRIO_DELTA_MAX			77
#define _SC_ASYNCHRONOUS_IO			78
#define _SC_DELAYTIMER_MAX			79
#define _SC_FSYNC				80
#define _SC_GETGR_R_SIZE_MAX			81
#define _SC_GETPW_R_SIZE_MAX			82
#define _SC_LOGIN_NAME_MAX			83
#define _SC_MAPPED_FILES			84
#define _SC_MEMLOCK				85
#define _SC_MEMLOCK_RANGE			86
#define _SC_MEMORY_PROTECTION			87
#define _SC_MESSAGE_PASSING			88
#define _SC_MQ_OPEN_MAX				89
#define _SC_MQ_PRIO_MAX				90
#define _SC_PRIORITIZED_IO			91
#define _SC_PRIORITY_SCHEDULING			92
#define _SC_REALTIME_SIGNALS			93
#define _SC_RTSIG_MAX				94
#define _SC_SEMAPHORES				95
#define _SC_SEM_NSEMS_MAX			96
#define _SC_SEM_VALUE_MAX			97
#define _SC_SHARED_MEMORY_OBJECTS		98
#define _SC_SIGQUEUE_MAX			99
#define _SC_SYNCHRONIZED_IO			100
#define _SC_THREAD_DESTRUCTOR_ITERATIONS	101
#define _SC_TIMERS				102
#define _SC_TIMER_MAX				103
#define _SC_TTY_NAME_MAX			104
#define _SC_XBS5_ILP32_OFF32			105
#define _SC_XBS5_ILP32_OFFBIG			106
#define _SC_XBS5_LP64_OFF64			107
#define _SC_XBS5_LPBIG_OFFBIG			108
#define _SC_XOPEN_XCU_VERSION			109
#define _SC_XOPEN_REALTIME			110
#define _SC_XOPEN_REALTIME_THREADS		111
#define _SC_XOPEN_LEGACY			112
#endif /* _XOPEN_SOURCE >= 500 */

#ifdef _ALL_SOURCE
#define _SC_REENTRANT_FUNCTIONS		_SC_THREAD_SAFE_FUNCTIONS
#define _SC_PHYS_PAGES				113
#define _SC_AVPHYS_PAGES			114
#define _SC_LPAR_ENABLED			115
#define _SC_LARGE_PAGESIZE			116
#endif /* _ALL_SOURCE */

#define _SC_AIX_KERNEL_BITMODE			117
#define _SC_AIX_REALMEM				118
#define _SC_AIX_HARDWARE_BITMODE		119
#define _SC_AIX_MP_CAPABLE			120

#define _SC_V6_ILP32_OFF32			121
#define _SC_V6_ILP32_OFFBIG			122
#define _SC_V6_LP64_OFF64			123
#define _SC_V6_LPBIG_OFFBIG			124

#define _SC_XOPEN_STREAMS			125

#if (_POSIX_C_SOURCE >= 200112L)
#define _SC_HOST_NAME_MAX			126
#define _SC_REGEXP				127
#define _SC_SHELL				128
#define _SC_SYMLOOP_MAX				129
#define _SC_ADVISORY_INFO			130
#define _SC_FILE_LOCKING			131
#define _SC_2_PBS				132
#define _SC_2_PBS_ACCOUNTING			133
#define _SC_2_PBS_CHECKPOINT			134
#define _SC_2_PBS_LOCATE			135
#define _SC_2_PBS_MESSAGE			136
#define _SC_2_PBS_TRACK				137
#define _SC_BARRIERS				138
#define _SC_CLOCK_SELECTION			139
#define _SC_CPUTIME				140
#define _SC_MONOTONIC_CLOCK			141
#define _SC_READER_WRITER_LOCKS			142
#define _SC_SPAWN				143
#define _SC_SPIN_LOCKS				144
#define _SC_SPORADIC_SERVER			145
#define _SC_THREAD_CPUTIME			146
#define _SC_THREAD_SPORADIC_SERVER              147
#define _SC_TIMEOUTS				148
#define _SC_TRACE				149
#define _SC_TRACE_EVENT_FILTER			150
#define _SC_TRACE_INHERIT			151
#define _SC_TRACE_LOG				152
#define _SC_TYPED_MEMORY_OBJECTS		153
#define _SC_IPV6				154
#define _SC_RAW_SOCKETS				155
#define _SC_SS_REPL_MAX				156
#define _SC_TRACE_EVENT_NAME_MAX		157
#define _SC_TRACE_NAME_MAX			158
#define _SC_TRACE_SYS_MAX			159
#define _SC_TRACE_USER_EVENT_MAX		160
#endif /* _POSIX_C_SOURCE >= 200112L */

#ifdef _ALL_SOURCE
#define _SC_AIX_UKEYS				161
#endif /* _ALL_SOURCE */

#endif /* _POSIX_SOURCE */


#if _XOPEN_SOURCE_EXTENDED==1
#ifdef _LARGE_FILES
#define	ftruncate	ftruncate64
#define	truncate	truncate64
#endif
/*
#ifndef _H_LOCKF
#include <sys/lockf.h>		
#endif
*/
#ifdef _NO_PROTO
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern int		brk();
	extern int              getpagesize();
#ifndef _MSGQSUPPORT
	extern int		__fd_getdtablesize();
	static int		getdtablesize()
				{
					return __fd_getdtablesize();
				}
#else
	extern int              getdtablesize();
#endif /* _MSGQSUPPORT */

	extern void             *sbrk();
#endif /* _POSIX_C_SOURCE<200112L */
	extern int		fchdir();
	extern int		fchown();
	extern int		ftruncate();
	extern long		gethostid();
	extern int		gethostname();
	extern pid_t		getpgid();
	extern pid_t		getsid();
	extern char		*getwd();
	extern int		lchown();
	extern int		readlink();
	extern pid_t		setpgrp();
	extern int		setregid();
	extern int		setreuid();
	extern int		symlink();
	extern void		sync();
	extern int		truncate();
	extern useconds_t	ualarm();
	extern int		usleep();
	extern pid_t		vfork();
#else /* _NO_PROTO */
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern int		brk(void *);
	extern int              getpagesize(void);
#ifndef _MSGQSUPPORT
	extern int		__fd_getdtablesize(void);
	static int		getdtablesize()
				{
					return __fd_getdtablesize();
				}
#else
	extern int              getdtablesize(void);
#endif /* _MSGQSUPPORT */
#ifdef _LINUX_SOURCE_COMPAT
        extern void             *sbrk(ptrdiff_t);
#elif (_XOPEN_SOURCE >= 500) || defined(__64BIT__)
        extern void             *sbrk(intptr_t);
#else
        extern void             *sbrk(int);
#endif
#endif /* _POSIX_C_SOURCE<200112L */
	extern int		fchdir(int);
	extern int		fchown(int, uid_t, gid_t);
	extern int		ftruncate(int, off_t);
#ifdef _LARGE_FILE_API
	extern int		ftruncate64(int, off64_t);
#endif
	extern int		gethostname(char *, size_t);
	extern long		gethostid(void);
	extern pid_t		getpgid(pid_t);
	extern pid_t		getsid(pid_t);
	extern char		*getwd(char *);
	extern int		lchown(const char *, uid_t, gid_t);

#if (defined(_SUSV3_READLINK) || \
     (!defined(_ALL_SOURCE) && (_POSIX_C_SOURCE >= 200112L))) 
    /* If SUSV3 readlink specifically requested or if strict SUSv3 
     * environment requested */ 
#ifdef __64BIT__
static ssize_t readlink(const char *__restrict__ __path,
                              char *__restrict__ __buf, size_t __bufsize)
{
	extern ssize_t __readlink64(const char *__restrict__, char *__restrict__, size_t);
	return __readlink64(__path, __buf, __bufsize);
}
#else
	extern ssize_t readlink(const char *__restrict__, char *__restrict__, size_t);
#endif /* __64BIT__ */
#else
	extern int readlink(const char *, char *, size_t);
#endif /* _SUSV3_READLINK || !_ALL_SOURCE && _POSIX_C_SOURCE >= 200112L */

#ifndef _BSD
	extern pid_t		setpgrp(void);
#endif /* _BSD */
	extern int		setregid(gid_t, gid_t);
	extern int		setreuid(uid_t, uid_t);
	extern int		symlink(const char *, const char *);
	extern void		sync(void);
	extern int		truncate(const char *, off_t);
#ifdef _LARGE_FILE_API
	extern int		truncate64(const char *, off64_t);
#endif
	extern useconds_t	ualarm(useconds_t, useconds_t);
	extern int		usleep(useconds_t);
	extern pid_t		vfork(void);
#if _XOPEN_SOURCE>=500
	extern int		getlogin_r(char *, size_t);
	extern int		ttyname_r(int, char *, size_t);

#ifdef _LARGE_FILES
#define pread		pread64
#define pwrite		pwrite64
#endif /* _LARGE_FILES */

	extern ssize_t		pread(int, void *, size_t, off_t);
	extern ssize_t		pwrite(int, const void *, size_t, off_t);
#ifdef _LARGE_FILE_API
	extern ssize_t		pread64(int, void *, size_t, off64_t);
	extern ssize_t		pwrite64(int, const void *, size_t, off64_t);
#endif /* _LARGE_FILE_API */
#endif /* _XOPEN_SOURCE>=500 */

#endif /* _NO_PROTO */

#endif /* _XOPEN_SOURCE_EXTENDED */

#ifdef _ALL_SOURCE

extern char **environ;

#ifndef _KERNEL
#ifdef _NO_PROTO
	extern pid_t		f_fork();
#else /* _NO_PROTO */
	extern pid_t		f_fork(void);
#endif /* _NO_PROTO */
#endif	/* _KERNEL */

#ifdef _NO_PROTO
	extern char *		cuserid();
	extern int		ioctl();
#ifdef __64BIT__
	extern int		ioctlx();
	extern int		ioctl32();
	extern int		ioctl32x();
#endif /* __64BIT__ */
	extern int		readx();
	extern int		setgroups();
	extern int		writex();
	extern int		setegid();
	extern int		seteuid();
	extern int		setrgid();
	extern int		setruid();
	extern offset_t		llseek();
	extern char *		getusershell();
	extern void		setusershell();
	extern void		endusershell();
	extern char *		get_current_dir_name();
	extern int		sysfs();
#else
	extern char *		cuserid(char *);
	extern int		setegid(gid_t);
	extern int		seteuid(uid_t);
	extern int		setrgid(gid_t);
	extern int		setruid(uid_t);
#ifndef _BSD
	extern int		ioctl(int, int, ...);
#endif /* _BSD */
#ifdef __64BIT__
	extern int		ioctlx(int, int, void *, long);
	extern int		ioctl32(int, int, ...);
	extern int		ioctl32x(int, int, unsigned int, unsigned int);
#endif /* __64BIT__ */
	extern int		setgroups(int, gid_t []);
#ifndef _KERNEL
	extern int	readx(int, char*, unsigned, long);
	extern int	writex(int, char*, unsigned, long);

#ifdef _LARGE_FILES
#define fclear fclear64
#define	fsync_range	fsync_range64
#endif
	extern off_t	fclear(int, off_t);
	extern int	fsync_range(int, int, off_t, off_t);
#ifdef _LARGE_FILE_API
	extern off64_t	fclear64(int, off64_t);
	extern int	fsync_range64(int, int, off64_t, off64_t);
#endif
	extern offset_t llseek(int, offset_t, int);
	extern char *	getusershell(void);
	extern void	setusershell(void);
	extern void	endusershell(void);
	extern char *	get_current_dir_name(void);
	extern int	sysfs(int, ...);
	extern int	finfo(const char *, int, void *, int32long64_t);
	extern int	ffinfo(int, int, void *, int32long64_t);

#endif /* ndef _KERNEL */

#endif /* _NO_PROTO */

#define _AES_OS_VERSION 1               /* OSF, AES version */

#endif /* _ALL_SOURCE */

#ifdef __cplusplus
}
#endif

#endif /* _H_UNISTD */


==> cf_src/partitions/lu/lu_tile_hstreams.cpp <==
/*
 * Copyright 2012 Intel Corporation.
 *
 * This file is subject to the Intel Sample Source Code License. A copy
 * of the Intel Sample Source Code License is included.
 */
#include <stdio.h>
#include <mkl.h>
#include <math.h>
#include <sys/time.h>
#include <omp.h>
#include <stdlib.h>
#include <cmath>
#include <string.h>
#include <hStreams_source.h>
#include <hStreams_app_api.h>
#include <intel-coi/common/COIMacros_common.h>
#include <omp.h>
#include "helper_functions.h"
#include "hStreams_custom.h"
#include "dtime.h"

#define MAX(x, y) (((x) > (y)) ? (x) : (y))
#define MIN(x, y) (((x) < (y)) ? (x) : (y))
#define SWITCH_CHAR  '-'

extern double* dpo_generate(size_t);

HSTR_CPU_MASK avail_cpu_mask, avoid_cpu_mask;

static int loc_verbose = 0;

//custom dgetrf nopiv for square matrices
//This function does the lu factorization without pivoting for
//a col-major storage of input matrix
int custom_dgetrf_square_nopiv_colMaj(int size, double *mat)
{
    double invDiag;

#pragma omp parallel
{
    int i, j, k, ivec;
    double factor;
    int off1, off2;

    for (k = 0; k < size; ++k)
    {
        off1 = k*size;
        invDiag = 1 / mat[off1 + k];

#pragma omp for simd
        for (i = k+1; i < size; ++i)
            //get L entries below the diagonal
            mat[off1 + i] = invDiag * mat[off1 + i];

            //get Schur Complement
#pragma omp for
        for (j = k+1; j < size; ++j) {
            off2 = j*size;
            factor = mat[off2 + k];
#pragma simd
            for (i = k+1; i < size; ++i) {
                mat[off2 + i] -= factor*mat[off1 + i];
            }
        }
    }
}
    return 0;
}

//custom dgetrf nopiv for square matrices
//This function does the lu factorization without pivoting for
//a row-major storage of input matrix
int custom_dgetrf_square_nopiv_rowMaj(int size, double *mat)
{
    double invDiag;

#pragma omp parallel
{
    int i, j, k, ivec;
    double factor;
    int off1, off2;

    for (k = 0; k < size; ++k)
    {
        off1 = k*size;
        invDiag = 1 / mat[off1 + k];

#pragma omp for
        for (i = k+1; i < size; ++i)
        {
            off2 = i*size;
            //get L entries below the diagonal
            mat[off2 + k] = invDiag * mat[off2 + k];

            //get Schur Complement
            factor =  mat[off2 + k];
#pragma simd
            for (j = k+1; j < size; ++j)
                mat[off2 + j] -= factor*mat[off1 + j];
        }
    }
}
    return 0;
}


void lu_tiled(double *mat, int tile_size, int num_tiles, int mat_size,
        int niter, int max_log_str, bool layRow, int verify)
{
    //total number of tiles
    int tot_tiles = num_tiles * num_tiles;

    //memory allocation for matrix for tiled-lu
    double *A_my = (double *)malloc(mat_size*mat_size*sizeof(double));

    //memory allocation for matrix for MKL lu (for comparison)
    double *A_MKL = (double *)malloc(mat_size*mat_size*sizeof(double));

    //used for verification of results
    double *Cout = (double *)malloc(mat_size*mat_size*sizeof(double));
    double *eye = (double *)malloc(mat_size*mat_size*sizeof(double));

    //memory allocation for tiled matrix
    double **Asplit = new double* [tot_tiles];
    int mem_size_tile = tile_size*tile_size*sizeof(double);

    for (int i = 0; i < tot_tiles; ++i) {
        //Buffer per tile, host allocation
        Asplit[i] = (double *)_mm_malloc(mem_size_tile, 64);

        //Buffer creation and allocation on the card
        hStreams_app_create_buf((void *)Asplit[i], mem_size_tile);
    }

    double tbegin, tend;

    //initializing the identity matrix
    //used for verification of results
    eyeInit(eye, mat_size);

    int iter;
    int info;

    //Events are needed for various synchronizations to enforce
    //data dependence between and among data-transfers/computes
    HSTR_EVENT *eventcpyto = new HSTR_EVENT[tot_tiles];
    HSTR_EVENT *eventcpyfr = new HSTR_EVENT[tot_tiles];
    HSTR_EVENT *eventgetrf = new HSTR_EVENT[tot_tiles];
    HSTR_EVENT *eventtrsm = new HSTR_EVENT[tot_tiles];
    HSTR_EVENT *eventgemm = new HSTR_EVENT[tot_tiles];

    //for timing tiled lu
    double *totTimeMsec = new double [niter];

    //for timing MKL lu
    double *totTimeMsecMKL = new double [niter];

    HSTR_RESULT res;

    int *ipiv_MKL = new int [mat_size];
    int *ipiv_my = new int [mat_size];

    //these queues are used for queining up compute on the card and
    //data transfers to/from the card.
    //q_trsm for dtrsm, q_getrf for custom_getrf, q_gemm for dgemm.
    //The queues q_getrf and q_gemm are incremented by one for
    //every compute queued, q_trsm is incremented by one for every
    //two computes. The queues wrap around the max_log_str available.
    //This ensures good load-balancing.
    int q_trsm, q_getrf, q_gemm;

    CBLAS_ORDER blasLay;
    int lapackLay;

    if (layRow) {
        blasLay = CblasRowMajor;
        lapackLay = LAPACK_ROW_MAJOR;
    }
    else {
        blasLay = CblasColMajor;
        lapackLay = LAPACK_COL_MAJOR;
    }

    for (iter = 0; iter < niter; ++iter) {

        //copying matrices into separate variables for tiled lu (A_my)
        //and MKL lu (A_MKL)
        //The output overwrites the matrices and hence the need to copy
        //for each iteration
        copy_mat(mat, A_my, mat_size);
        copy_mat(mat, A_MKL, mat_size);

        unsigned int m, n, k;

        printf("\nIteration = %d, Tbegin\n", iter);

        //beginning of timing
        tbegin = dtimeGet();

        //splitting time included in the timing
        //This splits the input matrix into tiles (or blocks)
        split_into_blocks(A_my, Asplit, num_tiles, tile_size,
                mat_size, layRow);

        q_getrf = 0;
        for (k = 0; k < num_tiles; ++k)
        {
            //GETRF
            //custom dgetrf (no pivoting) is executed on the host on the
            //diagonal tile. The results are then sent to the card
            if (k > 0) {
                hStreams_app_event_wait(1, &eventgemm[k*num_tiles + k]);
                if (loc_verbose > 0)
                    printf("Sending tile[%d][%d] to host in queue %d\n",
                            k, k, (int)(q_getrf % max_log_str)) ;

                hStreams_app_xfer_memory(Asplit[k*num_tiles + k],
                        Asplit[k*num_tiles + k], mem_size_tile,
                        (int)(q_getrf % max_log_str), HSTR_SINK_TO_SRC,
                        &eventcpyfr[k*num_tiles + k]);

                hStreams_app_event_wait(1, &eventcpyfr[k*num_tiles + k]);
            }

            if (loc_verbose > 0)
                printf("Executing getrf on host for tile[%d][%d]\n", k, k);

            if (layRow)
                info = custom_dgetrf_square_nopiv_rowMaj(tile_size,
                        Asplit[k*num_tiles + k]);
            else
                info = custom_dgetrf_square_nopiv_colMaj(tile_size,
                        Asplit[k*num_tiles + k]);

            if (k < num_tiles - 1) {
                if (loc_verbose > 0)
                    printf("Sending tile[%d][%d] to card in queue %d\n",
                            k, k, (int)(q_getrf % max_log_str));

                hStreams_app_xfer_memory(Asplit[k*num_tiles + k],
                        Asplit[k*num_tiles + k], mem_size_tile,
                        (int)(q_getrf % max_log_str), HSTR_SRC_TO_SINK,
                        &eventcpyto[k*num_tiles + k]);
            }
            q_getrf++;

            q_trsm = 0;
            for (m = k+1; m < num_tiles; ++m) {
                if (k == 0) {
                    if (loc_verbose > 0)
                        printf("Sending tile[%d][%d] to card in queue %d\n",
                                m, k, (int)(q_trsm % max_log_str));

                    hStreams_app_xfer_memory(Asplit[m*num_tiles + k],
                            Asplit[m*num_tiles + k], mem_size_tile,
                            (int)(q_trsm % max_log_str), HSTR_SRC_TO_SINK,
                            &eventcpyto[m*num_tiles + k]);

                    if (loc_verbose > 0)
                        printf("Sending tile[%d][%d] to card in queue %d\n",
                                k, m, (int)(q_trsm % max_log_str));

                    hStreams_app_xfer_memory(Asplit[k*num_tiles + m],
                            Asplit[k*num_tiles + m], mem_size_tile,
                            (int)(q_trsm % max_log_str), HSTR_SRC_TO_SINK,
                            &eventcpyto[k*num_tiles + m]);
                }

                //DTRSM
                hStreams_app_event_wait(1, &eventcpyto[k*num_tiles + k]);

                if (k > 0) {
                    hStreams_app_event_wait(1, &eventgemm[m*num_tiles + k]);
                    hStreams_app_event_wait(1, &eventgemm[k*num_tiles + m]);
                }

                if (loc_verbose > 0)
                    printf("Executing trsm for tile[%d][%d] on card in queue %d\n",
                            m, k, (int)(q_trsm % max_log_str));

                //dtrsm is executed on the card
                res = hStreams_custom_dtrsm(blasLay, CblasRight,
                        CblasUpper, CblasNoTrans, CblasNonUnit,
                        tile_size, tile_size, 1.0, Asplit[k*num_tiles + k],
                        tile_size, Asplit[m*num_tiles + k], tile_size,
                        (int)(q_trsm % max_log_str),
                        &eventtrsm[m*num_tiles + k]);

                if (loc_verbose > 0)
                    printf("Executing trsm for tile[%d][%d] on card in queue %d\n",
                            k, m, (int)(q_trsm % max_log_str));

                res = hStreams_custom_dtrsm(blasLay, CblasLeft,
                        CblasLower, CblasNoTrans, CblasUnit, tile_size,
                        tile_size, 1.0, Asplit[k*num_tiles + k],
                        tile_size, Asplit[k*num_tiles + m], tile_size,
                        (int)(q_trsm % max_log_str),
                        &eventtrsm[m*num_tiles + k]);

                if (loc_verbose > 0)
                    printf("Sending tile[%d][%d] back to host in queue %d\n",
                            m, k, (int)(q_trsm % max_log_str));

                hStreams_app_xfer_memory(Asplit[m*num_tiles + k],
                        Asplit[m*num_tiles + k], mem_size_tile,
                        (int)(q_trsm % max_log_str), HSTR_SINK_TO_SRC,
                        &eventcpyfr[m*num_tiles + k]);

                if (loc_verbose > 0)
                    printf("Sending tile[%d][%d] back to host in queue %d\n",
                            k, m, (int)(q_trsm % max_log_str));

                hStreams_app_xfer_memory(Asplit[k*num_tiles + m],
                        Asplit[k*num_tiles + m], mem_size_tile,
                        (int)(q_trsm % max_log_str), HSTR_SINK_TO_SRC,
                        &eventcpyfr[k*num_tiles + m]);

                q_trsm++;
            }

            q_gemm = 0;
            for (m = k+1; m < num_tiles; ++m)
            {
                for (n = k+1; n < num_tiles; ++n) {
                    if (k == 0) {
                        if (loc_verbose > 0)
                            printf("Sending tile[%d][%d] to card in queue %d\n",
                                    m, n, (int)(q_gemm % max_log_str));

                        hStreams_app_xfer_memory(Asplit[m*num_tiles + n],
                                Asplit[m*num_tiles + n], mem_size_tile,
                                (int)(q_gemm % max_log_str), HSTR_SRC_TO_SINK,
                                &eventcpyto[m*num_tiles + n]);

                    }

                    //DGEMM
                    hStreams_app_event_wait(1, &eventtrsm[m*num_tiles + k]);
                    hStreams_app_event_wait(1, &eventtrsm[k*num_tiles + n]);

                    if (k > 0) {
                        hStreams_app_event_wait(1, &eventgemm[m*num_tiles + n]);
                    }
                    //dgemm is executed on the card
                    if (loc_verbose > 0)
                        printf("Executing gemm for tile[%d][%d] on card in queue %d\n",
                                m, n, (int)(q_gemm % max_log_str));

                    res = hStreams_app_dgemm(blasLay, CblasNoTrans,
                            CblasNoTrans, tile_size, tile_size, tile_size,
                            -1.0, Asplit[m*num_tiles + k], tile_size,
                            Asplit[k*num_tiles + n], tile_size, 1.0,
                            Asplit[m*num_tiles + n], tile_size,
                            (int)(q_gemm % max_log_str),
                            &eventgemm[m*num_tiles + n]);

                    q_gemm++;
                }
            }
        }

        //syncrhonizing all the streams
        hStreams_app_thread_sync();

        //end of timing
        tend = dtimeGet();

        totTimeMsec[iter] = 1e3*(tend-tbegin);
        printf("time for Tiled hstreams LU for iteration %d = %.2f msec\n",
                iter, totTimeMsec[iter]);

        //assembling of tiles back to form the full matrix
        assemble(Asplit, A_my, num_tiles, tile_size, mat_size, layRow);

        //calling mkl lu on host - AUTO OFFLOAD
        //this is to time the mkl lu for timing comparison
        //FIXME: Calling this function on Windows causes a crash
        /*mkl_mic_enable();
        tbegin = dtimeGet();

        info = LAPACKE_dgetrf(lapackLay, mat_size, mat_size, A_MKL, mat_size, ipiv_MKL);

        tend = dtimeGet();
        totTimeMsecMKL[iter] = 1e3*(tend-tbegin);
        printf("time for MKL LU (dgetrf) (AO) for iteration %d = %.2f msec\n",
                iter, totTimeMsecMKL[iter]);
        if (info != 0) printf("error with dgetrf\n");

        mkl_mic_disable();*/


        //verification of tiled-lu
        //for verification, we
        //1) obtain inverse of the input matrix using the lu factored matrix
        //2) multiply this inverse with the input matrix
        //3) compare the output of #2 with identity matrix
        //
        //Note: we cannot use the output from MKL dgetrf for verification
        //because MKL dgetrf does pivoting, and tiled-LU does not do pivoting.
        if (verify == 1) {
            //1. Generate ipiv for no pivoting
            for (int i = 0; i < mat_size; ++i)
                ipiv_my[i] = i+1;

            //2. call getri for tiled LU to get matrix inverse
            info = LAPACKE_dgetri(lapackLay, mat_size, A_my,
                    mat_size, ipiv_my);
            if (info != 0) printf("error with dgetri, info = %d\n", info);

            //3. multiply Ainv with Original A
            cblas_dgemm(blasLay, CblasNoTrans, CblasNoTrans, mat_size,
                    mat_size, mat_size, 1.0, A_my, mat_size, mat,
                    mat_size, 0.0, Cout, mat_size);

            //3. call verify_results (compare Cout with identity matrix)
            bool result = verify_results(Cout, eye, mat_size*mat_size);
            if (result == true)
                printf("Tiled LU successful\n");
            else
                printf("Tiled LU failed\n");
        }
    }

    double meanTimeMsec, stdDevMsec;
    double meanTimeMsecMKL, stdDevMsecMKL;

    double gflops = 2 * pow(mat_size, 3.0) / 3.0 * 1e-9;

    mean_and_stdev(totTimeMsec, meanTimeMsec, stdDevMsec, niter);
    mean_and_stdev(totTimeMsecMKL, meanTimeMsecMKL, stdDevMsecMKL, niter);

    printf("\nMatrix size = %d\n", mat_size);

    printf("Tiled hStreams LU: for %d iterations (ignoring first),\n"
            "mean Time = %.2f msec, stdDev Time = %.2f msec,\n"
            "Mean Gflops (using mean Time) = %.2f\n",
            niter - 1, meanTimeMsec, stdDevMsec,
            gflops / (meanTimeMsec * 1e-3));

    /*printf("\nMKL AO LU (dgetrf): For %d iterations (ignoring first),\n"
            "mean Time = %.2f msec, stdDev Time = %.2f msec,\n"
            "Mean Gflops (using mean Time) = %.2f\n\n",
            niter - 1, meanTimeMsecMKL, stdDevMsecMKL,
            gflops / (meanTimeMsecMKL * 1e-3));*/

    //Free
    free(A_my);
    free(A_MKL);
    free(Cout);
    free(eye);

    for (int i = 0; i < tot_tiles; ++i)
        _mm_free(Asplit[i]);

    delete [] Asplit;
    delete [] eventcpyto;
    delete [] eventcpyfr;
    delete [] eventgetrf;
    delete [] eventtrsm;
    delete [] eventgemm;
    delete [] totTimeMsec;
    delete [] totTimeMsecMKL;
    delete [] ipiv_MKL;
    delete [] ipiv_my;

}

int main(int argc, char** argv)
{
    HSTR_OPTIONS hstreams_options;
    hStreams_GetCurrentOptions(&hstreams_options, sizeof(HSTR_OPTIONS));

    hstreams_options.verbose = 0;
    char *libNames[200] = {NULL, NULL};

    //Library to be loaded for sink-side code
    libNames[0] = "lu_sink_1.so";
    hstreams_options.libNameCnt = 1;
    hstreams_options.libNames = libNames;
    hstreams_options.libFlags = NULL;

    int mat_size_m, num_tiles, niter, tile_size;
    niter = 5; num_tiles = 1;
    mat_size_m = 0; //must be an input
    bool layRow = true;

    //max_log_str defines the no. of physical partitions on the card
    int max_log_str = 5;

    int verify = 1;
    int use_num_threads;
    int tLogStreamsPerPlace = 1;
    int tPlacesPerDomain = 1;

    hStreams_SetOptions(&hstreams_options);
    for (int i=1;i < argc;i++)
    {
        if (*argv[i] == SWITCH_CHAR)
        {
            switch (*(argv[i]+1))
            {
                case 'm':
                    mat_size_m = (int)atol(argv[i]+3);
                    break;

                case 't':
                    num_tiles = (int)atol(argv[i]+3);
                    break;

                case 's':
                    //max_log_str = (int)atol(argv[i]+3); by Jianbin
		    tLogStreamsPerPlace = (int)atol(argv[i]+3);
                    break;
		    
                case 'p': // the number of partitions per domain
                    tPlacesPerDomain = (int)atol(argv[i]+3);
                    break;
		    
                case 'l':
                    if ((strcmp("row", argv[i]+3) == 0) ||
                            (strcmp("ROW", argv[i]+3) == 0)) {
                        layRow = true;
                        printf("matrix is in Row major format\n");
                    }
                    else {
                        layRow = false;
                        printf("matrix is in Col major format\n");
                    }
                    break;

                case 'i':
                    niter = (int)atol(argv[i]+3);
		    if( niter < 3 ) niter=3;
		    break;

                case 'v':
                    verify = (int)atol(argv[i]+3);
		    break;

                default:
                    break;
            }
        }
    }
    dtimeInit();

    printf("no. of streams (partitions) = %d, mat_size = %d, num_tiles = %d, "
            "niter = %d\n\n", max_log_str, mat_size_m, num_tiles, niter);

    //Check that mat_size is divisible by num_tiles
    if (mat_size_m % num_tiles != 0) {
        printf("matrix size MUST be divisible by num_tiles.. aborting\n");
        exit(0);
    }

    if (mat_size_m == 0) { printf("mat_size_m is not defined\n"); exit(0); }

    tile_size = mat_size_m / num_tiles;

    //This allocates memory for the full input matrix
    double *A = (double *)malloc(mat_size_m*mat_size_m*sizeof(double));

    //Generate a symmetric positve-definite matrix
    A = dpo_generate(mat_size_m);

    //No. of PlacesPerDomain is same as no. of logical streams since LogStreamsPerPlace is 1.
    //uint32_t PlacesPerDomain = max_log_str;
    //uint32_t LogStreamsPerPlace = 1;
    uint32_t PlacesPerDomain = tPlacesPerDomain;
    uint32_t LogStreamsPerPlace = tLogStreamsPerPlace;
    max_log_str = tPlacesPerDomain * tLogStreamsPerPlace;
    printf(">>parameters: partitions=%d, streams=%d\n", PlacesPerDomain, LogStreamsPerPlace);
    hStreams_app_init(PlacesPerDomain, LogStreamsPerPlace);

    //Calling the tiled LU function. This does the factorization of the full matrix using a tiled implementation.
    lu_tiled(A, tile_size, num_tiles, mat_size_m, niter,
            max_log_str, layRow, verify);

    hStreams_app_fini();

    free(A);

    return 0;
}


==> cf_src/partitions/lu/runit.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.

#scatter affinity set on host
export KMP_AFFINITY=scatter

#for MKL AO run
export MIC_ENV_PREFIX=MIC
export MIC_KMP_AFFINITY=balanced

. ../../common/setEnv.sh ../../../bin

cd ../../../bin/host

#m - matrix size; t - no. of tiles; s - no. of streams (partitions on MIC); i - no. of iterations
#l - layout (row or ROW for rowmajor; else is colMajor)

#./lu_tiled_hstreams -m 4800 -t 6 -s 5 -l col -i 5
#./lu_tiled_hstreams -m 4800 -t 6 -s 5 -l row -i 5
#./lu_tiled_hstreams -m 9600 -t 12 -p 2 -s 1 -l col -i 11 -v 0

for((partitions=1;partitions<=56;partitions=partitions+1))
do	
	echo partitions=$partitions
	#./lu_tiled_hstreams -m 9600 -t 12 -p $partitions -s 1 -l col -i 11 -v 0
	./lu_tiled_hstreams -m 9600 -t 12 -p $partitions -s 1 -l col -i 11 -v 0
done


==> cf_src/partitions/matMul/matMultapi.cpp <==
/*
 * Copyright 2012 Intel Corporation.
 *
 * This file is subject to the Intel Sample Source Code License. A copy
 * of the Intel Sample Source Code License is included.
 */

//******************************************************************************************
// Author:   Gaurav Bansal
// Purpose:  Matrix multiply using hStreams
// Created:  5/2/14
//********************************************************************************************

#include <stdio.h>
#include <unistd.h>
#include <stdlib.h>
#include <string.h>

#include "dtime.h"
#include <math.h>

//********************************************************************************************
#include <mkl.h>
#include <hStreams_source.h>
#include <hStreams_app_api.h>

#define SWITCH_CHAR  '-'
typedef FP_DATA_TYPE MATRIX_TYPE;

//********************************************************************************************
//
typedef struct _mtxSize  // Optional Command-line multiplier for matrix sizes
{
    unsigned int numColsA, numRowsA, numColsB, numRowsB, numColsC, numRowsC;
}   sMtxSize;

static int partitions  = 4;  // computing partitions per card
static int max_log_str = 4;  // number of logical streams: one can make this bigger
static int pass        = 0;  // number of passes in former_main

// Calculate mean gigaFlops
double mean_and_stddev(double *gflops, int size, double &mean, double &stddev, double &max, double &min)
{
  mean = stddev = 0.0;
  if( size < 3 ) return(0.0);
  min = 1.0e38; max = -min;
  for (int i = 1; i < size; ++i) {
      mean = mean + gflops[i];
      if( gflops[i] > max ) max = gflops[i];
      if( gflops[i] < min ) min = gflops[i];
  }
  mean = mean / (size - 1);

  for (int i = 1; i < size; ++i) {
      stddev = stddev + pow(gflops[i] - mean, 2);
  }

  stddev = stddev / (size - 2);
  stddev = sqrt(stddev);
  return( stddev );
}

// Initializes a matrix with random MATRIX_TYPE entries.
void randomInit(MATRIX_TYPE *data, int size)
{
    for (int i = 0; i < size; ++i)
    {
        data[i] = rand() / (MATRIX_TYPE)RAND_MAX;
    }
}

void initializeMatrices(sMtxSize &allSizes, int m, int k, int n)
{
    allSizes.numRowsA =  m;
    allSizes.numColsA =  k;
    allSizes.numRowsB =  k;
    allSizes.numColsB =  n;
    allSizes.numRowsC =  m;
    allSizes.numColsC =  n;
}

//
// Do Block Matrix Multiply
//
int matrixMultiply(sMtxSize &allSizes,
                   int mblocks, int kblocks, int nblocks,
                   int nIter)
{
    int totalblocks_A = mblocks * kblocks;
    int totalblocks_B = kblocks * nblocks;
    int totalblocks_C = mblocks * nblocks;

    unsigned int size_A = allSizes.numColsA * allSizes.numRowsA;
    unsigned int size_B = allSizes.numColsB * allSizes.numRowsB;
    unsigned int size_C = allSizes.numColsC * allSizes.numRowsC;

    // allocate host memory for matrices A and B and C
    MATRIX_TYPE *h_A = new MATRIX_TYPE[size_A];
    MATRIX_TYPE *h_B = new MATRIX_TYPE[size_B];
    MATRIX_TYPE *h_C = new MATRIX_TYPE[size_C];

    // host memory for matrix blocks for A and B and C
    MATRIX_TYPE** h_Ablock = new MATRIX_TYPE*[totalblocks_A];
    MATRIX_TYPE** h_Bblock = new MATRIX_TYPE*[totalblocks_B];
    MATRIX_TYPE** h_Cblock = new MATRIX_TYPE*[totalblocks_C];

    unsigned int mem_size_Ablock = sizeof(MATRIX_TYPE) * size_A/totalblocks_A;
    unsigned int mem_size_Bblock = sizeof(MATRIX_TYPE) * size_B/totalblocks_B;
    unsigned int mem_size_Cblock = sizeof(MATRIX_TYPE) * size_C/totalblocks_C;

    // malloc & initialize blocks of A/B/C on host and device
    for (int i = 0; i < totalblocks_A; ++i)
    {
        h_Ablock[i] = new MATRIX_TYPE[size_A/totalblocks_A];
        CHECK_HSTR_RESULT(hStreams_app_create_buf((void *)h_Ablock[i], mem_size_Ablock);
                _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
            "Block A[%d]: ",
                        HSTR_INFO_TYPE_TRACE,
                                      i));

                // set seed for rand()
        srand(2006+i);

        // initialize host memory
        randomInit(h_Ablock[i], size_A/totalblocks_A);
    }

    for (int i = 0; i < totalblocks_B; ++i) {
        h_Bblock[i] = new MATRIX_TYPE[size_B/totalblocks_B];
        CHECK_HSTR_RESULT(hStreams_app_create_buf((void *) h_Bblock[i], mem_size_Bblock);
                _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
            "Block B[%d]: ",
                        HSTR_INFO_TYPE_TRACE,
                                      i));

        // set seed for rand()
        srand(201+i);

        // initialize host memory
        randomInit(h_Bblock[i], size_B/totalblocks_B);
    }

    // Create buffers on the card
    for (int i = 0; i < totalblocks_C; ++i) {
        h_Cblock[i] = new MATRIX_TYPE[size_C/totalblocks_C];
        CHECK_HSTR_RESULT(hStreams_app_create_buf((void *) h_Cblock[i], mem_size_Cblock);
                _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
            "Block C[%d]: ",
                         HSTR_INFO_TYPE_TRACE,
                                      i));
    }

    // Assemble matrices A and B for later host computation check
    int Bindex;
    for (int i = 0; i < kblocks; i++)
    {
        for (unsigned int k = 0; k < allSizes.numRowsB/kblocks; k++)
        {
            for (int j = i*nblocks; j < (i+1)*nblocks; j++)
            {
                for (unsigned int l = 0; l < allSizes.numColsB/nblocks; l++)
                {
                    Bindex = allSizes.numColsB*(i*allSizes.numRowsB/kblocks + k) +
                                   ((j-i*nblocks)*allSizes.numColsB/nblocks + l);
                    h_B[Bindex] = h_Bblock[j][l + k*allSizes.numColsB/nblocks];
                }
            }
        }
    }
    int Aindex;
    for (int i = 0; i < mblocks; i++)
    {
        for (unsigned int k = 0; k < allSizes.numRowsA/mblocks; k++)
        {
            for (int j = i; j <= i + (mblocks)*(kblocks-1); j = j + mblocks)
            {
                for (unsigned int l = 0; l < allSizes.numColsA/kblocks; l++)
                {
                    Aindex = allSizes.numColsA*(i*allSizes.numRowsA/mblocks + k) +
                                 (((j-i)/mblocks)*allSizes.numColsA/kblocks + l);
                    h_A[Aindex] = h_Ablock[j][l + k*allSizes.numColsA/kblocks];
                }
            }
        }
    }

    double* gigaFlops = new double[nIter];
    const MATRIX_TYPE alpha = 1.0;
    const MATRIX_TYPE beta  = 1.0;

    HSTR_EVENT *eventAcpy = new HSTR_EVENT[totalblocks_A];
    HSTR_EVENT *eventBcpy = new HSTR_EVENT[totalblocks_B];
    HSTR_EVENT *eventCcpy = new HSTR_EVENT[totalblocks_C];
    HSTR_EVENT *eventCset = new HSTR_EVENT[totalblocks_C];

    for (int iter = 0; iter < nIter; iter++)
    {
        double CdataRate = 0.0;
        double BdataRate = 0.0;
        double AdataRate = 0.0;

        double iterStart = dtimeGet();

        // Memset h_Cblock to zero initially
        for (int i = 0; i < totalblocks_C; ++i)
        {
          CHECK_HSTR_RESULT(hStreams_app_memset(h_Cblock[i], 0, mem_size_Cblock, (i%max_log_str), &eventCset[i]));
        }

        int qindex;
        int cblock_index = 0;
        int countA = -1, countB = -1;
        div_t divresult1, divresult2;

        while (countA < totalblocks_A-1 || countB < totalblocks_B-1)
        {
            if ((countA <= countB || countB == totalblocks_B-1) && (countA < totalblocks_A -1))
            {
                countA++;
                double tbegin = dtimeGet();
                CHECK_HSTR_RESULT(hStreams_app_xfer_memory(
                  h_Ablock[countA], h_Ablock[countA], mem_size_Ablock,
		  (int)countA%max_log_str, HSTR_SRC_TO_SINK,
		  &eventAcpy[countA]));
                double tend = dtimeGet();
                _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                                "Memcpy A Mic time= %.3f milliseconds\n",
                    HSTR_INFO_TYPE_TRACE,
                            1.0e3*(tend-tbegin) );
                if( tend != tbegin )
                {
                        AdataRate = 1.0e-9*mem_size_Ablock/(tend-tbegin);
                    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                        "A Data Rate= %.3f GB/s\n",
                        HSTR_INFO_TYPE_TRACE,
                        AdataRate);
                }
            }
            else if ((countB < countA || countA == totalblocks_A-1) && (countB < totalblocks_B - 1))
            {
                countB++;
                double tbegin = dtimeGet();
                CHECK_HSTR_RESULT(hStreams_app_xfer_memory(
                  h_Bblock[countB], h_Bblock[countB], mem_size_Bblock,
		  (int)countB%max_log_str, HSTR_SRC_TO_SINK,
		  &eventBcpy[countB]));
                double tend = dtimeGet();
                _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                    "Memcpy B Mic time= %.3f milliseconds\n",
                    HSTR_INFO_TYPE_TRACE,
                    1.0e3*(tend-tbegin) );

                if( tend != tbegin )
                {
                        BdataRate = 1.0e-9*mem_size_Bblock/(tend-tbegin);
                    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                        "B Data Rate= %.3f GB/s\n",
                        HSTR_INFO_TYPE_TRACE,
                        BdataRate);
                }
            }

            // start multiplications
            if ((countA + countB) >= 0)
            {
                if (countA > countB)
                {  //received a new A block
                    for (int j = 0; j <= countB; j++)
                    {
                        divresult1 = div(countA, mblocks);
                        divresult2 = div(j, nblocks);
                        if (divresult1.quot == divresult2.quot)
                        {   //validity
                            cblock_index = divresult1.rem*nblocks + divresult2.rem;
                            qindex = (int)cblock_index % max_log_str;

                            _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                                "Multiplying A[%d]xB[%d] = C[%d].. Using logical stream %d...",
                                HSTR_INFO_TYPE_TRACE,
                                countA, j, cblock_index, qindex);

                            CHECK_HSTR_RESULT(hStreams_app_event_wait(1, &eventBcpy[j]));
                            CHECK_HSTR_RESULT(hStreams_app_event_wait(1, &eventAcpy[countA]));
                            CHECK_HSTR_RESULT(hStreams_app_event_wait(1, &eventCset[cblock_index]));

                            double tbegin = dtimeGet();
                            //Async compute on the device
                            CHECK_HSTR_RESULT(hStreams_app_dgemm(CblasColMajor, CblasNoTrans, CblasNoTrans,
                                              allSizes.numColsB/nblocks, allSizes.numRowsA/mblocks,
                                              allSizes.numRowsB/kblocks,
                                              alpha, h_Bblock[j], allSizes.numColsB/nblocks,
                                              h_Ablock[countA], allSizes.numColsA/kblocks,
                                              beta, h_Cblock[cblock_index], allSizes.numColsC/nblocks,
                                                                        qindex, &eventCcpy[cblock_index]));
                            double tend = dtimeGet();

                            _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                                "GEMM Time= %.3f microseconds\n",
                                HSTR_INFO_TYPE_TRACE,
                                1.0e6* (tend-tbegin) );
                        }
                    }
                }
                else { //received a new B block
                    for (int i = 0; i <= countA; i++)
                    {
                        divresult1 = div(i, mblocks);
                        divresult2 = div(countB, nblocks);

                        if (divresult1.quot == divresult2.quot)
                        { //validity
                            cblock_index = divresult1.rem*nblocks + divresult2.rem;
                            qindex = (int)cblock_index % max_log_str;

                            _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                                "Multiplying A[%d]xB[%d] = C[%d].. Using logical stream %d...",
                                HSTR_INFO_TYPE_TRACE,
                                i, countB, cblock_index, qindex);

                            CHECK_HSTR_RESULT(hStreams_app_event_wait(1, &eventBcpy[countB]));
                            CHECK_HSTR_RESULT(hStreams_app_event_wait(1, &eventAcpy[i]));
                            CHECK_HSTR_RESULT(hStreams_app_event_wait(1, &eventCset[cblock_index]));

                            double tbegin = dtimeGet();
                            //Async compute
                            CHECK_HSTR_RESULT(hStreams_app_dgemm(CblasColMajor, CblasNoTrans, CblasNoTrans,
                                              allSizes.numColsB/nblocks, allSizes.numRowsA/mblocks,
                                              allSizes.numRowsB/kblocks,
                                              alpha, h_Bblock[countB], allSizes.numColsB/nblocks,
                                              h_Ablock[i], allSizes.numColsA/kblocks,
                                              beta, h_Cblock[cblock_index], allSizes.numColsC/nblocks,
                                                                        qindex, &eventCcpy[cblock_index]));
                            double tend = dtimeGet();

                          _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                                "GEMM Time= %.3f microseconds\n",
                                HSTR_INFO_TYPE_TRACE,
                                1.0e6* (tend-tbegin) );
                        }
                    }
                }
            }
        }

        // copy result from device to host
        for (int i = 0; i < totalblocks_C; ++i)
        {
            _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                "transferring matrix h_Cblock[%d] from device to host..asynchronously..using logical stream %d.",
                HSTR_INFO_TYPE_TRACE,
                i, i%max_log_str);

            //Synchronize before transferring the result back
            CHECK_HSTR_RESULT(hStreams_app_stream_sync(i%max_log_str));

            double tbegin = dtimeGet();
            CHECK_HSTR_RESULT(hStreams_app_xfer_memory(
              h_Cblock[i], h_Cblock[i], mem_size_Cblock, (int)i%max_log_str,
	      HSTR_SINK_TO_SRC, &eventCcpy[i]));
            double tend = dtimeGet();
            _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                "Memcpy C Time= %7.3f milliseconds --> ",
                HSTR_INFO_TYPE_TRACE,
                1.0e3*(tend-tbegin) );
            if( tend != tbegin )
            {
                CdataRate = 1.0e-9*mem_size_Cblock/(tend-tbegin);
                _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                    "C Data Rate= %7.3f GB/s\n",
                    HSTR_INFO_TYPE_TRACE,
                    CdataRate );
            }
        }

        //Synchronize after transferring the result back
        CHECK_HSTR_RESULT(hStreams_app_thread_sync());

        double iterStop = dtimeGet();

        //get Gflops
        double flopsPerMatrixMul = 2.0 * (double)allSizes.numColsA *
                                         (double)allSizes.numRowsA *
                                         (double)allSizes.numColsB;
        if( iterStop != iterStart )
                gigaFlops[iter] = (flopsPerMatrixMul * 1.0e-9f) / (iterStop - iterStart);
        else
                gigaFlops[iter] = 0.0;

        _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                              "Perf: %.3f Gflops/sec, Time= %.3f msec\r\n",
                              HSTR_INFO_TYPE_ALWAYSEMIT,
                              gigaFlops[iter], 1000.0*(iterStop - iterStart) );

    }

    double mean_gflops, stddev_gflops, max_gflops, min_gflops;
    mean_and_stddev(gigaFlops, nIter, mean_gflops, stddev_gflops,max_gflops,min_gflops);

    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
        "Size=, %d, %d, %d, %d, Pass=, %d, Iters=, %d, Max=, %.2f, GF/s, Avg_DGEMM=, %.2f, GFlop/s, StdDev=, %.2f, GFlop/s, %.2f, percent (Ignoring first iteration)\n",
        HSTR_INFO_TYPE_ALWAYSEMIT,
        allSizes.numRowsA, allSizes.numColsA, allSizes.numRowsB, allSizes.numColsB,
        pass,nIter, max_gflops, mean_gflops, stddev_gflops,100.0*stddev_gflops/mean_gflops);

    int Cindex;
    for (int i = 0; i < mblocks; i++)
    {
        for (unsigned int k = 0; k < allSizes.numRowsC/mblocks; k++)
        {
            for (int j = i*nblocks; j < (i+1)*nblocks; j++)
            {
                for (unsigned int l = 0; l < allSizes.numColsC/nblocks; l++)
                {
                    Cindex = allSizes.numColsC*(i*allSizes.numRowsC/mblocks + k) +
                                   ((j-i*nblocks)*allSizes.numColsC/nblocks + l);
                    h_C[Cindex] = h_Cblock[j][l + k*allSizes.numColsC/nblocks];
                }
            }
        }
    }

    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
        "Computing result using host CPU...",
        HSTR_INFO_TYPE_ALWAYSEMIT);

    MATRIX_TYPE *reference = new MATRIX_TYPE[size_C];
    bool resACBLAS = true;

    // faster MKL host compute reference solution
    /*
    memset(reference,0,size_C*sizeof(MATRIX_TYPE));
    double refFlops = (2.0*allSizes.numRowsC*allSizes.numColsC*allSizes.numColsA);
    double trefStart = dtimeGet();
    cblas_dgemm(CblasRowMajor, CblasNoTrans, CblasNoTrans,
                allSizes.numRowsA, allSizes.numColsB, allSizes.numColsA,
                1.0, h_A, allSizes.numColsA, h_B, allSizes.numColsB,
                0.0, reference, allSizes.numColsC);
    double trefStop = dtimeGet();
    resACBLAS = true;
    uint32_t num_mismatch = 0;
    for (unsigned int i = 0; i < size_C; ++i)
    {
        FP_DATA_TYPE diff = fabs(reference[i] - h_C[i]);
        if (reference[i] != 0) diff /= reference[i];
        if (diff > 1.0e-7)
        {
            num_mismatch++;
            if (resACBLAS) {
              printf("MKL dgemm: Detected problem at i=%d: ref %g actual %g\n",
                      i, reference[i], h_C[i]);
            }
            resACBLAS = false;
        }
    }

    if( resACBLAS ) {
        printf("[If no MKLdgemm failures, then] Block Multiplication was successful.\r\n");
    } else {
      printf( "ERROR: Mismatch between MKL's result and hStreams' result.\n"
              "ERROR: Number of mismatching elements: %u, number of matching elements: %u\n",
              num_mismatch, size_C - num_mismatch);
    }

    double mklHostRefFlops = (refFlops * 1.0e-9) / (trefStop - trefStart);
    printf("MKL Host DGEMM Perf, %.3f, GFlops/sec, Time= %.3f msec\r\n",
                    mklHostRefFlops, 1000.0*(trefStop - trefStart) );
	*/
    //
    // Free Memory
    //
    delete [] reference;
    delete [] h_A;
    delete [] h_B;
    delete [] h_C;
    delete [] gigaFlops;
    delete [] eventAcpy;
    delete [] eventBcpy;
    delete [] eventCcpy;
    delete [] eventCset;

    for (int i = 0; i < totalblocks_A; ++i) { delete [] h_Ablock[i]; }
    for (int i = 0; i < totalblocks_B; ++i) { delete [] h_Bblock[i]; }
    for (int i = 0; i < totalblocks_C; ++i) { delete [] h_Cblock[i]; }

    return 0;
}

static HSTR_OPTIONS hstreams_options;

static int formerMain(int argc, char** argv)
{
    hStreams_GetCurrentOptions(&hstreams_options, sizeof(hstreams_options));
    hstreams_options.verbose = 0;
    hstreams_options.phys_domains_limit = 256;  // Limit to 256 domains
    int nIter=5, blocksize = 128;
    int mat_size_m=512, mat_size_k=512, mat_size_n=5120;
    sMtxSize allSizes;

    ++pass;
    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
    "*** C(mxn) = A(mxk) x B(kxn)\n", HSTR_INFO_TYPE_ALWAYSEMIT);

    int tLogStreamsPerPlace = 1;
    int tPlacesPerDomain = 1;
    while (argc)
    {
        if (*argv[0] == SWITCH_CHAR)
        {
            switch (*(argv[0]+1))
            {
                case 'b':
                    blocksize = (int)atol(argv[0]+2);
                    break;

                case 'm':
                    mat_size_m = (int)atol(argv[0]+2);
                    break;

                case 'k':
                    mat_size_k = (int)atol(argv[0]+2);
                    break;

                case 'n':
                    mat_size_n = (int)atol(argv[0]+2);
                    break;
                case 's': // the number of logical streams per place
                    tLogStreamsPerPlace = (int)atol(argv[0]+2);
                    break;

                case 'p': // the number of partitions per domain
                    tPlacesPerDomain = (int)atol(argv[0]+2);
                    break;


                case 'i':
                    nIter = (int)atol(argv[0]+2);
		    if( nIter < 3 ) nIter=3;
		    break;

                case 'v':
                    hstreams_options.verbose = (int)atol(argv[0]+2);
                    break;

                default:
                    break;
            }
        }
        argc -= 1;
        argv++;
    }

    hStreams_SetOptions(&hstreams_options);
    int mblocks, nblocks, kblocks;
    mblocks = (int)mat_size_m/blocksize;
    kblocks = (int)mat_size_k/blocksize;
    nblocks = (int)mat_size_n/blocksize;

    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
        "blocksize = %d x %d, m = %d, k = %d, n = %d\n",
        HSTR_INFO_TYPE_ALWAYSEMIT,
        blocksize, blocksize, mat_size_m, mat_size_k, mat_size_n);

    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
        "mblocks = %d, kblocks = %d, nblocks = %d\n",
        HSTR_INFO_TYPE_ALWAYSEMIT,
        mblocks, kblocks, nblocks);

    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
        "Matrix in blocks A(%d,%d), B(%d,%d), C(%d,%d)\n",
        HSTR_INFO_TYPE_ALWAYSEMIT,
        mblocks,kblocks, kblocks,nblocks, mblocks,nblocks);

    //the second arg is logStrPerParition! not perCard
    uint32_t PlacesPerDomain = tPlacesPerDomain;
    uint32_t LogStreamsPerPlace = tLogStreamsPerPlace;
    max_log_str = tPlacesPerDomain * tLogStreamsPerPlace;
    printf(">>parameters: partitions=%d, streams=%d\n", PlacesPerDomain, LogStreamsPerPlace);
    //int iret = hStreams_app_init(partitions, 1);
    int iret = hStreams_app_init(PlacesPerDomain, LogStreamsPerPlace);
    if( iret != 0 ) { printf("hstreams_app_init failed!\r\n"); exit(-1); }

    initializeMatrices(allSizes, mat_size_m, mat_size_k, mat_size_n);

    matrixMultiply(allSizes, mblocks, kblocks, nblocks, nIter);

    CHECK_HSTR_RESULT(hStreams_app_thread_sync());

    CHECK_HSTR_RESULT(hStreams_app_fini());

    return 0;

}

int main(int argc, char** argv)
{
  dtimeInit();
  return formerMain(argc,argv);
}


==> cf_src/partitions/matMul/run_matMult.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.
. ../common/setEnv.sh
cd ../../bin/host

for((partitions=1;partitions<=56;partitions=partitions+1))
do	
	echo partitions=$partitions
	./mat_mult -c -b500 -m6000 -k6000 -n6000 -i11 -p$partitions -s1 -v0 
done


==> cf_src/partitions/nn/getopt.cpp <==
/* Getopt for GNU.
   NOTE: getopt is now part of the C library, so if you don't know what
   "Keep this file name-space clean" means, talk to drepper@gnu.org
   before changing it!
   Copyright (C) 1987,88,89,90,91,92,93,94,95,96,98,99,2000,2001
        Free Software Foundation, Inc.
   This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute it and/or
   modify it under the terms of the GNU Lesser General Public
   License as published by the Free Software Foundation; either
   version 2.1 of the License, or (at your option) any later version.

   The GNU C Library is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
   Lesser General Public License for more details.

   You should have received a copy of the GNU Lesser General Public
   License along with the GNU C Library; if not, write to the Free
   Software Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA
   02111-1307 USA.  */

/* This tells Alpha OSF/1 not to define a getopt prototype in <stdio.h>.
   Ditto for AIX 3.2 and <stdlib.h>.  */
#ifndef _NO_PROTO
# define _NO_PROTO
#endif

#ifdef HAVE_CONFIG_H
# include <config.h>
#endif

#if !defined __STDC__ || !__STDC__
/* This is a separate conditional since some stdc systems
   reject `defined (const)'.  */
# ifndef const
#  define const
# endif
#endif

#include <stdio.h>

/* Comment out all this code if we are using the GNU C Library, and are not
   actually compiling the library itself.  This code is part of the GNU C
   Library, but also included in many other GNU distributions.  Compiling
   and linking in this code is a waste when using the GNU C library
   (especially if it is a shared library).  Rather than having every GNU
   program understand `configure --with-gnu-libc' and omit the object files,
   it is simpler to just do this in the source for each such file.  */

#define GETOPT_INTERFACE_VERSION 2
#if !defined _LIBC && defined __GLIBC__ && __GLIBC__ >= 2
# include <gnu-versions.h>
# if _GNU_GETOPT_INTERFACE_VERSION == GETOPT_INTERFACE_VERSION
#  define ELIDE_CODE
# endif
#endif

#ifndef ELIDE_CODE


/* This needs to come after some library #include
   to get __GNU_LIBRARY__ defined.  */
#ifdef  __GNU_LIBRARY__
/* Don't include stdlib.h for non-GNU C libraries because some of them
   contain conflicting prototypes for getopt.  */
# include <stdlib.h>
# include <unistd.h>
#endif  /* GNU C library.  */

#ifdef VMS
# include <unixlib.h>
# if HAVE_STRING_H - 0
#  include <string.h>
# endif
#endif

#ifndef _
/* This is for other GNU distributions with internationalized messages.  */
# if (HAVE_LIBINTL_H && ENABLE_NLS) || defined _LIBC
#  include <libintl.h>
#  ifndef _
#   define _(msgid)     gettext (msgid)
#  endif
# else
#  define _(msgid)      (msgid)
# endif
# if defined _LIBC && defined USE_IN_LIBIO
#  include <wchar.h>
# endif
#endif

/* This version of `getopt' appears to the caller like standard Unix `getopt'
   but it behaves differently for the user, since it allows the user
   to intersperse the options with the other arguments.

   As `getopt' works, it permutes the elements of ARGV so that,
   when it is done, all the options precede everything else.  Thus
   all application programs are extended to handle flexible argument order.

   Setting the environment variable POSIXLY_CORRECT disables permutation.
   Then the behavior is completely standard.

   GNU application programs can use a third alternative mode in which
   they can distinguish the relative order of options and other arguments.  */

#include "getopt.h"

/* For communication from `getopt' to the caller.
   When `getopt' finds an option that takes an argument,
   the argument value is returned here.
   Also, when `ordering' is RETURN_IN_ORDER,
   each non-option ARGV-element is returned here.  */

char *optarg;

/* Index in ARGV of the next element to be scanned.
   This is used for communication to and from the caller
   and for communication between successive calls to `getopt'.

   On entry to `getopt', zero means this is the first call; initialize.

   When `getopt' returns -1, this is the index of the first of the
   non-option elements that the caller should itself scan.

   Otherwise, `optind' communicates from one call to the next
   how much of ARGV has been scanned so far.  */

/* 1003.2 says this must be 1 before any call.  */
int optind = 1;

/* Formerly, initialization of getopt depended on optind==0, which
   causes problems with re-calling getopt as programs generally don't
   know that. */

int __getopt_initialized;

/* The next char to be scanned in the option-element
   in which the last option character we returned was found.
   This allows us to pick up the scan where we left off.

   If this is zero, or a null string, it means resume the scan
   by advancing to the next ARGV-element.  */

static char *nextchar;

/* Callers store zero here to inhibit the error message
   for unrecognized options.  */

int opterr = 1;

/* Set to an option character which was unrecognized.
   This must be initialized on some systems to avoid linking in the
   system's own getopt implementation.  */

int optopt = '?';

/* Describe how to deal with options that follow non-option ARGV-elements.

   If the caller did not specify anything,
   the default is REQUIRE_ORDER if the environment variable
   POSIXLY_CORRECT is defined, PERMUTE otherwise.

   REQUIRE_ORDER means don't recognize them as options;
   stop option processing when the first non-option is seen.
   This is what Unix does.
   This mode of operation is selected by either setting the environment
   variable POSIXLY_CORRECT, or using `+' as the first character
   of the list of option characters.

   PERMUTE is the default.  We permute the contents of ARGV as we scan,
   so that eventually all the non-options are at the end.  This allows options
   to be given in any order, even with programs that were not written to
   expect this.

   RETURN_IN_ORDER is an option available to programs that were written
   to expect options and other ARGV-elements in any order and that care about
   the ordering of the two.  We describe each non-option ARGV-element
   as if it were the argument of an option with character code 1.
   Using `-' as the first character of the list of option characters
   selects this mode of operation.

   The special argument `--' forces an end of option-scanning regardless
   of the value of `ordering'.  In the case of RETURN_IN_ORDER, only
   `--' can cause `getopt' to return -1 with `optind' != ARGC.  */

static enum
{
  REQUIRE_ORDER, PERMUTE, RETURN_IN_ORDER
} ordering;

/* Value of POSIXLY_CORRECT environment variable.  */
static char *posixly_correct;

#ifdef  __GNU_LIBRARY__
/* We want to avoid inclusion of string.h with non-GNU libraries
   because there are many ways it can cause trouble.
   On some systems, it contains special magic macros that don't work
   in GCC.  */
# include <string.h>
# define my_index       strchr
#else

//# if HAVE_STRING_H || WIN32 /* Pete Wilson mod 7/28/02 */
#  include <string.h>
//# else
//#  include <strings.h>
//# endif

/* Avoid depending on library functions or files
   whose names are inconsistent.  */

#ifndef getenv
extern char *getenv ();
#endif

static char *
my_index (str, chr)
     const char *str;
     int chr;
{
  while (*str)
    {
      if (*str == chr)
        return (char *) str;
      str++;
    }
  return 0;
}

/* If using GCC, we can safely declare strlen this way.
   If not using GCC, it is ok not to declare it.  */
#ifdef __GNUC__
/* Note that Motorola Delta 68k R3V7 comes with GCC but not stddef.h.
   That was relevant to code that was here before.  */
# if (!defined __STDC__ || !__STDC__) && !defined strlen
/* gcc with -traditional declares the built-in strlen to return int,
   and has done so at least since version 2.4.5. -- rms.  */
extern int strlen (const char *);
# endif /* not __STDC__ */
#endif /* __GNUC__ */

#endif /* not __GNU_LIBRARY__ */

/* Handle permutation of arguments.  */

/* Describe the part of ARGV that contains non-options that have
   been skipped.  `first_nonopt' is the index in ARGV of the first of them;
   `last_nonopt' is the index after the last of them.  */

static int first_nonopt;
static int last_nonopt;

#ifdef _LIBC
/* Stored original parameters.
   XXX This is no good solution.  We should rather copy the args so
   that we can compare them later.  But we must not use malloc(3).  */
extern int __libc_argc;
extern char **__libc_argv;

/* Bash 2.0 gives us an environment variable containing flags
   indicating ARGV elements that should not be considered arguments.  */

# ifdef USE_NONOPTION_FLAGS
/* Defined in getopt_init.c  */
extern char *__getopt_nonoption_flags;

static int nonoption_flags_max_len;
static int nonoption_flags_len;
# endif

# ifdef USE_NONOPTION_FLAGS
#  define SWAP_FLAGS(ch1, ch2) \
  if (nonoption_flags_len > 0)                                                \
    {                                                                         \
      char __tmp = __getopt_nonoption_flags[ch1];                             \
      __getopt_nonoption_flags[ch1] = __getopt_nonoption_flags[ch2];          \
      __getopt_nonoption_flags[ch2] = __tmp;                                  \
    }
# else
#  define SWAP_FLAGS(ch1, ch2)
# endif
#else   /* !_LIBC */
# define SWAP_FLAGS(ch1, ch2)
#endif  /* _LIBC */

/* Exchange two adjacent subsequences of ARGV.
   One subsequence is elements [first_nonopt,last_nonopt)
   which contains all the non-options that have been skipped so far.
   The other is elements [last_nonopt,optind), which contains all
   the options processed since those non-options were skipped.

   `first_nonopt' and `last_nonopt' are relocated so that they describe
   the new indices of the non-options in ARGV after they are moved.  */

#if defined __STDC__ && __STDC__
static void exchange (char **);
#endif

static void
exchange (argv)
     char **argv;
{
  int bottom = first_nonopt;
  int middle = last_nonopt;
  int top = optind;
  char *tem;

  /* Exchange the shorter segment with the far end of the longer segment.
     That puts the shorter segment into the right place.
     It leaves the longer segment in the right place overall,
     but it consists of two parts that need to be swapped next.  */

#if defined _LIBC && defined USE_NONOPTION_FLAGS
  /* First make sure the handling of the `__getopt_nonoption_flags'
     string can work normally.  Our top argument must be in the range
     of the string.  */
  if (nonoption_flags_len > 0 && top >= nonoption_flags_max_len)
    {
      /* We must extend the array.  The user plays games with us and
         presents new arguments.  */
      char *new_str = malloc (top + 1);
      if (new_str == NULL)
        nonoption_flags_len = nonoption_flags_max_len = 0;
      else
        {
          memset (__mempcpy (new_str, __getopt_nonoption_flags,
                             nonoption_flags_max_len),
                  '\0', top + 1 - nonoption_flags_max_len);
          nonoption_flags_max_len = top + 1;
          __getopt_nonoption_flags = new_str;
        }
    }
#endif

  while (top > middle && middle > bottom)
    {
      if (top - middle > middle - bottom)
        {
          /* Bottom segment is the short one.  */
          int len = middle - bottom;
          register int i;

          /* Swap it with the top part of the top segment.  */
          for (i = 0; i < len; i++)
            {
              tem = argv[bottom + i];
              argv[bottom + i] = argv[top - (middle - bottom) + i];
              argv[top - (middle - bottom) + i] = tem;
              SWAP_FLAGS (bottom + i, top - (middle - bottom) + i);
            }
          /* Exclude the moved bottom segment from further swapping.  */
          top -= len;
        }
      else
        {
          /* Top segment is the short one.  */
          int len = top - middle;
          register int i;

          /* Swap it with the bottom part of the bottom segment.  */
          for (i = 0; i < len; i++)
            {
              tem = argv[bottom + i];
              argv[bottom + i] = argv[middle + i];
              argv[middle + i] = tem;
              SWAP_FLAGS (bottom + i, middle + i);
            }
          /* Exclude the moved top segment from further swapping.  */
          bottom += len;
        }
    }

  /* Update records for the slots the non-options now occupy.  */

  first_nonopt += (optind - last_nonopt);
  last_nonopt = optind;
}

/* Initialize the internal data when the first call is made.  */

#if defined __STDC__ && __STDC__
static const char *_getopt_initialize (int, char *const *, const char *);
#endif
static const char *
_getopt_initialize (argc, argv, optstring)
     int argc;
     char *const *argv;
     const char *optstring;
{
  /* Start processing options with ARGV-element 1 (since ARGV-element 0
     is the program name); the sequence of previously skipped
     non-option ARGV-elements is empty.  */

  first_nonopt = last_nonopt = optind;

  nextchar = NULL;

  posixly_correct = getenv ("POSIXLY_CORRECT");

  /* Determine how to handle the ordering of options and nonoptions.  */

  if (optstring[0] == '-')
    {
      ordering = RETURN_IN_ORDER;
      ++optstring;
    }
  else if (optstring[0] == '+')
    {
      ordering = REQUIRE_ORDER;
      ++optstring;
    }
  else if (posixly_correct != NULL)
    ordering = REQUIRE_ORDER;
  else
    ordering = PERMUTE;

#if defined _LIBC && defined USE_NONOPTION_FLAGS
  if (posixly_correct == NULL
      && argc == __libc_argc && argv == __libc_argv)
    {
      if (nonoption_flags_max_len == 0)
        {
          if (__getopt_nonoption_flags == NULL
              || __getopt_nonoption_flags[0] == '\0')
            nonoption_flags_max_len = -1;
          else
            {
              const char *orig_str = __getopt_nonoption_flags;
              int len = nonoption_flags_max_len = strlen (orig_str);
              if (nonoption_flags_max_len < argc)
                nonoption_flags_max_len = argc;
              __getopt_nonoption_flags =
                (char *) malloc (nonoption_flags_max_len);
              if (__getopt_nonoption_flags == NULL)
                nonoption_flags_max_len = -1;
              else
                memset (__mempcpy (__getopt_nonoption_flags, orig_str, len),
                        '\0', nonoption_flags_max_len - len);
            }
        }
      nonoption_flags_len = nonoption_flags_max_len;
    }
  else
    nonoption_flags_len = 0;
#endif

  return optstring;
}

/* Scan elements of ARGV (whose length is ARGC) for option characters
   given in OPTSTRING.

   If an element of ARGV starts with '-', and is not exactly "-" or "--",
   then it is an option element.  The characters of this element
   (aside from the initial '-') are option characters.  If `getopt'
   is called repeatedly, it returns successively each of the option characters
   from each of the option elements.

   If `getopt' finds another option character, it returns that character,
   updating `optind' and `nextchar' so that the next call to `getopt' can
   resume the scan with the following option character or ARGV-element.

   If there are no more option characters, `getopt' returns -1.
   Then `optind' is the index in ARGV of the first ARGV-element
   that is not an option.  (The ARGV-elements have been permuted
   so that those that are not options now come last.)

   OPTSTRING is a string containing the legitimate option characters.
   If an option character is seen that is not listed in OPTSTRING,
   return '?' after printing an error message.  If you set `opterr' to
   zero, the error message is suppressed but we still return '?'.

   If a char in OPTSTRING is followed by a colon, that means it wants an arg,
   so the following text in the same ARGV-element, or the text of the following
   ARGV-element, is returned in `optarg'.  Two colons mean an option that
   wants an optional arg; if there is text in the current ARGV-element,
   it is returned in `optarg', otherwise `optarg' is set to zero.

   If OPTSTRING starts with `-' or `+', it requests different methods of
   handling the non-option ARGV-elements.
   See the comments about RETURN_IN_ORDER and REQUIRE_ORDER, above.

   Long-named options begin with `--' instead of `-'.
   Their names may be abbreviated as long as the abbreviation is unique
   or is an exact match for some defined option.  If they have an
   argument, it follows the option name in the same ARGV-element, separated
   from the option name by a `=', or else the in next ARGV-element.
   When `getopt' finds a long-named option, it returns 0 if that option's
   `flag' field is nonzero, the value of the option's `val' field
   if the `flag' field is zero.

   The elements of ARGV aren't really const, because we permute them.
   But we pretend they're const in the prototype to be compatible
   with other systems.

   LONGOPTS is a vector of `struct option' terminated by an
   element containing a name which is zero.

   LONGIND returns the index in LONGOPT of the long-named option found.
   It is only valid when a long-named option has been found by the most
   recent call.

   If LONG_ONLY is nonzero, '-' as well as '--' can introduce
   long-named options.  */

int
_getopt_internal (argc, argv, optstring, longopts, longind, long_only)
     int argc;
     char *const *argv;
     const char *optstring;
     const struct option *longopts;
     int *longind;
     int long_only;
{
  int print_errors = opterr;
  if (optstring[0] == ':')
    print_errors = 0;

  if (argc < 1)
    return -1;

  optarg = NULL;

  if (optind == 0 || !__getopt_initialized)
    {
      if (optind == 0)
        optind = 1;     /* Don't scan ARGV[0], the program name.  */
      optstring = _getopt_initialize (argc, argv, optstring);
      __getopt_initialized = 1;
    }

  /* Test whether ARGV[optind] points to a non-option argument.
     Either it does not have option syntax, or there is an environment flag
     from the shell indicating it is not an option.  The later information
     is only used when the used in the GNU libc.  */
#if defined _LIBC && defined USE_NONOPTION_FLAGS
# define NONOPTION_P (argv[optind][0] != '-' || argv[optind][1] == '\0'       \
                      || (optind < nonoption_flags_len                        \
                          && __getopt_nonoption_flags[optind] == '1'))
#else
# define NONOPTION_P (argv[optind][0] != '-' || argv[optind][1] == '\0')
#endif

  if (nextchar == NULL || *nextchar == '\0')
    {
      /* Advance to the next ARGV-element.  */

      /* Give FIRST_NONOPT and LAST_NONOPT rational values if OPTIND has been
         moved back by the user (who may also have changed the arguments).  */
      if (last_nonopt > optind)
        last_nonopt = optind;
      if (first_nonopt > optind)
        first_nonopt = optind;

      if (ordering == PERMUTE)
        {
          /* If we have just processed some options following some non-options,
             exchange them so that the options come first.  */

          if (first_nonopt != last_nonopt && last_nonopt != optind)
            exchange ((char **) argv);
          else if (last_nonopt != optind)
            first_nonopt = optind;

          /* Skip any additional non-options
             and extend the range of non-options previously skipped.  */

          while (optind < argc && NONOPTION_P)
            optind++;
          last_nonopt = optind;
        }

      /* The special ARGV-element `--' means premature end of options.
         Skip it like a null option,
         then exchange with previous non-options as if it were an option,
         then skip everything else like a non-option.  */

      if (optind != argc && !strcmp (argv[optind], "--"))
        {
          optind++;

          if (first_nonopt != last_nonopt && last_nonopt != optind)
            exchange ((char **) argv);
          else if (first_nonopt == last_nonopt)
            first_nonopt = optind;
          last_nonopt = argc;

          optind = argc;
        }

      /* If we have done all the ARGV-elements, stop the scan
         and back over any non-options that we skipped and permuted.  */

      if (optind == argc)
        {
          /* Set the next-arg-index to point at the non-options
             that we previously skipped, so the caller will digest them.  */
          if (first_nonopt != last_nonopt)
            optind = first_nonopt;
          return -1;
        }

      /* If we have come to a non-option and did not permute it,
         either stop the scan or describe it to the caller and pass it by.  */

      if (NONOPTION_P)
        {
          if (ordering == REQUIRE_ORDER)
            return -1;
          optarg = argv[optind++];
          return 1;
        }

      /* We have found another option-ARGV-element.
         Skip the initial punctuation.  */

      nextchar = (argv[optind] + 1
                  + (longopts != NULL && argv[optind][1] == '-'));
    }

  /* Decode the current option-ARGV-element.  */

  /* Check whether the ARGV-element is a long option.

     If long_only and the ARGV-element has the form "-f", where f is
     a valid short option, don't consider it an abbreviated form of
     a long option that starts with f.  Otherwise there would be no
     way to give the -f short option.

     On the other hand, if there's a long option "fubar" and
     the ARGV-element is "-fu", do consider that an abbreviation of
     the long option, just like "--fu", and not "-f" with arg "u".

     This distinction seems to be the most useful approach.  */

  if (longopts != NULL
      && (argv[optind][1] == '-'
          || (long_only && (argv[optind][2] || !my_index (optstring, argv[optind][1])))))
    {
      char *nameend;
      const struct option *p;
      const struct option *pfound = NULL;
      int exact = 0;
      int ambig = 0;
      int indfound = -1;
      int option_index;

      for (nameend = nextchar; *nameend && *nameend != '='; nameend++)
        /* Do nothing.  */ ;

      /* Test all long options for either exact match
         or abbreviated matches.  */
      for (p = longopts, option_index = 0; p->name; p++, option_index++)
        if (!strncmp (p->name, nextchar, nameend - nextchar))
          {
            if ((unsigned int) (nameend - nextchar)
                == (unsigned int) strlen (p->name))
              {
                /* Exact match found.  */
                pfound = p;
                indfound = option_index;
                exact = 1;
                break;
              }
            else if (pfound == NULL)
              {
                /* First nonexact match found.  */
                pfound = p;
                indfound = option_index;
              }
            else if (long_only
                     || pfound->has_arg != p->has_arg
                     || pfound->flag != p->flag
                     || pfound->val != p->val)
              /* Second or later nonexact match found.  */
              ambig = 1;
          }

      if (ambig && !exact)
        {
          if (print_errors)
            {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;

              __asprintf (&buf, _("%s: option `%s' is ambiguous\n"),
                          argv[0], argv[optind]);

              if (_IO_fwide (stderr, 0) > 0)
                __fwprintf (stderr, L"%s", buf);
              else
                fputs (buf, stderr);

              free (buf);
#else
              fprintf (stderr, _("%s: option `%s' is ambiguous\n"),
                       argv[0], argv[optind]);
#endif
            }
          nextchar += strlen (nextchar);
          optind++;
          optopt = 0;
          return '?';
        }

      if (pfound != NULL)
        {
          option_index = indfound;
          optind++;
          if (*nameend)
            {
              /* Don't test has_arg with >, because some C compilers don't
                 allow it to be used on enums.  */
              if (pfound->has_arg)
                optarg = nameend + 1;
              else
                {
                  if (print_errors)
                    {
#if defined _LIBC && defined USE_IN_LIBIO
                      char *buf;
#endif

                      if (argv[optind - 1][1] == '-')
                        {
                          /* --option */
#if defined _LIBC && defined USE_IN_LIBIO
                          __asprintf (&buf, _("\
%s: option `--%s' doesn't allow an argument\n"),
                                      argv[0], pfound->name);
#else
                          fprintf (stderr, _("\
%s: option `--%s' doesn't allow an argument\n"),
                                   argv[0], pfound->name);
#endif
                        }
                      else
                        {
                          /* +option or -option */
#if defined _LIBC && defined USE_IN_LIBIO
                          __asprintf (&buf, _("\
%s: option `%c%s' doesn't allow an argument\n"),
                                      argv[0], argv[optind - 1][0],
                                      pfound->name);
#else
                          fprintf (stderr, _("\
%s: option `%c%s' doesn't allow an argument\n"),
                                   argv[0], argv[optind - 1][0], pfound->name);
#endif
                        }

#if defined _LIBC && defined USE_IN_LIBIO
                      if (_IO_fwide (stderr, 0) > 0)
                        __fwprintf (stderr, L"%s", buf);
                      else
                        fputs (buf, stderr);

                      free (buf);
#endif
                    }

                  nextchar += strlen (nextchar);

                  optopt = pfound->val;
                  return '?';
                }
            }
          else if (pfound->has_arg == 1)
            {
              if (optind < argc)
                optarg = argv[optind++];
              else
                {
                  if (print_errors)
                    {
#if defined _LIBC && defined USE_IN_LIBIO
                      char *buf;

                      __asprintf (&buf,
                                  _("%s: option `%s' requires an argument\n"),
                                  argv[0], argv[optind - 1]);

                      if (_IO_fwide (stderr, 0) > 0)
                        __fwprintf (stderr, L"%s", buf);
                      else
                        fputs (buf, stderr);

                      free (buf);
#else
                      fprintf (stderr,
                               _("%s: option `%s' requires an argument\n"),
                               argv[0], argv[optind - 1]);
#endif
                    }
                  nextchar += strlen (nextchar);
                  optopt = pfound->val;
                  return optstring[0] == ':' ? ':' : '?';
                }
            }
          nextchar += strlen (nextchar);
          if (longind != NULL)
            *longind = option_index;
          if (pfound->flag)
            {
              *(pfound->flag) = pfound->val;
              return 0;
            }
          return pfound->val;
        }

      /* Can't find it as a long option.  If this is not getopt_long_only,
         or the option starts with '--' or is not a valid short
         option, then it's an error.
         Otherwise interpret it as a short option.  */
      if (!long_only || argv[optind][1] == '-'
          || my_index (optstring, *nextchar) == NULL)
        {
          if (print_errors)
            {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;
#endif

              if (argv[optind][1] == '-')
                {
                  /* --option */
#if defined _LIBC && defined USE_IN_LIBIO
                  __asprintf (&buf, _("%s: unrecognized option `--%s'\n"),
                              argv[0], nextchar);
#else
                  fprintf (stderr, _("%s: unrecognized option `--%s'\n"),
                           argv[0], nextchar);
#endif
                }
              else
                {
                  /* +option or -option */
#if defined _LIBC && defined USE_IN_LIBIO
                  __asprintf (&buf, _("%s: unrecognized option `%c%s'\n"),
                              argv[0], argv[optind][0], nextchar);
#else
                  fprintf (stderr, _("%s: unrecognized option `%c%s'\n"),
                           argv[0], argv[optind][0], nextchar);
#endif
                }

#if defined _LIBC && defined USE_IN_LIBIO
              if (_IO_fwide (stderr, 0) > 0)
                __fwprintf (stderr, L"%s", buf);
              else
                fputs (buf, stderr);

              free (buf);
#endif
            }
          nextchar = (char *) "";
          optind++;
          optopt = 0;
          return '?';
        }
    }

  /* Look at and handle the next short option-character.  */

  {
    char c = *nextchar++;
    char *temp = my_index (optstring, c);

    /* Increment `optind' when we start to process its last character.  */
    if (*nextchar == '\0')
      ++optind;

    if (temp == NULL || c == ':')
      {
        if (print_errors)
          {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;
#endif

            if (posixly_correct)
              {
                /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                __asprintf (&buf, _("%s: illegal option -- %c\n"),
                            argv[0], c);
#else
                fprintf (stderr, _("%s: illegal option -- %c\n"), argv[0], c);
#endif
              }
            else
              {
#if defined _LIBC && defined USE_IN_LIBIO
                __asprintf (&buf, _("%s: invalid option -- %c\n"),
                            argv[0], c);
#else
                fprintf (stderr, _("%s: invalid option -- %c\n"), argv[0], c);
#endif
              }

#if defined _LIBC && defined USE_IN_LIBIO
            if (_IO_fwide (stderr, 0) > 0)
              __fwprintf (stderr, L"%s", buf);
            else
              fputs (buf, stderr);

            free (buf);
#endif
          }
        optopt = c;
        return '?';
      }
    /* Convenience. Treat POSIX -W foo same as long option --foo */
    if (temp[0] == 'W' && temp[1] == ';')
      {
        char *nameend;
        const struct option *p;
        const struct option *pfound = NULL;
        int exact = 0;
        int ambig = 0;
        int indfound = 0;
        int option_index;

        /* This is an option that requires an argument.  */
        if (*nextchar != '\0')
          {
            optarg = nextchar;
            /* If we end this ARGV-element by taking the rest as an arg,
               we must advance to the next element now.  */
            optind++;
          }
        else if (optind == argc)
          {
            if (print_errors)
              {
                /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                char *buf;

                __asprintf (&buf, _("%s: option requires an argument -- %c\n"),
                            argv[0], c);

                if (_IO_fwide (stderr, 0) > 0)
                  __fwprintf (stderr, L"%s", buf);
                else
                  fputs (buf, stderr);

                free (buf);
#else
                fprintf (stderr, _("%s: option requires an argument -- %c\n"),
                         argv[0], c);
#endif
              }
            optopt = c;
            if (optstring[0] == ':')
              c = ':';
            else
              c = '?';
            return c;
          }
        else
          /* We already incremented `optind' once;
             increment it again when taking next ARGV-elt as argument.  */
          optarg = argv[optind++];

        /* optarg is now the argument, see if it's in the
           table of longopts.  */

        for (nextchar = nameend = optarg; *nameend && *nameend != '='; nameend++)
          /* Do nothing.  */ ;

        /* Test all long options for either exact match
           or abbreviated matches.  */
        for (p = longopts, option_index = 0; p->name; p++, option_index++)
          if (!strncmp (p->name, nextchar, nameend - nextchar))
            {
              if ((unsigned int) (nameend - nextchar) == strlen (p->name))
                {
                  /* Exact match found.  */
                  pfound = p;
                  indfound = option_index;
                  exact = 1;
                  break;
                }
              else if (pfound == NULL)
                {
                  /* First nonexact match found.  */
                  pfound = p;
                  indfound = option_index;
                }
              else
                /* Second or later nonexact match found.  */
                ambig = 1;
            }
        if (ambig && !exact)
          {
            if (print_errors)
              {
#if defined _LIBC && defined USE_IN_LIBIO
                char *buf;

                __asprintf (&buf, _("%s: option `-W %s' is ambiguous\n"),
                            argv[0], argv[optind]);

                if (_IO_fwide (stderr, 0) > 0)
                  __fwprintf (stderr, L"%s", buf);
                else
                  fputs (buf, stderr);

                free (buf);
#else
                fprintf (stderr, _("%s: option `-W %s' is ambiguous\n"),
                         argv[0], argv[optind]);
#endif
              }
            nextchar += strlen (nextchar);
            optind++;
            return '?';
          }
        if (pfound != NULL)
          {
            option_index = indfound;
            if (*nameend)
              {
                /* Don't test has_arg with >, because some C compilers don't
                   allow it to be used on enums.  */
                if (pfound->has_arg)
                  optarg = nameend + 1;
                else
                  {
                    if (print_errors)
                      {
#if defined _LIBC && defined USE_IN_LIBIO
                        char *buf;

                        __asprintf (&buf, _("\
%s: option `-W %s' doesn't allow an argument\n"),
                                    argv[0], pfound->name);

                        if (_IO_fwide (stderr, 0) > 0)
                          __fwprintf (stderr, L"%s", buf);
                        else
                          fputs (buf, stderr);

                        free (buf);
#else
                        fprintf (stderr, _("\
%s: option `-W %s' doesn't allow an argument\n"),
                                 argv[0], pfound->name);
#endif
                      }

                    nextchar += strlen (nextchar);
                    return '?';
                  }
              }
            else if (pfound->has_arg == 1)
              {
                if (optind < argc)
                  optarg = argv[optind++];
                else
                  {
                    if (print_errors)
                      {
#if defined _LIBC && defined USE_IN_LIBIO
                        char *buf;

                        __asprintf (&buf, _("\
%s: option `%s' requires an argument\n"),
                                    argv[0], argv[optind - 1]);

                        if (_IO_fwide (stderr, 0) > 0)
                          __fwprintf (stderr, L"%s", buf);
                        else
                          fputs (buf, stderr);

                        free (buf);
#else
                        fprintf (stderr,
                                 _("%s: option `%s' requires an argument\n"),
                                 argv[0], argv[optind - 1]);
#endif
                      }
                    nextchar += strlen (nextchar);
                    return optstring[0] == ':' ? ':' : '?';
                  }
              }
            nextchar += strlen (nextchar);
            if (longind != NULL)
              *longind = option_index;
            if (pfound->flag)
              {
                *(pfound->flag) = pfound->val;
                return 0;
              }
            return pfound->val;
          }
          nextchar = NULL;
          return 'W';   /* Let the application handle it.   */
      }
    if (temp[1] == ':')
      {
        if (temp[2] == ':')
          {
            /* This is an option that accepts an argument optionally.  */
            if (*nextchar != '\0')
              {
                optarg = nextchar;
                optind++;
              }
            else
              optarg = NULL;
            nextchar = NULL;
          }
        else
          {
            /* This is an option that requires an argument.  */
            if (*nextchar != '\0')
              {
                optarg = nextchar;
                /* If we end this ARGV-element by taking the rest as an arg,
                   we must advance to the next element now.  */
                optind++;
              }
            else if (optind == argc)
              {
                if (print_errors)
                  {
                    /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                    char *buf;

                    __asprintf (&buf,
                                _("%s: option requires an argument -- %c\n"),
                                argv[0], c);

                    if (_IO_fwide (stderr, 0) > 0)
                      __fwprintf (stderr, L"%s", buf);
                    else
                      fputs (buf, stderr);

                    free (buf);
#else
                    fprintf (stderr,
                             _("%s: option requires an argument -- %c\n"),
                             argv[0], c);
#endif
                  }
                optopt = c;
                if (optstring[0] == ':')
                  c = ':';
                else
                  c = '?';
              }
            else
              /* We already incremented `optind' once;
                 increment it again when taking next ARGV-elt as argument.  */
              optarg = argv[optind++];
            nextchar = NULL;
          }
      }
    return c;
  }
}

int
getopt (argc, argv, optstring)
     int argc;
     char *const *argv;
     const char *optstring;
{
  return _getopt_internal (argc, argv, optstring,
                           (const struct option *) 0,
                           (int *) 0,
                           0);
}

#endif  /* Not ELIDE_CODE.  */


/* Compile with -DTEST to make an executable for use in testing
   the above definition of `getopt'.  */

==> cf_src/partitions/nn/getopt.h <==


/* getopt.h */
/* Declarations for getopt.
   Copyright (C) 1989-1994, 1996-1999, 2001 Free Software 
   Foundation, Inc. This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute 
   it and/or modify it under the terms of the GNU Lesser 
   General Public License as published by the Free Software 
   Foundation; either version 2.1 of the License, or 
   (at your option) any later version.

   The GNU C Library is distributed in the hope that it will 
   be useful, but WITHOUT ANY WARRANTY; without even the 
   implied warranty of MERCHANTABILITY or FITNESS FOR A 
   PARTICULAR PURPOSE.  See the GNU Lesser General Public 
   License for more details.

   You should have received a copy of the GNU Lesser General 
   Public License along with the GNU C Library; if not, write 
   to the Free Software Foundation, Inc., 59 Temple Place,
   Suite 330, Boston, MA 02111-1307 USA.  */

  

  

#ifndef _GETOPT_H

#ifndef __need_getopt
# define _GETOPT_H 1
#endif

/* If __GNU_LIBRARY__ is not already defined, either we are being used
   standalone, or this is the first header included in the source file.
   If we are being used with glibc, we need to include <features.h>, but
   that does not exist if we are standalone.  So: if __GNU_LIBRARY__ is
   not defined, include <ctype.h>, which will pull in <features.h> for us
   if it's from glibc.  (Why ctype.h?  It's guaranteed to exist and it
   doesn't flood the namespace with stuff the way some other headers do.)  */
#if !defined __GNU_LIBRARY__
# include <ctype.h>
#endif

#ifdef  __cplusplus
extern "C" {
#endif

/* For communication from `getopt' to the caller.
   When `getopt' finds an option that takes an argument,
   the argument value is returned here.
   Also, when `ordering' is RETURN_IN_ORDER,
   each non-option ARGV-element is returned here.  */

extern char *optarg;

/* Index in ARGV of the next element to be scanned.
   This is used for communication to and from the caller
   and for communication between successive calls to `getopt'.

   On entry to `getopt', zero means this is the first call; initialize.

   When `getopt' returns -1, this is the index of the first of the
   non-option elements that the caller should itself scan.

   Otherwise, `optind' communicates from one call to the next
   how much of ARGV has been scanned so far.  */

extern int optind;

/* Callers store zero here to inhibit the error message `getopt' prints
   for unrecognized options.  */

extern int opterr;

/* Set to an option character which was unrecognized.  */

extern int optopt;

#ifndef __need_getopt
/* Describe the long-named options requested by the application.
   The LONG_OPTIONS argument to getopt_long or getopt_long_only is a vector
   of `struct option' terminated by an element containing a name which is
   zero.

   The field `has_arg' is:
   no_argument          (or 0) if the option does not take an argument,
   required_argument    (or 1) if the option requires an argument,
   optional_argument    (or 2) if the option takes an optional argument.

   If the field `flag' is not NULL, it points to a variable that is set
   to the value given in the field `val' when the option is found, but
   left unchanged if the option is not found.

   To have a long-named option do something other than set an `int' to
   a compiled-in constant, such as set a value from `optarg', set the
   option's `flag' field to zero and its `val' field to a nonzero
   value (the equivalent single-letter option character, if there is
   one).  For long options that have a zero `flag' field, `getopt'
   returns the contents of the `val' field.  */

struct option
{
# if (defined __STDC__ && __STDC__) || defined __cplusplus
  const char *name;
# else
  char *name;
# endif
  /* has_arg can't be an enum because some compilers complain about
     type mismatches in all the code that assumes it is an int.  */
  int has_arg;
  int *flag;
  int val;
};

/* Names for the values of the `has_arg' field of `struct option'.  */

# define no_argument            0
# define required_argument      1
# define optional_argument      2
#endif  /* need getopt */


/* Get definitions and prototypes for functions to process the
   arguments in ARGV (ARGC of them, minus the program name) for
   options given in OPTS.

   Return the option character from OPTS just read.  Return -1 when
   there are no more options.  For unrecognized options, or options
   missing arguments, `optopt' is set to the option letter, and '?' is
   returned.

   The OPTS string is a list of characters which are recognized option
   letters, optionally followed by colons, specifying that that letter
   takes an argument, to be placed in `optarg'.

   If a letter in OPTS is followed by two colons, its argument is
   optional.  This behavior is specific to the GNU `getopt'.

   The argument `--' causes premature termination of argument
   scanning, explicitly telling `getopt' that there are no more
   options.

   If OPTS begins with `--', then non-option arguments are treated as
   arguments to the option '\0'.  This behavior is specific to the GNU
   `getopt'.  */

#if (defined __STDC__ && __STDC__) || defined __cplusplus
# ifdef __GNU_LIBRARY__
/* Many other libraries have conflicting prototypes for getopt, with
   differences in the consts, in stdlib.h.  To avoid compilation
   errors, only prototype getopt for the GNU C library.  */
extern int getopt (int ___argc, char *const *___argv, const char *__shortopts);
# else /* not __GNU_LIBRARY__ */
extern int getopt ();
# endif /* __GNU_LIBRARY__ */

# ifndef __need_getopt
extern int getopt_long (int ___argc, char *const *___argv,
                        const char *__shortopts,
                        const struct option *__longopts, int *__longind);
extern int getopt_long_only (int ___argc, char *const *___argv,
                             const char *__shortopts,
                             const struct option *__longopts, int *__longind);

/* Internal only.  Users should not call this directly.  */
extern int _getopt_internal (int ___argc, char *const *___argv,
                             const char *__shortopts,
                             const struct option *__longopts, int *__longind,
                             int __long_only);
# endif
#else /* not __STDC__ */
extern int getopt ();
# ifndef __need_getopt
extern int getopt_long ();
extern int getopt_long_only ();

extern int _getopt_internal ();
# endif
#endif /* __STDC__ */

#ifdef  __cplusplus
}
#endif

/* Make sure we later can get all the definitions and declarations.  */
#undef __need_getopt

#endif /* getopt.h */



==> cf_src/partitions/nn/nn_host.cpp <==
#include <stdlib.h>
#include <stdio.h>
#include <string.h>
#include <math.h>
#include <sys/time.h>
#include <omp.h>
#include <vector>

#include "getopt.h"

#include "unistd.h"
#include <hStreams_source.h>
#include <hStreams_app_api.h>
#include <intel-coi/common/COIMacros_common.h>


#define MAX_ARGS 10
#define REC_LENGTH 49	// size of a record in db
#define REC_WINDOW 10	// number of records to read at a time
#define LATITUDE_POS 28	// location of latitude coordinates in input record
#define OPEN 10000	// initial value of nearest neighbors
#define ITERATION 101
static HSTR_OPTIONS hstreams_options;

typedef struct latLong
{
  float lat;
  float lng;
} LatLong;

typedef struct record
{
  char recString[REC_LENGTH];
  float distance;
} Record;


int loadData(char *filename,std::vector<Record> &records,std::vector<LatLong> &locations){
    FILE   *flist,*fp;
	int    i=0;
	char dbname[64];
	int recNum=0;

    /**Main processing **/

    flist = fopen(filename, "r");
	while(!feof(flist)) {
		/**
		* Read in all records of length REC_LENGTH
		* If this is the last file in the filelist, then done
		* else open next file to be read next iteration
		*/
		if(fscanf(flist, "%s\n", dbname) != 1) {
            fprintf(stderr, "error reading filelist\n");
            exit(0);
        }
        fp = fopen(dbname, "r");
        if(!fp) {
            printf("error opening a db\n");
            exit(1);
        }
        // read each record
        while(!feof(fp)){
            Record record;
            LatLong latLong;
            fgets(record.recString,49,fp);
            fgetc(fp); // newline
            if (feof(fp)) break;

            // parse for lat and long
            char substr[6];

            for(i=0;i<5;i++) substr[i] = *(record.recString+i+28);
            substr[5] = '\0';
            latLong.lat = atof(substr);

            for(i=0;i<5;i++) substr[i] = *(record.recString+i+33);
            substr[5] = '\0';
            latLong.lng = atof(substr);

            locations.push_back(latLong);
            records.push_back(record);
            recNum++;
        }
        fclose(fp);
    }
    fclose(flist);
//    for(i=0;i<rec_count*REC_LENGTH;i++) printf("%c",sandbox[i]);
    return recNum;
}


void findLowest(std::vector<Record> &records,float *distances,int numRecords,int topN){
  int i,j;
  float val;
  int minLoc;
  Record *tempRec;
  float tempDist;

  for(i=0;i<topN;i++) {
    minLoc = i;
    for(j=i;j<numRecords;j++) {
      val = distances[j];
      if (val < distances[minLoc]) minLoc = j;
    }
    // swap locations and distances
    tempRec = &records[i];
    records[i] = records[minLoc];
    records[minLoc] = *tempRec;

    tempDist = distances[i];
    distances[i] = distances[minLoc];
    distances[minLoc] = tempDist;

    // add distance to the min we just found
    records[i].distance = distances[i];
  }
}



/**
* This program finds the k-nearest neighbors
* Usage:	./nn <filelist> <num> <target latitude> <target longitude>
*			filelist: File with the filenames to the records
*			num: Number of nearest neighbors to find
*			target lat: Latitude coordinate for distance calculations
*			target long: Longitude coordinate for distance calculations
* The filelist and data are generated by hurricane_gen.c
* REC_WINDOW has been arbitrarily assigned; A larger value would allow more work for the threads
*/
int main(int argc, char* argv[]) {

	uint32_t places_per_domain = 4;
  	uint32_t logical_streams_per_place = 1; // keep it simple
  	uint64_t stream = 0;
	int MAXLOGSTR = places_per_domain;

	std::vector<Record> records;
	std::vector<LatLong> locations;
	//char filename[100];

	float *distances;
	float target_lat, target_long;

	int task,k;
	double timing=0.0,temp[ITERATION];

	if(argc < 7) {
		fprintf(stderr, "Invalid set of arguments\n");
		exit(-1);
	}

	k = atoi(argv[2]);
	target_lat = atof(argv[3]);
	target_long = atof(argv[4]);

	task = atoi(argv[5]);
	places_per_domain = atoi(argv[6]);
	MAXLOGSTR = places_per_domain;

	int numRecords = loadData(argv[1],records,locations);
	//printf("[info] task: %d, #records: %d\n", task, numRecords);
    	if (k > numRecords) 
			k = numRecords;

	distances = (float *)malloc(numRecords * sizeof(float));

	//printf("partitions = %d\t task = %d\n",places_per_domain,task);

	//printf(">>init\n");
	hStreams_GetCurrentOptions(&hstreams_options, sizeof(hstreams_options));
    	hstreams_options.verbose = 0;
    	hstreams_options.phys_domains_limit = 256;  // Limit to 256 domains
    	char *libNames[20] = {NULL,NULL};
  	unsigned int libNameCnt = 0;
  	libNames[libNameCnt++] = "nn_sink.so";
	hstreams_options.libNames = libNames;
	hstreams_options.libNameCnt = (uint16_t)libNameCnt;
  	hStreams_SetOptions(&hstreams_options);  
		
	int iret = hStreams_app_init(places_per_domain, logical_streams_per_place);
	if( iret != 0 ) { 
		printf("hstreams_app_init failed!\r\n"); 
		exit(-1); 
	}

	int header,tail;
	uint64_t arg[6];
	arg[0] = (uint64_t)target_lat;
	arg[1] = (uint64_t)target_long;
	
	arg[4] = (uint64_t)(&locations[0]);
	arg[5] = (uint64_t)distances;

	  //printf(">>create bufs\n");
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(distances,numRecords* sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(&locations[0],numRecords * sizeof(LatLong)));
	  hStreams_ThreadSynchronize();

   for(int iter=0;iter<ITERATION;iter++){

	  //printf(">>xfer mem to remote domain\n");
	  stream = 0;
	  timing = omp_get_wtime();
	  
	for(int test=0; test < numRecords; ){

		header = test;
		tail = test + task;
		if(tail > numRecords){
			tail = numRecords;
		}
		hStreams_app_xfer_memory(&locations[test], &locations[test], (tail-header) * sizeof(LatLong), stream, HSTR_SRC_TO_SINK, NULL);		

		arg[2] = (uint64_t)header;
		arg[3] = (uint64_t)tail;

		CHECK_HSTR_RESULT(
			hStreams_EnqueueCompute(
									stream,
									"nn_kernal",
									4,			  // scalar args
									2,			   // heap args
									arg,		   // arg array
									NULL,    // event
									NULL,		   // return value pointer
									0));		   // return value size
		
		hStreams_app_xfer_memory(&distances[test], &distances[test], (tail-header) * sizeof(float), stream, HSTR_SINK_TO_SRC, NULL);

		stream = (stream + 1) % MAXLOGSTR;
		test = test + task;
	}

	//hStreams_ThreadSynchronize();
	
	//printf(">>xfer mem from remote domain\n");
	
	//CHECK_HSTR_RESULT(hStreams_app_xfer_memory(distances, distances, numRecords * sizeof(float),0, HSTR_SINK_TO_SRC, NULL));

	hStreams_ThreadSynchronize();
	timing = omp_get_wtime() - timing;
	temp[iter] = timing;	
   }		

	findLowest(records,distances,numRecords,k);	
	timing = 0.0f;
	for(int iter=1; iter<ITERATION; iter++){
	  timing += temp[iter];
	}
	printf("%f\n",timing/(ITERATION-1));

	/*fprintf(stderr, "The %d nearest neighbors are:\n", k);
	for(int j = 0 ; j < k ; j++ ) {
		
		fprintf(stderr, "%s --> %f\n", records[j].recString, records[j].distance);
	}*/
  
	free(distances);
	return 0;	
}



==> cf_src/partitions/nn/nn_kernal.cpp <==

#include <stdio.h>
#include <stdlib.h>
#include <float.h>
#include <math.h>
#include <omp.h>

#include <intel-coi/sink/COIPipeline_sink.h>
#include <mkl.h>


int num_omp_threads=8;

COINATIVELIBEXPORT
void nn_kernal(uint64_t arg0,uint64_t arg1,uint64_t arg2,uint64_t arg3,uint64_t arg4,uint64_t arg5)
{

	struct latLong
	{
	  float lat;
	  float lng;
	};

	int i;
	float target_lat = (float)arg0;
	float target_long = (float)arg1;
	float tmp_lat=0, tmp_long=0;

	int header = (int)arg2;
	int tail = (int)arg3;

	struct latLong *locations = (struct latLong *)arg4;
	float *distances = (float *)arg5;

	#pragma omp parallel for shared(target_lat, target_long) private(i, tmp_lat, tmp_long)
	for(i = header; i < tail; i++){

		struct latLong *tmp = locations + i;
		tmp_lat = tmp->lat;
		tmp_long = tmp->lng;
		distances[i] = sqrt(( (tmp_lat-target_lat) * (tmp_lat-target_lat) )+( (tmp_long-target_long) * (tmp_long-target_long) ));
	}
	
}



==> cf_src/partitions/nn/run.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.

#scatter affinity set on host
export KMP_AFFINITY=scatter

#for MKL AO run
export MIC_ENV_PREFIX=MIC
export MIC_KMP_AFFINITY=balanced

. ./setEnv.sh ./bin

cd ./bin/host

#m - matrix size; t - no. of tiles; s - no. of streams (partitions on MIC); i - no. of iterations
#l - layout (row or ROW for rowmajor; else is colMajor)
#./nn ./inputGen/list5120k_512.txt 10 40 120 65536 5
for((partitions=1;partitions<=56;partitions=partitions+1))
do
  ./nn /home/jianbin/cf_src/data/nn/inputGen/list5120k_512.txt 10 40 120 10240 $partitions
done

==> cf_src/partitions/nn/setEnv.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.

if [ $# -gt 0 ] && [ -d $1 ]; then
    bin_dir=$1
else
    bin_dir=../../bin
fi

mpss_dir=`echo /opt/mpss/3.?*/sysroots/k1om-mpss-linux/usr/lib64/`
export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$MKLROOT/lib/mic/:$MKLROOT/../compiler/lib/mic
if [ -d $bin_dir/host ]; then
    pushd $bin_dir/host
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:`pwd`:/usr/lib64
    if [ -d ../dev ]; then
        pushd ../dev
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:`pwd`:$mpss_dir
        popd
    else
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
    fi
    popd
else
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:/usr/lib64
    export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
fi
# This can have a very large positive impact on card-side MKL performance
# Make this 4G for an 8G card
export MKL_MIC_MAX_MEMORY=8G
# This can have a 10-15% impact on buffer transfer speeds
export MIC_USE_2MB_BUFFERS=64K


==> cf_src/partitions/nn/unistd.h <==
/* IBM_PROLOG_BEGIN_TAG                                                   */
/* This is an automatically generated prolog.                             */
/*                                                                        */
/* bos53H src/bos/usr/include/unistd.h 1.38.4.46                          */
/*                                                                        */
/* Licensed Materials - Property of IBM                                   */
/*                                                                        */
/* (C) COPYRIGHT International Business Machines Corp. 1985,1995          */
/* All Rights Reserved                                                    */
/*                                                                        */
/* US Government Users Restricted Rights - Use, duplication or            */
/* disclosure restricted by GSA ADP Schedule Contract with IBM Corp.      */
/*                                                                        */
/* IBM_PROLOG_END_TAG                                                     */
/* @(#)82     1.38.4.46  src/bos/usr/include/unistd.h, incstd, bos53H, h2006_17B8 4/25/06 11:53:09 */
/*
 * COMPONENT_NAME: (INCSTD) Standard Include Files
 *
 * FUNCTIONS:
 *
 * ORIGINS: 3 27
 *
 * (C) COPYRIGHT International Business Machines Corp. 1985, 2006
 * All Rights Reserved
 * Licensed Materials - Property of IBM
 *
 * US Government Users Restricted Rights - Use, duplication or
 * disclosure restricted by GSA ADP Schedule Contract with IBM Corp.
 *
 * Copyright (c) 1984 AT&T
 * All Rights Reserved
 *
 * THIS IS UNPUBLISHED PROPRIETARY SOURCE CODE OF AT&T
 * The copyright notice above does not evidence any
 * actual or intended publication of such source code.
 */

#ifndef _H_UNISTD
#define _H_UNISTD

#ifdef __cplusplus
extern "C" {
#endif
/*
#ifndef _H_STANDARDS
#include <standards.h>
#endif
*/
//#include <strict_stdtypes.h>

#ifndef _H_TYPES
#include <sys/types.h>
#endif

//#include <end_strict_stdtypes.h>
/*
#ifndef _H_ACCESS
#include <sys/access.h>	
#endif
*/
/*
 * POSIX requires that certain values be included in unistd.h.  It also
 * requires that when _POSIX_SOURCE is defined only those standard
 * specific values are present.  This header includes all the POSIX
 * required entries.
 */

#ifdef _POSIX_SOURCE
#ifdef _LARGE_FILES
#define lseek lseek64
#endif


/* Symbolic constants for the "lseek" function: */
#ifndef SEEK_SET
#define SEEK_SET 0	/* Set file pointer to "offset" */
#define SEEK_CUR 1	/* Set file pointer to current plus "offset" */
#define SEEK_END 2	/* Set file pointer to EOF plus "offset" */
#endif /* SEEK_SET */

#ifdef _NO_PROTO

#ifndef _KERNEL
extern int access();
extern unsigned int alarm();
extern int chdir();
extern int chown();
extern int close();
extern char *ctermid();
extern int dup();
extern int dup2();
extern int execl();
extern int execv();
extern int execle();
extern int execve();
extern int execlp();
extern int execvp();
extern void _exit();
extern pid_t fork();
extern long fpathconf();
extern char *getcwd();
extern gid_t getegid();
extern uid_t geteuid();
extern gid_t getgid();
extern int getgroups();
extern char *getlogin();
extern pid_t getpgrp();
extern pid_t getpid();
extern pid_t getppid();
extern uid_t getuid();
extern int isatty();
extern int link();
extern off_t lseek();
extern long pathconf();
extern int pause();
extern int pipe();
#if defined(_XOPEN_SOURCE) && ( _XOPEN_SOURCE >= 500 )
extern int pthread_atfork();
#endif
extern int read();
extern int rmdir();
extern int setgid();
extern int setpgid();
extern int setsid();
extern int setuid();
extern unsigned int sleep();
extern long sysconf();
extern pid_t tcgetpgrp();
extern int tcsetpgrp();
extern char *ttyname();
extern int unlink();
extern int write();
#endif		/* !_KERNEL	*/

#else		/* POSIX required prototypes */

#ifndef _KERNEL
extern int access(const char *, int);
extern unsigned int alarm(unsigned int);
extern int chdir(const char *);
extern int chown(const char *, uid_t, gid_t);
extern int close(int);
extern char *ctermid(char *);
extern int dup(int);
extern int dup2(int, int);
extern int execl(const char *, const char *, ...);
extern int execv(const char *, char *const []);
extern int execle(const char *, const char *, ...);
extern int execve(const char *, char *const [], char *const []);
extern int execlp(const char *, const char *, ...);
extern int execvp(const char *, char *const []);
extern void _exit(int);
extern pid_t fork(void);
extern long fpathconf(int, int);
extern char *getcwd(char *, size_t);
extern gid_t getegid(void);
extern uid_t geteuid(void);
extern gid_t getgid(void);
extern int getgroups(int, gid_t []);
extern char *getlogin(void);
#ifndef _BSD
extern pid_t getpgrp(void);
#endif /* _BSD */
extern pid_t getpid(void);
extern pid_t getppid(void);
extern uid_t getuid(void);
extern int isatty(int);
extern int link(const char *, const char *);
extern off_t lseek(int, off_t, int);
#ifdef _LARGE_FILE_API
extern off64_t	lseek64(int, off64_t, int);
#endif
extern long pathconf(const char *, int);
extern int pause(void);
extern int pipe(int []);
#if defined(_XOPEN_SOURCE) && ( _XOPEN_SOURCE >= 500 )
extern int pthread_atfork(void (*)(void), void (*)(void), void (*)(void));
#endif
extern ssize_t read(int, void *, size_t);
extern int rmdir(const char *);
extern int setgid(gid_t);
extern int setpgid(pid_t, pid_t);
extern pid_t setsid(void);
extern int setuid(uid_t);
extern unsigned int sleep(unsigned int);
extern long sysconf(int);
extern pid_t tcgetpgrp(int);
extern int tcsetpgrp(int, pid_t);
extern char *ttyname(int);
extern int unlink(const char *);
extern ssize_t write(int, const void *, size_t);
#endif		/* !_KERNEL	*/
#endif		/* !_NO_PROTO	*/

#define STDIN_FILENO	0
#define STDOUT_FILENO	1
#define STDERR_FILENO	2

#define _POSIX_JOB_CONTROL	1
#define _POSIX_SAVED_IDS	1

#define _POSIX_VERSION		200112L
#define _POSIX2_VERSION		200112L
#define _POSIX2_C_VERSION	200112L


#ifdef _XOPEN_SOURCE

#define _XOPEN_VERSION		600
#define _XOPEN_XCU_VERSION	4
#define _XOPEN_XPG3		1
#define _XOPEN_XPG4		1
#define _XOPEN_UNIX		1

#define _XOPEN_REALTIME		(-1)
#define _XOPEN_REALTIME_THREADS	(-1)

#if (_XOPEN_SOURCE >= 600)
#define _XOPEN_STREAMS		1
#endif

#define _XBS5_ILP32_OFF32	1
#define _XBS5_ILP32_OFFBIG	1
#define _XBS5_LP64_OFF64	1
#define _XBS5_LPBIG_OFFBIG	1

#define _POSIX2_C_BIND		200112L
#define _POSIX2_C_DEV		200112L
#define _POSIX2_CHAR_TERM	1
#define _POSIX2_LOCALEDEF	200112L
#define _POSIX2_UPE		200112L
#define _POSIX2_FORT_DEV	(-1)
#define _POSIX2_FORT_RUN	(-1)
#define _POSIX2_SW_DEV		(-1)

#if (_POSIX_C_SOURCE >= 200112L)
#define _POSIX_REGEXP         1
#define _POSIX_SHELL          1
#define _POSIX2_PBS           (-1)
#define _POSIX2_PBS_ACCOUNTING        (-1)
#define _POSIX2_PBS_CHECKPOINT        (-1)
#define _POSIX2_PBS_LOCATE    (-1)
#define _POSIX2_PBS_MESSAGE   (-1)
#define _POSIX2_PBS_TRACK     (-1)
#define _V6_ILP32_OFF32               1
#define _V6_ILP32_OFFBIG      1
#define _V6_LP64_OFF64                1
#define _V6_LPBIG_OFFBIG      1

#define _POSIX_ADVISORY_INFO   200112L
#define _POSIX_BARRIERS        200112L
#define _POSIX_CLOCK_SELECTION 200112L
#define _POSIX_CPUTIME         200112L
#define _POSIX_MONOTONIC_CLOCK 200112L

#ifdef _POSIX_RAW_SOCKETS
#undef _POSIX_RAW_SOCKETS
#endif

#define _POSIX_SPAWN           200112L
#define _POSIX_SPIN_LOCKS      200112L
#define _POSIX_SPORADIC_SERVER (-1)
#define _POSIX_THREAD_CPUTIME  200112L
#define _POSIX_THREAD_SPORADIC_SERVER (-1)
#define _POSIX_TIMEOUTS	200112L
#define _POSIX_TRACE           (-1)
#define _POSIX_TRACE_EVENT_FILTER     (-1)
#define _POSIX_TRACE_INHERIT   (-1)
#define _POSIX_TRACE_LOG       (-1)
#define _POSIX_TYPED_MEMORY_OBJECTS   (-1)

#endif /* _POSIX_C_SOURCE >= 200112L */

#define _XOPEN_CRYPT		1
#define _XOPEN_SHM		1
#define _XOPEN_ENH_I18N		1
#define _XOPEN_LEGACY		(-1)
#ifndef __64BIT__
#define _UNIX_ABI		(-1)
#define _UNIX_ABI_IA64		(-1)
#define _UNIX_ABI_BIG_ENDIAN	(-1)
#define _UNIX_ABI_LITTLE_ENDIAN	(-1)
#endif /* __64BIT__ */

extern  char    *optarg;
extern  int     optind, opterr, optopt;

#ifdef _NO_PROTO
	extern	size_t	confstr();
	extern  char    *crypt();
	extern  void    encrypt();
	extern  int     fsync();
	extern	int	getopt();
	extern	int	nice();
	extern  void    swab();
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern  char    *getpass();
	extern  int     chroot();
#endif
#else
	extern	size_t	confstr(int, char*, size_t);
	extern  char    *crypt(const char *, const char *);
	extern  void    encrypt(char *, int);
	extern  int     fsync(int);
	extern	int	getopt(int, char* const*, const char*);
	extern	int	nice(int);
	extern  void    swab(const void *, void *, ssize_t);
	extern int	fdatasync(int);
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern  char    *getpass(const char *);
	extern  int     chroot(const char *);
#endif
#endif

#endif /* _XOPEN _SOURCE */

/* Threads options for 1003.1c and XPG UNIX98 */
#define _POSIX_THREADS				200112L
#define _POSIX_THREAD_ATTR_STACKADDR            200112L
#define _POSIX_THREAD_ATTR_STACKSIZE		200112L
#define _POSIX_THREAD_PROCESS_SHARED		200112L
#define _POSIX_THREAD_SAFE_FUNCTIONS		200112L
#ifdef _ALL_SOURCE
#define _POSIX_REENTRANT_FUNCTIONS		_POSIX_THREAD_SAFE_FUNCTIONS
#endif

/* Realtime threads options for 1003.1c and XPG UNIX98 */
#define	 _POSIX_THREAD_PRIORITY_SCHEDULING	(-1)
#define	 _POSIX_THREAD_PRIO_INHERIT		(-1)
#define	 _POSIX_THREAD_PRIO_PROTECT		(-1)

#undef  _POSIX_THREAD_FORKALL

/* Realtime options for 1003.1c and XPG UNIX98 */
#define _POSIX_ASYNCHRONOUS_IO			200112L
#define _POSIX_FSYNC				200112L
#define _POSIX_MAPPED_FILES			200112L
#define _POSIX_MEMLOCK			        200112L
#define _POSIX_MEMLOCK_RANGE		        200112L
#define _POSIX_MEMORY_PROTECTION		200112L
#define _POSIX_MESSAGE_PASSING			200112L
#define _POSIX_PRIORITIZED_IO			200112L
#define _POSIX_PRIORITY_SCHEDULING		200112L
#define _POSIX_REALTIME_SIGNALS			200112L
#define _POSIX_SEMAPHORES			200112L
#define _POSIX_SHARED_MEMORY_OBJECTS            200112L
#define _POSIX_SYNCHRONIZED_IO			200112L
#define _POSIX_TIMERS				200112L

#define _POSIX_ASYNC_IO				(-1)
#undef	_POSIX_SYNC_IO
#define _POSIX_PRIO_IO				(-1)

#define _POSIX_CHOWN_RESTRICTED	 0
#define _POSIX_VDISABLE		 0xFF
#define _POSIX_NO_TRUNC		 0

  /* UNIX03 and POSIX01 */
  /* Always enabled */
#define _POSIX_IPV6				200112L
#define _POSIX_RAW_SOCKETS			200112L


#ifndef NULL
#define NULL	0
#endif

#if (_POSIX_C_SOURCE >= 200112L)
#define _POSIX_READER_WRITER_LOCKS            200112L
#endif

/* arguments for the confstr() function */

#define _CS_PATH	1

	/* compile,link,lib,lint flags for 32bit, no_LARGE_FILES system */
#define _CS_XBS5_ILP32_OFF32_CFLAGS	2
#define _CS_XBS5_ILP32_OFF32_LDFLAGS	3
#define _CS_XBS5_ILP32_OFF32_LIBS	4
#define _CS_XBS5_ILP32_OFF32_LINTFLAGS	5

	/* compile,link,lib,lint flags for 32bit, _LARGE_FILES system */
#define _CS_XBS5_ILP32_OFFBIG_CFLAGS	6
#define _CS_XBS5_ILP32_OFFBIG_LDFLAGS	7
#define _CS_XBS5_ILP32_OFFBIG_LIBS	8
#define _CS_XBS5_ILP32_OFFBIG_LINTFLAGS	9

	/* compile,link,lib,lint flags for LP64 64bit system */
#define _CS_XBS5_LP64_OFF64_CFLAGS	10
#define _CS_XBS5_LP64_OFF64_LDFLAGS	11
#define _CS_XBS5_LP64_OFF64_LIBS	12
#define _CS_XBS5_LP64_OFF64_LINTFLAGS	13

	/* compile,link,lib,lint flags for ILP64 64bit system */
	/* AIX does not currently support this */
#define _CS_XBS5_LPBIG_OFFBIG_CFLAGS	14
#define _CS_XBS5_LPBIG_OFFBIG_LDFLAGS	15
#define _CS_XBS5_LPBIG_OFFBIG_LIBS	16
#define _CS_XBS5_LPBIG_OFFBIG_LINTFLAGS	17

#define _CS_AIX_BOOTDEV				24
#define _CS_AIX_MODEL_CODE			25
#define _CS_AIX_ARCHITECTURE			26
#define _CS_AIX_MODEL_CLASS			40

#if (_POSIX_C_SOURCE >= 200112L)
#define _CS_POSIX_V6_ILP32_OFF32_CFLAGS		27
#define _CS_POSIX_V6_ILP32_OFF32_LDFLAGS	28
#define _CS_POSIX_V6_ILP32_OFF32_LIBS		29
#define _CS_POSIX_V6_ILP32_OFFBIG_CFLAGS	30
#define _CS_POSIX_V6_ILP32_OFFBIG_LDFLAGS	31
#define _CS_POSIX_V6_ILP32_OFFBIG_LIBS		32
#define _CS_POSIX_V6_LP64_OFF64_CFLAGS		33
#define _CS_POSIX_V6_LP64_OFF64_LDFLAGS		34
#define _CS_POSIX_V6_LP64_OFF64_LIBS		35
#define _CS_POSIX_V6_LPBIG_OFFBIG_CFLAGS	36
#define _CS_POSIX_V6_LPBIG_OFFBIG_LDFLAGS	37
#define _CS_POSIX_V6_LPBIG_OFFBIG_LIBS		38
#define _CS_POSIX_V6_WIDTH_RESTRICTED_ENVS      39
#endif

	/* Values for the above */
#define _CSPATH		"/usr/bin:/usr/vac/bin"

	/* ILP32_OFF32 */
#define _CSPOSIX_V6_ILP32_OFF32_CFLAGS	"-q32"
#define _CSXBS5_ILP32_OFF32_CFLAGS	_CSPOSIX_V6_ILP32_OFF32_CFLAGS

#ifdef __ia64
#define _CSXBS5_ILP32_OFF32_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_ILP32_OFF32_LDFLAGS "-b32"
#define _CSXBS5_ILP32_OFF32_LDFLAGS	_CSPOSIX_V6_ILP32_OFF32_LDFLAGS
#endif

#define _CSPOSIX_V6_ILP32_OFF32_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_ILP32_OFF32_LIBS	_CSPOSIX_V6_ILP32_OFF32_LIBS

#define _CSXBS5_ILP32_OFF32_LINTFLAGS	""

	/* ILP32_OFFOFFBIG */
#define _CSPOSIX_V6_ILP32_OFFBIG_CFLAGS "-q32 -D_LARGE_FILES -qlonglong"
#define _CSXBS5_ILP32_OFFBIG_CFLAGS	_CSPOSIX_V6_ILP32_OFFBIG_CFLAGS

#ifdef __ia64
#define _CSXBS5_ILP32_OFFBIG_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_ILP32_OFFBIG_LDFLAGS "-b32"
#define _CSXBS5_ILP32_OFFBIG_LDFLAGS	_CSPOSIX_V6_ILP32_OFFBIG_LDFLAGS
#endif

#define _CSPOSIX_V6_ILP32_OFFBIG_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_ILP32_OFFBIG_LIBS	_CSPOSIX_V6_ILP32_OFFBIG_LIBS

#define _CSXBS5_ILP32_OFFBIG_LINTFLAGS	"-D_LARGE_FILES -qlonglong"

	/* LP64_OFF64 */
#define _CSPOSIX_V6_LP64_OFF64_CFLAGS	"-q64"
#define _CSXBS5_LP64_OFF64_CFLAGS	_CSPOSIX_V6_LP64_OFF64_CFLAGS

#ifdef __ia64
#define _CSXBS5_LP64_OFF64_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_LP64_OFF64_LDFLAGS	"-b64"
#define _CSXBS5_LP64_OFF64_LDFLAGS	_CSPOSIX_V6_LP64_OFF64_LDFLAGS
#endif

#define _CSPOSIX_V6_LP64_OFF64_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_LP64_OFF64_LIBS		_CSPOSIX_V6_LP64_OFF64_LIBS

#define _CSXBS5_LP64_OFF64_LINTFLAGS	"-D__64BIT__"

	/* LPBIG_OFFBIG */
#define _CSPOSIX_V6_LPBIG_OFFBIG_CFLAGS "-q64"
#define _CSXBS5_LPBIG_OFFBIG_CFLAGS	_CSPOSIX_V6_LPBIG_OFFBIG_CFLAGS

#ifdef __ia64
#define _CSXBS5_LPBIG_OFFBIG_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_LPBIG_OFFBIG_LDFLAGS "-b64"
#define _CSXBS5_LPBIG_OFFBIG_LDFLAGS	_CSPOSIX_V6_LPBIG_OFFBIG_LDFLAGS
#endif

#define _CSPOSIX_V6_LPBIG_OFFBIG_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_LPBIG_OFFBIG_LIBS	_CSPOSIX_V6_LPBIG_OFFBIG_LIBS

#define _CSXBS5_LPBIG_OFFBIG_LINTFLAGS	"-D__64BIT__"

#if (_POSIX_C_SOURCE >= 200112L)
#define _CSPOSIX_V6_WIDTH_RESTRICTED_ENVS \
		"POSIX_V6_ILP32_OFF32\n"  \
		"POSIX_V6_ILP32_OFFBIG\n" \
		"POSIX_V6_LP64_OFF64\n"  \
		"POSIX_V6_LPBIG_OFFBIG"
#endif

/* arguments for the pathconf() function */

#define _PC_CHOWN_RESTRICTED	10
#define _PC_LINK_MAX		11
#define _PC_MAX_CANON		12
#define _PC_MAX_INPUT		13
#define _PC_NAME_MAX		14
#define _PC_NO_TRUNC		15
#define _PC_PATH_MAX		16
#define _PC_PIPE_BUF		17
#define _PC_VDISABLE		18
#define _PC_ASYNC_IO		19
#define _PC_SYNC_IO		20
#define _PC_PRIO_IO		21
#define _PC_FILESIZEBITS	22  /* # bits needed to hold offset */
#define _PC_AIX_DISK_PARTITION	23
#define _PC_AIX_DISK_SIZE	24
#if (_POSIX_C_SOURCE >= 200112L)
#define _PC_SYMLINK_MAX         25
#define _PC_ALLOC_SIZE_MIN      26
#define _PC_REC_INCR_XFER_SIZE  27
#define _PC_REC_MAX_XFER_SIZE   28
#define _PC_REC_MIN_XFER_SIZE   29
#define _PC_REC_XFER_ALIGN      30
#define _PC_2_SYMLINKS          31
#endif

/* arguments for the sysconf() function, the defined numbers are used as
 * array index in sysconf().
 *
 * POSIX.1(1990), Table 4-2
 */
#define _SC_ARG_MAX			0
#define _SC_CHILD_MAX			1
#define _SC_CLK_TCK			2
#define _SC_NGROUPS_MAX			3
#define _SC_OPEN_MAX			4
#define _SC_STREAM_MAX			5
#define _SC_TZNAME_MAX			6
#define _SC_JOB_CONTROL			7
#define _SC_SAVED_IDS			8
#define _SC_VERSION			9

/* POSIX.1(1990), Table 2-3, required by command getconf */

#define _SC_POSIX_ARG_MAX		10
#define _SC_POSIX_CHILD_MAX		11
#define _SC_POSIX_LINK_MAX		12
#define _SC_POSIX_MAX_CANON		13
#define _SC_POSIX_MAX_INPUT		14
#define _SC_POSIX_NAME_MAX		15
#define _SC_POSIX_NGROUPS_MAX		16
#define _SC_POSIX_OPEN_MAX		17
#define _SC_POSIX_PATH_MAX		18
#define _SC_POSIX_PIPE_BUF		19
#define _SC_POSIX_SSIZE_MAX		20
#define _SC_POSIX_STREAM_MAX		21
#define _SC_POSIX_TZNAME_MAX		22

/* POSIX.2 (Draft 10), Table 41)	*/

#define _SC_BC_BASE_MAX			23
#define _SC_BC_DIM_MAX			24
#define _SC_BC_SCALE_MAX		25
#define _SC_BC_STRING_MAX		26
#define _SC_EQUIV_CLASS_MAX		27
#define _SC_EXPR_NEST_MAX		28
#define _SC_LINE_MAX			29
#define _SC_RE_DUP_MAX			30
#define _SC_2_VERSION			31
#define _SC_2_C_DEV			32
#define _SC_2_FORT_DEV			33
#define _SC_2_FORT_RUN			34
#define _SC_2_LOCALEDEF			35
#define _SC_2_SW_DEV			36

/* POSIX.2 (Draft 10), Table 13)	*/

#define _SC_POSIX2_BC_BASE_MAX		37
#define _SC_POSIX2_BC_DIM_MAX		38
#define _SC_POSIX2_BC_SCALE_MAX		39
#define _SC_POSIX2_BC_STRING_MAX	40
#define _SC_POSIX2_EQUIV_CLASS_MAX	41
#define _SC_POSIX2_EXPR_NEST_MAX	42
#define _SC_POSIX2_LINE_MAX		43
#define _SC_POSIX2_RE_DUP_MAX		44
#define _SC_PASS_MAX			45
#define _SC_XOPEN_VERSION		46
#define _SC_ATEXIT_MAX			47
#if _XOPEN_SOURCE_EXTENDED==1
#define _SC_PAGE_SIZE			48
#endif /* _XOPEN_SOURCE_EXTENDED */
#define _SC_AES_OS_VERSION		49
#define _SC_COLL_WEIGHTS_MAX		50
#define _SC_2_C_BIND			51
#define _SC_2_C_VERSION			52
#define _SC_2_UPE			53
#define _SC_2_CHAR_TERM			54
#define _SC_XOPEN_SHM			55
#define _SC_XOPEN_CRYPT			56
#define _SC_XOPEN_ENH_I18N		57
#if _XOPEN_SOURCE_EXTENDED==1
#define _SC_PAGESIZE			_SC_PAGE_SIZE
#define _SC_IOV_MAX			58
#endif /* _XOPEN_SOURCE_EXTENDED */
#define _SC_THREAD_SAFE_FUNCTIONS	59
#define _SC_THREADS			60
#define _SC_THREAD_ATTR_STACKADDR	61
#define _SC_THREAD_ATTR_STACKSIZE	62
#define _SC_THREAD_FORKALL		63
#define _SC_THREAD_PRIORITY_SCHEDULING	64
#define _SC_THREAD_PRIO_INHERIT		65
#define _SC_THREAD_PRIO_PROTECT		66
#define _SC_THREAD_PROCESS_SHARED	67
#define _SC_THREAD_KEYS_MAX		68
#define _SC_THREAD_DATAKEYS_MAX		_SC_THREAD_KEYS_MAX
#define _SC_THREAD_STACK_MIN		69
#define _SC_THREAD_THREADS_MAX		70
#ifdef _ALL_SOURCE
#define _SC_NPROCESSORS_CONF		71
#define _SC_NPROCESSORS_ONLN		72
#endif /* _ALL_SOURCE */
#define _SC_XOPEN_UNIX			73

#if (_XOPEN_SOURCE >= 500)

/* POSIX 1003.1c and XPG UNIX98 */
/* look to defines above for meanings */
#define _SC_AIO_LISTIO_MAX			75
#define _SC_AIO_MAX				76
#define _SC_AIO_PRIO_DELTA_MAX			77
#define _SC_ASYNCHRONOUS_IO			78
#define _SC_DELAYTIMER_MAX			79
#define _SC_FSYNC				80
#define _SC_GETGR_R_SIZE_MAX			81
#define _SC_GETPW_R_SIZE_MAX			82
#define _SC_LOGIN_NAME_MAX			83
#define _SC_MAPPED_FILES			84
#define _SC_MEMLOCK				85
#define _SC_MEMLOCK_RANGE			86
#define _SC_MEMORY_PROTECTION			87
#define _SC_MESSAGE_PASSING			88
#define _SC_MQ_OPEN_MAX				89
#define _SC_MQ_PRIO_MAX				90
#define _SC_PRIORITIZED_IO			91
#define _SC_PRIORITY_SCHEDULING			92
#define _SC_REALTIME_SIGNALS			93
#define _SC_RTSIG_MAX				94
#define _SC_SEMAPHORES				95
#define _SC_SEM_NSEMS_MAX			96
#define _SC_SEM_VALUE_MAX			97
#define _SC_SHARED_MEMORY_OBJECTS		98
#define _SC_SIGQUEUE_MAX			99
#define _SC_SYNCHRONIZED_IO			100
#define _SC_THREAD_DESTRUCTOR_ITERATIONS	101
#define _SC_TIMERS				102
#define _SC_TIMER_MAX				103
#define _SC_TTY_NAME_MAX			104
#define _SC_XBS5_ILP32_OFF32			105
#define _SC_XBS5_ILP32_OFFBIG			106
#define _SC_XBS5_LP64_OFF64			107
#define _SC_XBS5_LPBIG_OFFBIG			108
#define _SC_XOPEN_XCU_VERSION			109
#define _SC_XOPEN_REALTIME			110
#define _SC_XOPEN_REALTIME_THREADS		111
#define _SC_XOPEN_LEGACY			112
#endif /* _XOPEN_SOURCE >= 500 */

#ifdef _ALL_SOURCE
#define _SC_REENTRANT_FUNCTIONS		_SC_THREAD_SAFE_FUNCTIONS
#define _SC_PHYS_PAGES				113
#define _SC_AVPHYS_PAGES			114
#define _SC_LPAR_ENABLED			115
#define _SC_LARGE_PAGESIZE			116
#endif /* _ALL_SOURCE */

#define _SC_AIX_KERNEL_BITMODE			117
#define _SC_AIX_REALMEM				118
#define _SC_AIX_HARDWARE_BITMODE		119
#define _SC_AIX_MP_CAPABLE			120

#define _SC_V6_ILP32_OFF32			121
#define _SC_V6_ILP32_OFFBIG			122
#define _SC_V6_LP64_OFF64			123
#define _SC_V6_LPBIG_OFFBIG			124

#define _SC_XOPEN_STREAMS			125

#if (_POSIX_C_SOURCE >= 200112L)
#define _SC_HOST_NAME_MAX			126
#define _SC_REGEXP				127
#define _SC_SHELL				128
#define _SC_SYMLOOP_MAX				129
#define _SC_ADVISORY_INFO			130
#define _SC_FILE_LOCKING			131
#define _SC_2_PBS				132
#define _SC_2_PBS_ACCOUNTING			133
#define _SC_2_PBS_CHECKPOINT			134
#define _SC_2_PBS_LOCATE			135
#define _SC_2_PBS_MESSAGE			136
#define _SC_2_PBS_TRACK				137
#define _SC_BARRIERS				138
#define _SC_CLOCK_SELECTION			139
#define _SC_CPUTIME				140
#define _SC_MONOTONIC_CLOCK			141
#define _SC_READER_WRITER_LOCKS			142
#define _SC_SPAWN				143
#define _SC_SPIN_LOCKS				144
#define _SC_SPORADIC_SERVER			145
#define _SC_THREAD_CPUTIME			146
#define _SC_THREAD_SPORADIC_SERVER              147
#define _SC_TIMEOUTS				148
#define _SC_TRACE				149
#define _SC_TRACE_EVENT_FILTER			150
#define _SC_TRACE_INHERIT			151
#define _SC_TRACE_LOG				152
#define _SC_TYPED_MEMORY_OBJECTS		153
#define _SC_IPV6				154
#define _SC_RAW_SOCKETS				155
#define _SC_SS_REPL_MAX				156
#define _SC_TRACE_EVENT_NAME_MAX		157
#define _SC_TRACE_NAME_MAX			158
#define _SC_TRACE_SYS_MAX			159
#define _SC_TRACE_USER_EVENT_MAX		160
#endif /* _POSIX_C_SOURCE >= 200112L */

#ifdef _ALL_SOURCE
#define _SC_AIX_UKEYS				161
#endif /* _ALL_SOURCE */

#endif /* _POSIX_SOURCE */


#if _XOPEN_SOURCE_EXTENDED==1
#ifdef _LARGE_FILES
#define	ftruncate	ftruncate64
#define	truncate	truncate64
#endif
/*
#ifndef _H_LOCKF
#include <sys/lockf.h>		
#endif
*/
#ifdef _NO_PROTO
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern int		brk();
	extern int              getpagesize();
#ifndef _MSGQSUPPORT
	extern int		__fd_getdtablesize();
	static int		getdtablesize()
				{
					return __fd_getdtablesize();
				}
#else
	extern int              getdtablesize();
#endif /* _MSGQSUPPORT */

	extern void             *sbrk();
#endif /* _POSIX_C_SOURCE<200112L */
	extern int		fchdir();
	extern int		fchown();
	extern int		ftruncate();
	extern long		gethostid();
	extern int		gethostname();
	extern pid_t		getpgid();
	extern pid_t		getsid();
	extern char		*getwd();
	extern int		lchown();
	extern int		readlink();
	extern pid_t		setpgrp();
	extern int		setregid();
	extern int		setreuid();
	extern int		symlink();
	extern void		sync();
	extern int		truncate();
	extern useconds_t	ualarm();
	extern int		usleep();
	extern pid_t		vfork();
#else /* _NO_PROTO */
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern int		brk(void *);
	extern int              getpagesize(void);
#ifndef _MSGQSUPPORT
	extern int		__fd_getdtablesize(void);
	static int		getdtablesize()
				{
					return __fd_getdtablesize();
				}
#else
	extern int              getdtablesize(void);
#endif /* _MSGQSUPPORT */
#ifdef _LINUX_SOURCE_COMPAT
        extern void             *sbrk(ptrdiff_t);
#elif (_XOPEN_SOURCE >= 500) || defined(__64BIT__)
        extern void             *sbrk(intptr_t);
#else
        extern void             *sbrk(int);
#endif
#endif /* _POSIX_C_SOURCE<200112L */
	extern int		fchdir(int);
	extern int		fchown(int, uid_t, gid_t);
	extern int		ftruncate(int, off_t);
#ifdef _LARGE_FILE_API
	extern int		ftruncate64(int, off64_t);
#endif
	extern int		gethostname(char *, size_t);
	extern long		gethostid(void);
	extern pid_t		getpgid(pid_t);
	extern pid_t		getsid(pid_t);
	extern char		*getwd(char *);
	extern int		lchown(const char *, uid_t, gid_t);

#if (defined(_SUSV3_READLINK) || \
     (!defined(_ALL_SOURCE) && (_POSIX_C_SOURCE >= 200112L))) 
    /* If SUSV3 readlink specifically requested or if strict SUSv3 
     * environment requested */ 
#ifdef __64BIT__
static ssize_t readlink(const char *__restrict__ __path,
                              char *__restrict__ __buf, size_t __bufsize)
{
	extern ssize_t __readlink64(const char *__restrict__, char *__restrict__, size_t);
	return __readlink64(__path, __buf, __bufsize);
}
#else
	extern ssize_t readlink(const char *__restrict__, char *__restrict__, size_t);
#endif /* __64BIT__ */
#else
	extern int readlink(const char *, char *, size_t);
#endif /* _SUSV3_READLINK || !_ALL_SOURCE && _POSIX_C_SOURCE >= 200112L */

#ifndef _BSD
	extern pid_t		setpgrp(void);
#endif /* _BSD */
	extern int		setregid(gid_t, gid_t);
	extern int		setreuid(uid_t, uid_t);
	extern int		symlink(const char *, const char *);
	extern void		sync(void);
	extern int		truncate(const char *, off_t);
#ifdef _LARGE_FILE_API
	extern int		truncate64(const char *, off64_t);
#endif
	extern useconds_t	ualarm(useconds_t, useconds_t);
	extern int		usleep(useconds_t);
	extern pid_t		vfork(void);
#if _XOPEN_SOURCE>=500
	extern int		getlogin_r(char *, size_t);
	extern int		ttyname_r(int, char *, size_t);

#ifdef _LARGE_FILES
#define pread		pread64
#define pwrite		pwrite64
#endif /* _LARGE_FILES */

	extern ssize_t		pread(int, void *, size_t, off_t);
	extern ssize_t		pwrite(int, const void *, size_t, off_t);
#ifdef _LARGE_FILE_API
	extern ssize_t		pread64(int, void *, size_t, off64_t);
	extern ssize_t		pwrite64(int, const void *, size_t, off64_t);
#endif /* _LARGE_FILE_API */
#endif /* _XOPEN_SOURCE>=500 */

#endif /* _NO_PROTO */

#endif /* _XOPEN_SOURCE_EXTENDED */

#ifdef _ALL_SOURCE

extern char **environ;

#ifndef _KERNEL
#ifdef _NO_PROTO
	extern pid_t		f_fork();
#else /* _NO_PROTO */
	extern pid_t		f_fork(void);
#endif /* _NO_PROTO */
#endif	/* _KERNEL */

#ifdef _NO_PROTO
	extern char *		cuserid();
	extern int		ioctl();
#ifdef __64BIT__
	extern int		ioctlx();
	extern int		ioctl32();
	extern int		ioctl32x();
#endif /* __64BIT__ */
	extern int		readx();
	extern int		setgroups();
	extern int		writex();
	extern int		setegid();
	extern int		seteuid();
	extern int		setrgid();
	extern int		setruid();
	extern offset_t		llseek();
	extern char *		getusershell();
	extern void		setusershell();
	extern void		endusershell();
	extern char *		get_current_dir_name();
	extern int		sysfs();
#else
	extern char *		cuserid(char *);
	extern int		setegid(gid_t);
	extern int		seteuid(uid_t);
	extern int		setrgid(gid_t);
	extern int		setruid(uid_t);
#ifndef _BSD
	extern int		ioctl(int, int, ...);
#endif /* _BSD */
#ifdef __64BIT__
	extern int		ioctlx(int, int, void *, long);
	extern int		ioctl32(int, int, ...);
	extern int		ioctl32x(int, int, unsigned int, unsigned int);
#endif /* __64BIT__ */
	extern int		setgroups(int, gid_t []);
#ifndef _KERNEL
	extern int	readx(int, char*, unsigned, long);
	extern int	writex(int, char*, unsigned, long);

#ifdef _LARGE_FILES
#define fclear fclear64
#define	fsync_range	fsync_range64
#endif
	extern off_t	fclear(int, off_t);
	extern int	fsync_range(int, int, off_t, off_t);
#ifdef _LARGE_FILE_API
	extern off64_t	fclear64(int, off64_t);
	extern int	fsync_range64(int, int, off64_t, off64_t);
#endif
	extern offset_t llseek(int, offset_t, int);
	extern char *	getusershell(void);
	extern void	setusershell(void);
	extern void	endusershell(void);
	extern char *	get_current_dir_name(void);
	extern int	sysfs(int, ...);
	extern int	finfo(const char *, int, void *, int32long64_t);
	extern int	ffinfo(int, int, void *, int32long64_t);

#endif /* ndef _KERNEL */

#endif /* _NO_PROTO */

#define _AES_OS_VERSION 1               /* OSF, AES version */

#endif /* _ALL_SOURCE */

#ifdef __cplusplus
}
#endif

#endif /* _H_UNISTD */


==> cf_src/partitions/ori_nn/getopt.cpp <==
/* Getopt for GNU.
   NOTE: getopt is now part of the C library, so if you don't know what
   "Keep this file name-space clean" means, talk to drepper@gnu.org
   before changing it!
   Copyright (C) 1987,88,89,90,91,92,93,94,95,96,98,99,2000,2001
        Free Software Foundation, Inc.
   This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute it and/or
   modify it under the terms of the GNU Lesser General Public
   License as published by the Free Software Foundation; either
   version 2.1 of the License, or (at your option) any later version.

   The GNU C Library is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
   Lesser General Public License for more details.

   You should have received a copy of the GNU Lesser General Public
   License along with the GNU C Library; if not, write to the Free
   Software Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA
   02111-1307 USA.  */

/* This tells Alpha OSF/1 not to define a getopt prototype in <stdio.h>.
   Ditto for AIX 3.2 and <stdlib.h>.  */
#ifndef _NO_PROTO
# define _NO_PROTO
#endif

#ifdef HAVE_CONFIG_H
# include <config.h>
#endif

#if !defined __STDC__ || !__STDC__
/* This is a separate conditional since some stdc systems
   reject `defined (const)'.  */
# ifndef const
#  define const
# endif
#endif

#include <stdio.h>

/* Comment out all this code if we are using the GNU C Library, and are not
   actually compiling the library itself.  This code is part of the GNU C
   Library, but also included in many other GNU distributions.  Compiling
   and linking in this code is a waste when using the GNU C library
   (especially if it is a shared library).  Rather than having every GNU
   program understand `configure --with-gnu-libc' and omit the object files,
   it is simpler to just do this in the source for each such file.  */

#define GETOPT_INTERFACE_VERSION 2
#if !defined _LIBC && defined __GLIBC__ && __GLIBC__ >= 2
# include <gnu-versions.h>
# if _GNU_GETOPT_INTERFACE_VERSION == GETOPT_INTERFACE_VERSION
#  define ELIDE_CODE
# endif
#endif

#ifndef ELIDE_CODE


/* This needs to come after some library #include
   to get __GNU_LIBRARY__ defined.  */
#ifdef  __GNU_LIBRARY__
/* Don't include stdlib.h for non-GNU C libraries because some of them
   contain conflicting prototypes for getopt.  */
# include <stdlib.h>
# include <unistd.h>
#endif  /* GNU C library.  */

#ifdef VMS
# include <unixlib.h>
# if HAVE_STRING_H - 0
#  include <string.h>
# endif
#endif

#ifndef _
/* This is for other GNU distributions with internationalized messages.  */
# if (HAVE_LIBINTL_H && ENABLE_NLS) || defined _LIBC
#  include <libintl.h>
#  ifndef _
#   define _(msgid)     gettext (msgid)
#  endif
# else
#  define _(msgid)      (msgid)
# endif
# if defined _LIBC && defined USE_IN_LIBIO
#  include <wchar.h>
# endif
#endif

/* This version of `getopt' appears to the caller like standard Unix `getopt'
   but it behaves differently for the user, since it allows the user
   to intersperse the options with the other arguments.

   As `getopt' works, it permutes the elements of ARGV so that,
   when it is done, all the options precede everything else.  Thus
   all application programs are extended to handle flexible argument order.

   Setting the environment variable POSIXLY_CORRECT disables permutation.
   Then the behavior is completely standard.

   GNU application programs can use a third alternative mode in which
   they can distinguish the relative order of options and other arguments.  */

#include "getopt.h"

/* For communication from `getopt' to the caller.
   When `getopt' finds an option that takes an argument,
   the argument value is returned here.
   Also, when `ordering' is RETURN_IN_ORDER,
   each non-option ARGV-element is returned here.  */

char *optarg;

/* Index in ARGV of the next element to be scanned.
   This is used for communication to and from the caller
   and for communication between successive calls to `getopt'.

   On entry to `getopt', zero means this is the first call; initialize.

   When `getopt' returns -1, this is the index of the first of the
   non-option elements that the caller should itself scan.

   Otherwise, `optind' communicates from one call to the next
   how much of ARGV has been scanned so far.  */

/* 1003.2 says this must be 1 before any call.  */
int optind = 1;

/* Formerly, initialization of getopt depended on optind==0, which
   causes problems with re-calling getopt as programs generally don't
   know that. */

int __getopt_initialized;

/* The next char to be scanned in the option-element
   in which the last option character we returned was found.
   This allows us to pick up the scan where we left off.

   If this is zero, or a null string, it means resume the scan
   by advancing to the next ARGV-element.  */

static char *nextchar;

/* Callers store zero here to inhibit the error message
   for unrecognized options.  */

int opterr = 1;

/* Set to an option character which was unrecognized.
   This must be initialized on some systems to avoid linking in the
   system's own getopt implementation.  */

int optopt = '?';

/* Describe how to deal with options that follow non-option ARGV-elements.

   If the caller did not specify anything,
   the default is REQUIRE_ORDER if the environment variable
   POSIXLY_CORRECT is defined, PERMUTE otherwise.

   REQUIRE_ORDER means don't recognize them as options;
   stop option processing when the first non-option is seen.
   This is what Unix does.
   This mode of operation is selected by either setting the environment
   variable POSIXLY_CORRECT, or using `+' as the first character
   of the list of option characters.

   PERMUTE is the default.  We permute the contents of ARGV as we scan,
   so that eventually all the non-options are at the end.  This allows options
   to be given in any order, even with programs that were not written to
   expect this.

   RETURN_IN_ORDER is an option available to programs that were written
   to expect options and other ARGV-elements in any order and that care about
   the ordering of the two.  We describe each non-option ARGV-element
   as if it were the argument of an option with character code 1.
   Using `-' as the first character of the list of option characters
   selects this mode of operation.

   The special argument `--' forces an end of option-scanning regardless
   of the value of `ordering'.  In the case of RETURN_IN_ORDER, only
   `--' can cause `getopt' to return -1 with `optind' != ARGC.  */

static enum
{
  REQUIRE_ORDER, PERMUTE, RETURN_IN_ORDER
} ordering;

/* Value of POSIXLY_CORRECT environment variable.  */
static char *posixly_correct;

#ifdef  __GNU_LIBRARY__
/* We want to avoid inclusion of string.h with non-GNU libraries
   because there are many ways it can cause trouble.
   On some systems, it contains special magic macros that don't work
   in GCC.  */
# include <string.h>
# define my_index       strchr
#else

//# if HAVE_STRING_H || WIN32 /* Pete Wilson mod 7/28/02 */
#  include <string.h>
//# else
//#  include <strings.h>
//# endif

/* Avoid depending on library functions or files
   whose names are inconsistent.  */

#ifndef getenv
extern char *getenv ();
#endif

static char *
my_index (str, chr)
     const char *str;
     int chr;
{
  while (*str)
    {
      if (*str == chr)
        return (char *) str;
      str++;
    }
  return 0;
}

/* If using GCC, we can safely declare strlen this way.
   If not using GCC, it is ok not to declare it.  */
#ifdef __GNUC__
/* Note that Motorola Delta 68k R3V7 comes with GCC but not stddef.h.
   That was relevant to code that was here before.  */
# if (!defined __STDC__ || !__STDC__) && !defined strlen
/* gcc with -traditional declares the built-in strlen to return int,
   and has done so at least since version 2.4.5. -- rms.  */
extern int strlen (const char *);
# endif /* not __STDC__ */
#endif /* __GNUC__ */

#endif /* not __GNU_LIBRARY__ */

/* Handle permutation of arguments.  */

/* Describe the part of ARGV that contains non-options that have
   been skipped.  `first_nonopt' is the index in ARGV of the first of them;
   `last_nonopt' is the index after the last of them.  */

static int first_nonopt;
static int last_nonopt;

#ifdef _LIBC
/* Stored original parameters.
   XXX This is no good solution.  We should rather copy the args so
   that we can compare them later.  But we must not use malloc(3).  */
extern int __libc_argc;
extern char **__libc_argv;

/* Bash 2.0 gives us an environment variable containing flags
   indicating ARGV elements that should not be considered arguments.  */

# ifdef USE_NONOPTION_FLAGS
/* Defined in getopt_init.c  */
extern char *__getopt_nonoption_flags;

static int nonoption_flags_max_len;
static int nonoption_flags_len;
# endif

# ifdef USE_NONOPTION_FLAGS
#  define SWAP_FLAGS(ch1, ch2) \
  if (nonoption_flags_len > 0)                                                \
    {                                                                         \
      char __tmp = __getopt_nonoption_flags[ch1];                             \
      __getopt_nonoption_flags[ch1] = __getopt_nonoption_flags[ch2];          \
      __getopt_nonoption_flags[ch2] = __tmp;                                  \
    }
# else
#  define SWAP_FLAGS(ch1, ch2)
# endif
#else   /* !_LIBC */
# define SWAP_FLAGS(ch1, ch2)
#endif  /* _LIBC */

/* Exchange two adjacent subsequences of ARGV.
   One subsequence is elements [first_nonopt,last_nonopt)
   which contains all the non-options that have been skipped so far.
   The other is elements [last_nonopt,optind), which contains all
   the options processed since those non-options were skipped.

   `first_nonopt' and `last_nonopt' are relocated so that they describe
   the new indices of the non-options in ARGV after they are moved.  */

#if defined __STDC__ && __STDC__
static void exchange (char **);
#endif

static void
exchange (argv)
     char **argv;
{
  int bottom = first_nonopt;
  int middle = last_nonopt;
  int top = optind;
  char *tem;

  /* Exchange the shorter segment with the far end of the longer segment.
     That puts the shorter segment into the right place.
     It leaves the longer segment in the right place overall,
     but it consists of two parts that need to be swapped next.  */

#if defined _LIBC && defined USE_NONOPTION_FLAGS
  /* First make sure the handling of the `__getopt_nonoption_flags'
     string can work normally.  Our top argument must be in the range
     of the string.  */
  if (nonoption_flags_len > 0 && top >= nonoption_flags_max_len)
    {
      /* We must extend the array.  The user plays games with us and
         presents new arguments.  */
      char *new_str = malloc (top + 1);
      if (new_str == NULL)
        nonoption_flags_len = nonoption_flags_max_len = 0;
      else
        {
          memset (__mempcpy (new_str, __getopt_nonoption_flags,
                             nonoption_flags_max_len),
                  '\0', top + 1 - nonoption_flags_max_len);
          nonoption_flags_max_len = top + 1;
          __getopt_nonoption_flags = new_str;
        }
    }
#endif

  while (top > middle && middle > bottom)
    {
      if (top - middle > middle - bottom)
        {
          /* Bottom segment is the short one.  */
          int len = middle - bottom;
          register int i;

          /* Swap it with the top part of the top segment.  */
          for (i = 0; i < len; i++)
            {
              tem = argv[bottom + i];
              argv[bottom + i] = argv[top - (middle - bottom) + i];
              argv[top - (middle - bottom) + i] = tem;
              SWAP_FLAGS (bottom + i, top - (middle - bottom) + i);
            }
          /* Exclude the moved bottom segment from further swapping.  */
          top -= len;
        }
      else
        {
          /* Top segment is the short one.  */
          int len = top - middle;
          register int i;

          /* Swap it with the bottom part of the bottom segment.  */
          for (i = 0; i < len; i++)
            {
              tem = argv[bottom + i];
              argv[bottom + i] = argv[middle + i];
              argv[middle + i] = tem;
              SWAP_FLAGS (bottom + i, middle + i);
            }
          /* Exclude the moved top segment from further swapping.  */
          bottom += len;
        }
    }

  /* Update records for the slots the non-options now occupy.  */

  first_nonopt += (optind - last_nonopt);
  last_nonopt = optind;
}

/* Initialize the internal data when the first call is made.  */

#if defined __STDC__ && __STDC__
static const char *_getopt_initialize (int, char *const *, const char *);
#endif
static const char *
_getopt_initialize (argc, argv, optstring)
     int argc;
     char *const *argv;
     const char *optstring;
{
  /* Start processing options with ARGV-element 1 (since ARGV-element 0
     is the program name); the sequence of previously skipped
     non-option ARGV-elements is empty.  */

  first_nonopt = last_nonopt = optind;

  nextchar = NULL;

  posixly_correct = getenv ("POSIXLY_CORRECT");

  /* Determine how to handle the ordering of options and nonoptions.  */

  if (optstring[0] == '-')
    {
      ordering = RETURN_IN_ORDER;
      ++optstring;
    }
  else if (optstring[0] == '+')
    {
      ordering = REQUIRE_ORDER;
      ++optstring;
    }
  else if (posixly_correct != NULL)
    ordering = REQUIRE_ORDER;
  else
    ordering = PERMUTE;

#if defined _LIBC && defined USE_NONOPTION_FLAGS
  if (posixly_correct == NULL
      && argc == __libc_argc && argv == __libc_argv)
    {
      if (nonoption_flags_max_len == 0)
        {
          if (__getopt_nonoption_flags == NULL
              || __getopt_nonoption_flags[0] == '\0')
            nonoption_flags_max_len = -1;
          else
            {
              const char *orig_str = __getopt_nonoption_flags;
              int len = nonoption_flags_max_len = strlen (orig_str);
              if (nonoption_flags_max_len < argc)
                nonoption_flags_max_len = argc;
              __getopt_nonoption_flags =
                (char *) malloc (nonoption_flags_max_len);
              if (__getopt_nonoption_flags == NULL)
                nonoption_flags_max_len = -1;
              else
                memset (__mempcpy (__getopt_nonoption_flags, orig_str, len),
                        '\0', nonoption_flags_max_len - len);
            }
        }
      nonoption_flags_len = nonoption_flags_max_len;
    }
  else
    nonoption_flags_len = 0;
#endif

  return optstring;
}

/* Scan elements of ARGV (whose length is ARGC) for option characters
   given in OPTSTRING.

   If an element of ARGV starts with '-', and is not exactly "-" or "--",
   then it is an option element.  The characters of this element
   (aside from the initial '-') are option characters.  If `getopt'
   is called repeatedly, it returns successively each of the option characters
   from each of the option elements.

   If `getopt' finds another option character, it returns that character,
   updating `optind' and `nextchar' so that the next call to `getopt' can
   resume the scan with the following option character or ARGV-element.

   If there are no more option characters, `getopt' returns -1.
   Then `optind' is the index in ARGV of the first ARGV-element
   that is not an option.  (The ARGV-elements have been permuted
   so that those that are not options now come last.)

   OPTSTRING is a string containing the legitimate option characters.
   If an option character is seen that is not listed in OPTSTRING,
   return '?' after printing an error message.  If you set `opterr' to
   zero, the error message is suppressed but we still return '?'.

   If a char in OPTSTRING is followed by a colon, that means it wants an arg,
   so the following text in the same ARGV-element, or the text of the following
   ARGV-element, is returned in `optarg'.  Two colons mean an option that
   wants an optional arg; if there is text in the current ARGV-element,
   it is returned in `optarg', otherwise `optarg' is set to zero.

   If OPTSTRING starts with `-' or `+', it requests different methods of
   handling the non-option ARGV-elements.
   See the comments about RETURN_IN_ORDER and REQUIRE_ORDER, above.

   Long-named options begin with `--' instead of `-'.
   Their names may be abbreviated as long as the abbreviation is unique
   or is an exact match for some defined option.  If they have an
   argument, it follows the option name in the same ARGV-element, separated
   from the option name by a `=', or else the in next ARGV-element.
   When `getopt' finds a long-named option, it returns 0 if that option's
   `flag' field is nonzero, the value of the option's `val' field
   if the `flag' field is zero.

   The elements of ARGV aren't really const, because we permute them.
   But we pretend they're const in the prototype to be compatible
   with other systems.

   LONGOPTS is a vector of `struct option' terminated by an
   element containing a name which is zero.

   LONGIND returns the index in LONGOPT of the long-named option found.
   It is only valid when a long-named option has been found by the most
   recent call.

   If LONG_ONLY is nonzero, '-' as well as '--' can introduce
   long-named options.  */

int
_getopt_internal (argc, argv, optstring, longopts, longind, long_only)
     int argc;
     char *const *argv;
     const char *optstring;
     const struct option *longopts;
     int *longind;
     int long_only;
{
  int print_errors = opterr;
  if (optstring[0] == ':')
    print_errors = 0;

  if (argc < 1)
    return -1;

  optarg = NULL;

  if (optind == 0 || !__getopt_initialized)
    {
      if (optind == 0)
        optind = 1;     /* Don't scan ARGV[0], the program name.  */
      optstring = _getopt_initialize (argc, argv, optstring);
      __getopt_initialized = 1;
    }

  /* Test whether ARGV[optind] points to a non-option argument.
     Either it does not have option syntax, or there is an environment flag
     from the shell indicating it is not an option.  The later information
     is only used when the used in the GNU libc.  */
#if defined _LIBC && defined USE_NONOPTION_FLAGS
# define NONOPTION_P (argv[optind][0] != '-' || argv[optind][1] == '\0'       \
                      || (optind < nonoption_flags_len                        \
                          && __getopt_nonoption_flags[optind] == '1'))
#else
# define NONOPTION_P (argv[optind][0] != '-' || argv[optind][1] == '\0')
#endif

  if (nextchar == NULL || *nextchar == '\0')
    {
      /* Advance to the next ARGV-element.  */

      /* Give FIRST_NONOPT and LAST_NONOPT rational values if OPTIND has been
         moved back by the user (who may also have changed the arguments).  */
      if (last_nonopt > optind)
        last_nonopt = optind;
      if (first_nonopt > optind)
        first_nonopt = optind;

      if (ordering == PERMUTE)
        {
          /* If we have just processed some options following some non-options,
             exchange them so that the options come first.  */

          if (first_nonopt != last_nonopt && last_nonopt != optind)
            exchange ((char **) argv);
          else if (last_nonopt != optind)
            first_nonopt = optind;

          /* Skip any additional non-options
             and extend the range of non-options previously skipped.  */

          while (optind < argc && NONOPTION_P)
            optind++;
          last_nonopt = optind;
        }

      /* The special ARGV-element `--' means premature end of options.
         Skip it like a null option,
         then exchange with previous non-options as if it were an option,
         then skip everything else like a non-option.  */

      if (optind != argc && !strcmp (argv[optind], "--"))
        {
          optind++;

          if (first_nonopt != last_nonopt && last_nonopt != optind)
            exchange ((char **) argv);
          else if (first_nonopt == last_nonopt)
            first_nonopt = optind;
          last_nonopt = argc;

          optind = argc;
        }

      /* If we have done all the ARGV-elements, stop the scan
         and back over any non-options that we skipped and permuted.  */

      if (optind == argc)
        {
          /* Set the next-arg-index to point at the non-options
             that we previously skipped, so the caller will digest them.  */
          if (first_nonopt != last_nonopt)
            optind = first_nonopt;
          return -1;
        }

      /* If we have come to a non-option and did not permute it,
         either stop the scan or describe it to the caller and pass it by.  */

      if (NONOPTION_P)
        {
          if (ordering == REQUIRE_ORDER)
            return -1;
          optarg = argv[optind++];
          return 1;
        }

      /* We have found another option-ARGV-element.
         Skip the initial punctuation.  */

      nextchar = (argv[optind] + 1
                  + (longopts != NULL && argv[optind][1] == '-'));
    }

  /* Decode the current option-ARGV-element.  */

  /* Check whether the ARGV-element is a long option.

     If long_only and the ARGV-element has the form "-f", where f is
     a valid short option, don't consider it an abbreviated form of
     a long option that starts with f.  Otherwise there would be no
     way to give the -f short option.

     On the other hand, if there's a long option "fubar" and
     the ARGV-element is "-fu", do consider that an abbreviation of
     the long option, just like "--fu", and not "-f" with arg "u".

     This distinction seems to be the most useful approach.  */

  if (longopts != NULL
      && (argv[optind][1] == '-'
          || (long_only && (argv[optind][2] || !my_index (optstring, argv[optind][1])))))
    {
      char *nameend;
      const struct option *p;
      const struct option *pfound = NULL;
      int exact = 0;
      int ambig = 0;
      int indfound = -1;
      int option_index;

      for (nameend = nextchar; *nameend && *nameend != '='; nameend++)
        /* Do nothing.  */ ;

      /* Test all long options for either exact match
         or abbreviated matches.  */
      for (p = longopts, option_index = 0; p->name; p++, option_index++)
        if (!strncmp (p->name, nextchar, nameend - nextchar))
          {
            if ((unsigned int) (nameend - nextchar)
                == (unsigned int) strlen (p->name))
              {
                /* Exact match found.  */
                pfound = p;
                indfound = option_index;
                exact = 1;
                break;
              }
            else if (pfound == NULL)
              {
                /* First nonexact match found.  */
                pfound = p;
                indfound = option_index;
              }
            else if (long_only
                     || pfound->has_arg != p->has_arg
                     || pfound->flag != p->flag
                     || pfound->val != p->val)
              /* Second or later nonexact match found.  */
              ambig = 1;
          }

      if (ambig && !exact)
        {
          if (print_errors)
            {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;

              __asprintf (&buf, _("%s: option `%s' is ambiguous\n"),
                          argv[0], argv[optind]);

              if (_IO_fwide (stderr, 0) > 0)
                __fwprintf (stderr, L"%s", buf);
              else
                fputs (buf, stderr);

              free (buf);
#else
              fprintf (stderr, _("%s: option `%s' is ambiguous\n"),
                       argv[0], argv[optind]);
#endif
            }
          nextchar += strlen (nextchar);
          optind++;
          optopt = 0;
          return '?';
        }

      if (pfound != NULL)
        {
          option_index = indfound;
          optind++;
          if (*nameend)
            {
              /* Don't test has_arg with >, because some C compilers don't
                 allow it to be used on enums.  */
              if (pfound->has_arg)
                optarg = nameend + 1;
              else
                {
                  if (print_errors)
                    {
#if defined _LIBC && defined USE_IN_LIBIO
                      char *buf;
#endif

                      if (argv[optind - 1][1] == '-')
                        {
                          /* --option */
#if defined _LIBC && defined USE_IN_LIBIO
                          __asprintf (&buf, _("\
%s: option `--%s' doesn't allow an argument\n"),
                                      argv[0], pfound->name);
#else
                          fprintf (stderr, _("\
%s: option `--%s' doesn't allow an argument\n"),
                                   argv[0], pfound->name);
#endif
                        }
                      else
                        {
                          /* +option or -option */
#if defined _LIBC && defined USE_IN_LIBIO
                          __asprintf (&buf, _("\
%s: option `%c%s' doesn't allow an argument\n"),
                                      argv[0], argv[optind - 1][0],
                                      pfound->name);
#else
                          fprintf (stderr, _("\
%s: option `%c%s' doesn't allow an argument\n"),
                                   argv[0], argv[optind - 1][0], pfound->name);
#endif
                        }

#if defined _LIBC && defined USE_IN_LIBIO
                      if (_IO_fwide (stderr, 0) > 0)
                        __fwprintf (stderr, L"%s", buf);
                      else
                        fputs (buf, stderr);

                      free (buf);
#endif
                    }

                  nextchar += strlen (nextchar);

                  optopt = pfound->val;
                  return '?';
                }
            }
          else if (pfound->has_arg == 1)
            {
              if (optind < argc)
                optarg = argv[optind++];
              else
                {
                  if (print_errors)
                    {
#if defined _LIBC && defined USE_IN_LIBIO
                      char *buf;

                      __asprintf (&buf,
                                  _("%s: option `%s' requires an argument\n"),
                                  argv[0], argv[optind - 1]);

                      if (_IO_fwide (stderr, 0) > 0)
                        __fwprintf (stderr, L"%s", buf);
                      else
                        fputs (buf, stderr);

                      free (buf);
#else
                      fprintf (stderr,
                               _("%s: option `%s' requires an argument\n"),
                               argv[0], argv[optind - 1]);
#endif
                    }
                  nextchar += strlen (nextchar);
                  optopt = pfound->val;
                  return optstring[0] == ':' ? ':' : '?';
                }
            }
          nextchar += strlen (nextchar);
          if (longind != NULL)
            *longind = option_index;
          if (pfound->flag)
            {
              *(pfound->flag) = pfound->val;
              return 0;
            }
          return pfound->val;
        }

      /* Can't find it as a long option.  If this is not getopt_long_only,
         or the option starts with '--' or is not a valid short
         option, then it's an error.
         Otherwise interpret it as a short option.  */
      if (!long_only || argv[optind][1] == '-'
          || my_index (optstring, *nextchar) == NULL)
        {
          if (print_errors)
            {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;
#endif

              if (argv[optind][1] == '-')
                {
                  /* --option */
#if defined _LIBC && defined USE_IN_LIBIO
                  __asprintf (&buf, _("%s: unrecognized option `--%s'\n"),
                              argv[0], nextchar);
#else
                  fprintf (stderr, _("%s: unrecognized option `--%s'\n"),
                           argv[0], nextchar);
#endif
                }
              else
                {
                  /* +option or -option */
#if defined _LIBC && defined USE_IN_LIBIO
                  __asprintf (&buf, _("%s: unrecognized option `%c%s'\n"),
                              argv[0], argv[optind][0], nextchar);
#else
                  fprintf (stderr, _("%s: unrecognized option `%c%s'\n"),
                           argv[0], argv[optind][0], nextchar);
#endif
                }

#if defined _LIBC && defined USE_IN_LIBIO
              if (_IO_fwide (stderr, 0) > 0)
                __fwprintf (stderr, L"%s", buf);
              else
                fputs (buf, stderr);

              free (buf);
#endif
            }
          nextchar = (char *) "";
          optind++;
          optopt = 0;
          return '?';
        }
    }

  /* Look at and handle the next short option-character.  */

  {
    char c = *nextchar++;
    char *temp = my_index (optstring, c);

    /* Increment `optind' when we start to process its last character.  */
    if (*nextchar == '\0')
      ++optind;

    if (temp == NULL || c == ':')
      {
        if (print_errors)
          {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;
#endif

            if (posixly_correct)
              {
                /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                __asprintf (&buf, _("%s: illegal option -- %c\n"),
                            argv[0], c);
#else
                fprintf (stderr, _("%s: illegal option -- %c\n"), argv[0], c);
#endif
              }
            else
              {
#if defined _LIBC && defined USE_IN_LIBIO
                __asprintf (&buf, _("%s: invalid option -- %c\n"),
                            argv[0], c);
#else
                fprintf (stderr, _("%s: invalid option -- %c\n"), argv[0], c);
#endif
              }

#if defined _LIBC && defined USE_IN_LIBIO
            if (_IO_fwide (stderr, 0) > 0)
              __fwprintf (stderr, L"%s", buf);
            else
              fputs (buf, stderr);

            free (buf);
#endif
          }
        optopt = c;
        return '?';
      }
    /* Convenience. Treat POSIX -W foo same as long option --foo */
    if (temp[0] == 'W' && temp[1] == ';')
      {
        char *nameend;
        const struct option *p;
        const struct option *pfound = NULL;
        int exact = 0;
        int ambig = 0;
        int indfound = 0;
        int option_index;

        /* This is an option that requires an argument.  */
        if (*nextchar != '\0')
          {
            optarg = nextchar;
            /* If we end this ARGV-element by taking the rest as an arg,
               we must advance to the next element now.  */
            optind++;
          }
        else if (optind == argc)
          {
            if (print_errors)
              {
                /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                char *buf;

                __asprintf (&buf, _("%s: option requires an argument -- %c\n"),
                            argv[0], c);

                if (_IO_fwide (stderr, 0) > 0)
                  __fwprintf (stderr, L"%s", buf);
                else
                  fputs (buf, stderr);

                free (buf);
#else
                fprintf (stderr, _("%s: option requires an argument -- %c\n"),
                         argv[0], c);
#endif
              }
            optopt = c;
            if (optstring[0] == ':')
              c = ':';
            else
              c = '?';
            return c;
          }
        else
          /* We already incremented `optind' once;
             increment it again when taking next ARGV-elt as argument.  */
          optarg = argv[optind++];

        /* optarg is now the argument, see if it's in the
           table of longopts.  */

        for (nextchar = nameend = optarg; *nameend && *nameend != '='; nameend++)
          /* Do nothing.  */ ;

        /* Test all long options for either exact match
           or abbreviated matches.  */
        for (p = longopts, option_index = 0; p->name; p++, option_index++)
          if (!strncmp (p->name, nextchar, nameend - nextchar))
            {
              if ((unsigned int) (nameend - nextchar) == strlen (p->name))
                {
                  /* Exact match found.  */
                  pfound = p;
                  indfound = option_index;
                  exact = 1;
                  break;
                }
              else if (pfound == NULL)
                {
                  /* First nonexact match found.  */
                  pfound = p;
                  indfound = option_index;
                }
              else
                /* Second or later nonexact match found.  */
                ambig = 1;
            }
        if (ambig && !exact)
          {
            if (print_errors)
              {
#if defined _LIBC && defined USE_IN_LIBIO
                char *buf;

                __asprintf (&buf, _("%s: option `-W %s' is ambiguous\n"),
                            argv[0], argv[optind]);

                if (_IO_fwide (stderr, 0) > 0)
                  __fwprintf (stderr, L"%s", buf);
                else
                  fputs (buf, stderr);

                free (buf);
#else
                fprintf (stderr, _("%s: option `-W %s' is ambiguous\n"),
                         argv[0], argv[optind]);
#endif
              }
            nextchar += strlen (nextchar);
            optind++;
            return '?';
          }
        if (pfound != NULL)
          {
            option_index = indfound;
            if (*nameend)
              {
                /* Don't test has_arg with >, because some C compilers don't
                   allow it to be used on enums.  */
                if (pfound->has_arg)
                  optarg = nameend + 1;
                else
                  {
                    if (print_errors)
                      {
#if defined _LIBC && defined USE_IN_LIBIO
                        char *buf;

                        __asprintf (&buf, _("\
%s: option `-W %s' doesn't allow an argument\n"),
                                    argv[0], pfound->name);

                        if (_IO_fwide (stderr, 0) > 0)
                          __fwprintf (stderr, L"%s", buf);
                        else
                          fputs (buf, stderr);

                        free (buf);
#else
                        fprintf (stderr, _("\
%s: option `-W %s' doesn't allow an argument\n"),
                                 argv[0], pfound->name);
#endif
                      }

                    nextchar += strlen (nextchar);
                    return '?';
                  }
              }
            else if (pfound->has_arg == 1)
              {
                if (optind < argc)
                  optarg = argv[optind++];
                else
                  {
                    if (print_errors)
                      {
#if defined _LIBC && defined USE_IN_LIBIO
                        char *buf;

                        __asprintf (&buf, _("\
%s: option `%s' requires an argument\n"),
                                    argv[0], argv[optind - 1]);

                        if (_IO_fwide (stderr, 0) > 0)
                          __fwprintf (stderr, L"%s", buf);
                        else
                          fputs (buf, stderr);

                        free (buf);
#else
                        fprintf (stderr,
                                 _("%s: option `%s' requires an argument\n"),
                                 argv[0], argv[optind - 1]);
#endif
                      }
                    nextchar += strlen (nextchar);
                    return optstring[0] == ':' ? ':' : '?';
                  }
              }
            nextchar += strlen (nextchar);
            if (longind != NULL)
              *longind = option_index;
            if (pfound->flag)
              {
                *(pfound->flag) = pfound->val;
                return 0;
              }
            return pfound->val;
          }
          nextchar = NULL;
          return 'W';   /* Let the application handle it.   */
      }
    if (temp[1] == ':')
      {
        if (temp[2] == ':')
          {
            /* This is an option that accepts an argument optionally.  */
            if (*nextchar != '\0')
              {
                optarg = nextchar;
                optind++;
              }
            else
              optarg = NULL;
            nextchar = NULL;
          }
        else
          {
            /* This is an option that requires an argument.  */
            if (*nextchar != '\0')
              {
                optarg = nextchar;
                /* If we end this ARGV-element by taking the rest as an arg,
                   we must advance to the next element now.  */
                optind++;
              }
            else if (optind == argc)
              {
                if (print_errors)
                  {
                    /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                    char *buf;

                    __asprintf (&buf,
                                _("%s: option requires an argument -- %c\n"),
                                argv[0], c);

                    if (_IO_fwide (stderr, 0) > 0)
                      __fwprintf (stderr, L"%s", buf);
                    else
                      fputs (buf, stderr);

                    free (buf);
#else
                    fprintf (stderr,
                             _("%s: option requires an argument -- %c\n"),
                             argv[0], c);
#endif
                  }
                optopt = c;
                if (optstring[0] == ':')
                  c = ':';
                else
                  c = '?';
              }
            else
              /* We already incremented `optind' once;
                 increment it again when taking next ARGV-elt as argument.  */
              optarg = argv[optind++];
            nextchar = NULL;
          }
      }
    return c;
  }
}

int
getopt (argc, argv, optstring)
     int argc;
     char *const *argv;
     const char *optstring;
{
  return _getopt_internal (argc, argv, optstring,
                           (const struct option *) 0,
                           (int *) 0,
                           0);
}

#endif  /* Not ELIDE_CODE.  */


/* Compile with -DTEST to make an executable for use in testing
   the above definition of `getopt'.  */

==> cf_src/partitions/ori_nn/getopt.h <==


/* getopt.h */
/* Declarations for getopt.
   Copyright (C) 1989-1994, 1996-1999, 2001 Free Software 
   Foundation, Inc. This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute 
   it and/or modify it under the terms of the GNU Lesser 
   General Public License as published by the Free Software 
   Foundation; either version 2.1 of the License, or 
   (at your option) any later version.

   The GNU C Library is distributed in the hope that it will 
   be useful, but WITHOUT ANY WARRANTY; without even the 
   implied warranty of MERCHANTABILITY or FITNESS FOR A 
   PARTICULAR PURPOSE.  See the GNU Lesser General Public 
   License for more details.

   You should have received a copy of the GNU Lesser General 
   Public License along with the GNU C Library; if not, write 
   to the Free Software Foundation, Inc., 59 Temple Place,
   Suite 330, Boston, MA 02111-1307 USA.  */

  

  

#ifndef _GETOPT_H

#ifndef __need_getopt
# define _GETOPT_H 1
#endif

/* If __GNU_LIBRARY__ is not already defined, either we are being used
   standalone, or this is the first header included in the source file.
   If we are being used with glibc, we need to include <features.h>, but
   that does not exist if we are standalone.  So: if __GNU_LIBRARY__ is
   not defined, include <ctype.h>, which will pull in <features.h> for us
   if it's from glibc.  (Why ctype.h?  It's guaranteed to exist and it
   doesn't flood the namespace with stuff the way some other headers do.)  */
#if !defined __GNU_LIBRARY__
# include <ctype.h>
#endif

#ifdef  __cplusplus
extern "C" {
#endif

/* For communication from `getopt' to the caller.
   When `getopt' finds an option that takes an argument,
   the argument value is returned here.
   Also, when `ordering' is RETURN_IN_ORDER,
   each non-option ARGV-element is returned here.  */

extern char *optarg;

/* Index in ARGV of the next element to be scanned.
   This is used for communication to and from the caller
   and for communication between successive calls to `getopt'.

   On entry to `getopt', zero means this is the first call; initialize.

   When `getopt' returns -1, this is the index of the first of the
   non-option elements that the caller should itself scan.

   Otherwise, `optind' communicates from one call to the next
   how much of ARGV has been scanned so far.  */

extern int optind;

/* Callers store zero here to inhibit the error message `getopt' prints
   for unrecognized options.  */

extern int opterr;

/* Set to an option character which was unrecognized.  */

extern int optopt;

#ifndef __need_getopt
/* Describe the long-named options requested by the application.
   The LONG_OPTIONS argument to getopt_long or getopt_long_only is a vector
   of `struct option' terminated by an element containing a name which is
   zero.

   The field `has_arg' is:
   no_argument          (or 0) if the option does not take an argument,
   required_argument    (or 1) if the option requires an argument,
   optional_argument    (or 2) if the option takes an optional argument.

   If the field `flag' is not NULL, it points to a variable that is set
   to the value given in the field `val' when the option is found, but
   left unchanged if the option is not found.

   To have a long-named option do something other than set an `int' to
   a compiled-in constant, such as set a value from `optarg', set the
   option's `flag' field to zero and its `val' field to a nonzero
   value (the equivalent single-letter option character, if there is
   one).  For long options that have a zero `flag' field, `getopt'
   returns the contents of the `val' field.  */

struct option
{
# if (defined __STDC__ && __STDC__) || defined __cplusplus
  const char *name;
# else
  char *name;
# endif
  /* has_arg can't be an enum because some compilers complain about
     type mismatches in all the code that assumes it is an int.  */
  int has_arg;
  int *flag;
  int val;
};

/* Names for the values of the `has_arg' field of `struct option'.  */

# define no_argument            0
# define required_argument      1
# define optional_argument      2
#endif  /* need getopt */


/* Get definitions and prototypes for functions to process the
   arguments in ARGV (ARGC of them, minus the program name) for
   options given in OPTS.

   Return the option character from OPTS just read.  Return -1 when
   there are no more options.  For unrecognized options, or options
   missing arguments, `optopt' is set to the option letter, and '?' is
   returned.

   The OPTS string is a list of characters which are recognized option
   letters, optionally followed by colons, specifying that that letter
   takes an argument, to be placed in `optarg'.

   If a letter in OPTS is followed by two colons, its argument is
   optional.  This behavior is specific to the GNU `getopt'.

   The argument `--' causes premature termination of argument
   scanning, explicitly telling `getopt' that there are no more
   options.

   If OPTS begins with `--', then non-option arguments are treated as
   arguments to the option '\0'.  This behavior is specific to the GNU
   `getopt'.  */

#if (defined __STDC__ && __STDC__) || defined __cplusplus
# ifdef __GNU_LIBRARY__
/* Many other libraries have conflicting prototypes for getopt, with
   differences in the consts, in stdlib.h.  To avoid compilation
   errors, only prototype getopt for the GNU C library.  */
extern int getopt (int ___argc, char *const *___argv, const char *__shortopts);
# else /* not __GNU_LIBRARY__ */
extern int getopt ();
# endif /* __GNU_LIBRARY__ */

# ifndef __need_getopt
extern int getopt_long (int ___argc, char *const *___argv,
                        const char *__shortopts,
                        const struct option *__longopts, int *__longind);
extern int getopt_long_only (int ___argc, char *const *___argv,
                             const char *__shortopts,
                             const struct option *__longopts, int *__longind);

/* Internal only.  Users should not call this directly.  */
extern int _getopt_internal (int ___argc, char *const *___argv,
                             const char *__shortopts,
                             const struct option *__longopts, int *__longind,
                             int __long_only);
# endif
#else /* not __STDC__ */
extern int getopt ();
# ifndef __need_getopt
extern int getopt_long ();
extern int getopt_long_only ();

extern int _getopt_internal ();
# endif
#endif /* __STDC__ */

#ifdef  __cplusplus
}
#endif

/* Make sure we later can get all the definitions and declarations.  */
#undef __need_getopt

#endif /* getopt.h */



==> cf_src/partitions/ori_nn/nn_host.cpp <==
#include <stdlib.h>
#include <stdio.h>
#include <string.h>
#include <math.h>
#include <sys/time.h>
#include <omp.h>
#include <vector>

#include "getopt.h"

#include "unistd.h"
#include <hStreams_source.h>
#include <hStreams_app_api.h>
#include <intel-coi/common/COIMacros_common.h>


#define MAX_ARGS 10
#define REC_LENGTH 49	// size of a record in db
#define REC_WINDOW 10	// number of records to read at a time
#define LATITUDE_POS 28	// location of latitude coordinates in input record
#define OPEN 10000	// initial value of nearest neighbors

static HSTR_OPTIONS hstreams_options;

typedef struct latLong
{
  float lat;
  float lng;
} LatLong;

typedef struct record
{
  char recString[REC_LENGTH];
  float distance;
} Record;


int loadData(char *filename,std::vector<Record> &records,std::vector<LatLong> &locations){
    FILE   *flist,*fp;
	int    i=0;
	char dbname[64];
	int recNum=0;

    /**Main processing **/

    flist = fopen(filename, "r");
	while(!feof(flist)) {
		/**
		* Read in all records of length REC_LENGTH
		* If this is the last file in the filelist, then done
		* else open next file to be read next iteration
		*/
		if(fscanf(flist, "%s\n", dbname) != 1) {
            fprintf(stderr, "error reading filelist\n");
            exit(0);
        }
        fp = fopen(dbname, "r");
        if(!fp) {
            printf("error opening a db\n");
            exit(1);
        }
        // read each record
        while(!feof(fp)){
            Record record;
            LatLong latLong;
            fgets(record.recString,49,fp);
            fgetc(fp); // newline
            if (feof(fp)) break;

            // parse for lat and long
            char substr[6];

            for(i=0;i<5;i++) substr[i] = *(record.recString+i+28);
            substr[5] = '\0';
            latLong.lat = atof(substr);

            for(i=0;i<5;i++) substr[i] = *(record.recString+i+33);
            substr[5] = '\0';
            latLong.lng = atof(substr);

            locations.push_back(latLong);
            records.push_back(record);
            recNum++;
        }
        fclose(fp);
    }
    fclose(flist);
//    for(i=0;i<rec_count*REC_LENGTH;i++) printf("%c",sandbox[i]);
    return recNum;
}


void findLowest(std::vector<Record> &records,float *distances,int numRecords,int topN){
  int i,j;
  float val;
  int minLoc;
  Record *tempRec;
  float tempDist;

  for(i=0;i<topN;i++) {
    minLoc = i;
    for(j=i;j<numRecords;j++) {
      val = distances[j];
      if (val < distances[minLoc]) minLoc = j;
    }
    // swap locations and distances
    tempRec = &records[i];
    records[i] = records[minLoc];
    records[minLoc] = *tempRec;

    tempDist = distances[i];
    distances[i] = distances[minLoc];
    distances[minLoc] = tempDist;

    // add distance to the min we just found
    records[i].distance = distances[i];
  }
}



/**
* This program finds the k-nearest neighbors
* Usage:	./nn <filelist> <num> <target latitude> <target longitude>
*			filelist: File with the filenames to the records
*			num: Number of nearest neighbors to find
*			target lat: Latitude coordinate for distance calculations
*			target long: Longitude coordinate for distance calculations
* The filelist and data are generated by hurricane_gen.c
* REC_WINDOW has been arbitrarily assigned; A larger value would allow more work for the threads
*/
int main(int argc, char* argv[]) {

	uint32_t places_per_domain = 4;
  	uint32_t logical_streams_per_place = 1; // keep it simple
  	uint64_t stream = 0;
	int MAXLOGSTR = places_per_domain;

	std::vector<Record> records;
	std::vector<LatLong> locations;
	//char filename[100];

	float *distances;
	float target_lat, target_long;

	int task,k;
	double timing=0.0,temp=0.0;

	if(argc < 7) {
		fprintf(stderr, "Invalid set of arguments\n");
		exit(-1);
	}

	k = atoi(argv[2]);
	target_lat = atof(argv[3]);
	target_long = atof(argv[4]);

	task = atoi(argv[5]);
	places_per_domain = atoi(argv[6]);
	MAXLOGSTR = places_per_domain;

	int numRecords = loadData(argv[1],records,locations);
    	if (k > numRecords) 
			k = numRecords;

	distances = (float *)malloc(numRecords * sizeof(float));

	//printf("partitions = %d\t task = %d\n",places_per_domain,task);

	//printf(">>init\n");
	hStreams_GetCurrentOptions(&hstreams_options, sizeof(hstreams_options));
    	hstreams_options.verbose = 0;
    	hstreams_options.phys_domains_limit = 256;  // Limit to 256 domains
       char *libNames[20] = {NULL,NULL};
  	unsigned int libNameCnt = 0;
  	libNames[libNameCnt++] = "nn_sink.so";
       hstreams_options.libNames = libNames;
	hstreams_options.libNameCnt = (uint16_t)libNameCnt;
  	hStreams_SetOptions(&hstreams_options);  
		
	int iret = hStreams_app_init(places_per_domain, logical_streams_per_place);
	if( iret != 0 ) { 
		printf("hstreams_app_init failed!\r\n"); 
		exit(-1); 
	}

	int header,tail;
	uint64_t arg[6];
	arg[0] = (uint64_t)target_lat;
	arg[1] = (uint64_t)target_long;
	
	arg[4] = (uint64_t)(&locations[0]);
	arg[5] = (uint64_t)distances;

	  //printf(">>create bufs\n");
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(distances,numRecords* sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(&locations[0],numRecords * sizeof(LatLong)));

   for(int iter=0;iter<5;iter++){

	  //printf(">>xfer mem to remote domain\n");

	  timing = omp_get_wtime();
	  
	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(&locations[0], &locations[0], numRecords * sizeof(LatLong),stream, HSTR_SRC_TO_SINK, NULL));
	  hStreams_ThreadSynchronize();

	//printf(">>computation\n");
	//timing = omp_get_wtime();

	for(int test=0; test < numRecords; ){

		header = test;
		tail = test + task;
		if(tail > numRecords){
			tail = numRecords;
		}

		test = test + task;

		arg[2] = (uint64_t)header;
		arg[3] = (uint64_t)tail;

		CHECK_HSTR_RESULT(
			hStreams_EnqueueCompute(
									stream,
									"nn_kernal",
									4,			  // scalar args
									2,			   // heap args
									arg,		   // arg array
									NULL,    // event
									NULL,		   // return value pointer
									0));		   // return value size

		stream = (stream + 1) % MAXLOGSTR;

	}

	hStreams_ThreadSynchronize();
	
	//printf(">>xfer mem from remote domain\n");
	
	CHECK_HSTR_RESULT(hStreams_app_xfer_memory(distances, distances, numRecords * sizeof(float),0, HSTR_SINK_TO_SRC, NULL));

	hStreams_ThreadSynchronize();

	findLowest(records,distances,numRecords,k);

	timing = omp_get_wtime() - timing;
	temp = temp + timing;
	
   }
   
	printf("%f\n",temp/5);

/*	fprintf(stderr, "The %d nearest neighbors are:\n", k);
	for(int j = 0 ; j < k ; j++ ) {
		
		fprintf(stderr, "%s --> %f\n", records[j].recString, records[j].distance);
	}
*/
	return 0;
}



==> cf_src/partitions/ori_nn/nn_kernal.cpp <==

#include <stdio.h>
#include <stdlib.h>
#include <float.h>
#include <math.h>
#include <omp.h>

#include <intel-coi/sink/COIPipeline_sink.h>
#include <mkl.h>


int num_omp_threads=8;

COINATIVELIBEXPORT
void nn_kernal(uint64_t arg0,uint64_t arg1,uint64_t arg2,uint64_t arg3,uint64_t arg4,uint64_t arg5)
{

	struct latLong
	{
	  float lat;
	  float lng;
	};

	int i;
	float target_lat = (float)arg0;
	float target_long = (float)arg1;
	float tmp_lat=0, tmp_long=0;

	int header = (int)arg2;
	int tail = (int)arg3;

	struct latLong *locations = (struct latLong *)arg4;
	float *distances = (float *)arg5;

	#pragma omp parallel for shared(target_lat, target_long) private(i, tmp_lat, tmp_long)
	for(i = header; i < tail; i++){

		struct latLong *tmp = locations + i;
		tmp_lat = tmp->lat;
		tmp_long = tmp->lng;
		distances[i] = sqrt(( (tmp_lat-target_lat) * (tmp_lat-target_lat) )+( (tmp_long-target_long) * (tmp_long-target_long) ));
	}
	
}



==> cf_src/partitions/ori_nn/run.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.

#scatter affinity set on host
export KMP_AFFINITY=scatter

#for MKL AO run
export MIC_ENV_PREFIX=MIC
export MIC_KMP_AFFINITY=balanced

. ./setEnv.sh ./bin

cd ./bin/host

#m - matrix size; t - no. of tiles; s - no. of streams (partitions on MIC); i - no. of iterations
#l - layout (row or ROW for rowmajor; else is colMajor)
./nn ./inputGen/list5120k_512.txt 10 40 120 65536 5


==> cf_src/partitions/ori_nn/setEnv.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.

if [ $# -gt 0 ] && [ -d $1 ]; then
    bin_dir=$1
else
    bin_dir=../../bin
fi

mpss_dir=`echo /opt/mpss/3.?*/sysroots/k1om-mpss-linux/usr/lib64/`
export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$MKLROOT/lib/mic/:$MKLROOT/../compiler/lib/mic
if [ -d $bin_dir/host ]; then
    pushd $bin_dir/host
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:`pwd`:/usr/lib64
    if [ -d ../dev ]; then
        pushd ../dev
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:`pwd`:$mpss_dir
        popd
    else
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
    fi
    popd
else
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:/usr/lib64
    export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
fi
# This can have a very large positive impact on card-side MKL performance
# Make this 4G for an 8G card
export MKL_MIC_MAX_MEMORY=8G
# This can have a 10-15% impact on buffer transfer speeds
export MIC_USE_2MB_BUFFERS=64K


==> cf_src/partitions/ori_nn/unistd.h <==
/* IBM_PROLOG_BEGIN_TAG                                                   */
/* This is an automatically generated prolog.                             */
/*                                                                        */
/* bos53H src/bos/usr/include/unistd.h 1.38.4.46                          */
/*                                                                        */
/* Licensed Materials - Property of IBM                                   */
/*                                                                        */
/* (C) COPYRIGHT International Business Machines Corp. 1985,1995          */
/* All Rights Reserved                                                    */
/*                                                                        */
/* US Government Users Restricted Rights - Use, duplication or            */
/* disclosure restricted by GSA ADP Schedule Contract with IBM Corp.      */
/*                                                                        */
/* IBM_PROLOG_END_TAG                                                     */
/* @(#)82     1.38.4.46  src/bos/usr/include/unistd.h, incstd, bos53H, h2006_17B8 4/25/06 11:53:09 */
/*
 * COMPONENT_NAME: (INCSTD) Standard Include Files
 *
 * FUNCTIONS:
 *
 * ORIGINS: 3 27
 *
 * (C) COPYRIGHT International Business Machines Corp. 1985, 2006
 * All Rights Reserved
 * Licensed Materials - Property of IBM
 *
 * US Government Users Restricted Rights - Use, duplication or
 * disclosure restricted by GSA ADP Schedule Contract with IBM Corp.
 *
 * Copyright (c) 1984 AT&T
 * All Rights Reserved
 *
 * THIS IS UNPUBLISHED PROPRIETARY SOURCE CODE OF AT&T
 * The copyright notice above does not evidence any
 * actual or intended publication of such source code.
 */

#ifndef _H_UNISTD
#define _H_UNISTD

#ifdef __cplusplus
extern "C" {
#endif
/*
#ifndef _H_STANDARDS
#include <standards.h>
#endif
*/
//#include <strict_stdtypes.h>

#ifndef _H_TYPES
#include <sys/types.h>
#endif

//#include <end_strict_stdtypes.h>
/*
#ifndef _H_ACCESS
#include <sys/access.h>	
#endif
*/
/*
 * POSIX requires that certain values be included in unistd.h.  It also
 * requires that when _POSIX_SOURCE is defined only those standard
 * specific values are present.  This header includes all the POSIX
 * required entries.
 */

#ifdef _POSIX_SOURCE
#ifdef _LARGE_FILES
#define lseek lseek64
#endif


/* Symbolic constants for the "lseek" function: */
#ifndef SEEK_SET
#define SEEK_SET 0	/* Set file pointer to "offset" */
#define SEEK_CUR 1	/* Set file pointer to current plus "offset" */
#define SEEK_END 2	/* Set file pointer to EOF plus "offset" */
#endif /* SEEK_SET */

#ifdef _NO_PROTO

#ifndef _KERNEL
extern int access();
extern unsigned int alarm();
extern int chdir();
extern int chown();
extern int close();
extern char *ctermid();
extern int dup();
extern int dup2();
extern int execl();
extern int execv();
extern int execle();
extern int execve();
extern int execlp();
extern int execvp();
extern void _exit();
extern pid_t fork();
extern long fpathconf();
extern char *getcwd();
extern gid_t getegid();
extern uid_t geteuid();
extern gid_t getgid();
extern int getgroups();
extern char *getlogin();
extern pid_t getpgrp();
extern pid_t getpid();
extern pid_t getppid();
extern uid_t getuid();
extern int isatty();
extern int link();
extern off_t lseek();
extern long pathconf();
extern int pause();
extern int pipe();
#if defined(_XOPEN_SOURCE) && ( _XOPEN_SOURCE >= 500 )
extern int pthread_atfork();
#endif
extern int read();
extern int rmdir();
extern int setgid();
extern int setpgid();
extern int setsid();
extern int setuid();
extern unsigned int sleep();
extern long sysconf();
extern pid_t tcgetpgrp();
extern int tcsetpgrp();
extern char *ttyname();
extern int unlink();
extern int write();
#endif		/* !_KERNEL	*/

#else		/* POSIX required prototypes */

#ifndef _KERNEL
extern int access(const char *, int);
extern unsigned int alarm(unsigned int);
extern int chdir(const char *);
extern int chown(const char *, uid_t, gid_t);
extern int close(int);
extern char *ctermid(char *);
extern int dup(int);
extern int dup2(int, int);
extern int execl(const char *, const char *, ...);
extern int execv(const char *, char *const []);
extern int execle(const char *, const char *, ...);
extern int execve(const char *, char *const [], char *const []);
extern int execlp(const char *, const char *, ...);
extern int execvp(const char *, char *const []);
extern void _exit(int);
extern pid_t fork(void);
extern long fpathconf(int, int);
extern char *getcwd(char *, size_t);
extern gid_t getegid(void);
extern uid_t geteuid(void);
extern gid_t getgid(void);
extern int getgroups(int, gid_t []);
extern char *getlogin(void);
#ifndef _BSD
extern pid_t getpgrp(void);
#endif /* _BSD */
extern pid_t getpid(void);
extern pid_t getppid(void);
extern uid_t getuid(void);
extern int isatty(int);
extern int link(const char *, const char *);
extern off_t lseek(int, off_t, int);
#ifdef _LARGE_FILE_API
extern off64_t	lseek64(int, off64_t, int);
#endif
extern long pathconf(const char *, int);
extern int pause(void);
extern int pipe(int []);
#if defined(_XOPEN_SOURCE) && ( _XOPEN_SOURCE >= 500 )
extern int pthread_atfork(void (*)(void), void (*)(void), void (*)(void));
#endif
extern ssize_t read(int, void *, size_t);
extern int rmdir(const char *);
extern int setgid(gid_t);
extern int setpgid(pid_t, pid_t);
extern pid_t setsid(void);
extern int setuid(uid_t);
extern unsigned int sleep(unsigned int);
extern long sysconf(int);
extern pid_t tcgetpgrp(int);
extern int tcsetpgrp(int, pid_t);
extern char *ttyname(int);
extern int unlink(const char *);
extern ssize_t write(int, const void *, size_t);
#endif		/* !_KERNEL	*/
#endif		/* !_NO_PROTO	*/

#define STDIN_FILENO	0
#define STDOUT_FILENO	1
#define STDERR_FILENO	2

#define _POSIX_JOB_CONTROL	1
#define _POSIX_SAVED_IDS	1

#define _POSIX_VERSION		200112L
#define _POSIX2_VERSION		200112L
#define _POSIX2_C_VERSION	200112L


#ifdef _XOPEN_SOURCE

#define _XOPEN_VERSION		600
#define _XOPEN_XCU_VERSION	4
#define _XOPEN_XPG3		1
#define _XOPEN_XPG4		1
#define _XOPEN_UNIX		1

#define _XOPEN_REALTIME		(-1)
#define _XOPEN_REALTIME_THREADS	(-1)

#if (_XOPEN_SOURCE >= 600)
#define _XOPEN_STREAMS		1
#endif

#define _XBS5_ILP32_OFF32	1
#define _XBS5_ILP32_OFFBIG	1
#define _XBS5_LP64_OFF64	1
#define _XBS5_LPBIG_OFFBIG	1

#define _POSIX2_C_BIND		200112L
#define _POSIX2_C_DEV		200112L
#define _POSIX2_CHAR_TERM	1
#define _POSIX2_LOCALEDEF	200112L
#define _POSIX2_UPE		200112L
#define _POSIX2_FORT_DEV	(-1)
#define _POSIX2_FORT_RUN	(-1)
#define _POSIX2_SW_DEV		(-1)

#if (_POSIX_C_SOURCE >= 200112L)
#define _POSIX_REGEXP         1
#define _POSIX_SHELL          1
#define _POSIX2_PBS           (-1)
#define _POSIX2_PBS_ACCOUNTING        (-1)
#define _POSIX2_PBS_CHECKPOINT        (-1)
#define _POSIX2_PBS_LOCATE    (-1)
#define _POSIX2_PBS_MESSAGE   (-1)
#define _POSIX2_PBS_TRACK     (-1)
#define _V6_ILP32_OFF32               1
#define _V6_ILP32_OFFBIG      1
#define _V6_LP64_OFF64                1
#define _V6_LPBIG_OFFBIG      1

#define _POSIX_ADVISORY_INFO   200112L
#define _POSIX_BARRIERS        200112L
#define _POSIX_CLOCK_SELECTION 200112L
#define _POSIX_CPUTIME         200112L
#define _POSIX_MONOTONIC_CLOCK 200112L

#ifdef _POSIX_RAW_SOCKETS
#undef _POSIX_RAW_SOCKETS
#endif

#define _POSIX_SPAWN           200112L
#define _POSIX_SPIN_LOCKS      200112L
#define _POSIX_SPORADIC_SERVER (-1)
#define _POSIX_THREAD_CPUTIME  200112L
#define _POSIX_THREAD_SPORADIC_SERVER (-1)
#define _POSIX_TIMEOUTS	200112L
#define _POSIX_TRACE           (-1)
#define _POSIX_TRACE_EVENT_FILTER     (-1)
#define _POSIX_TRACE_INHERIT   (-1)
#define _POSIX_TRACE_LOG       (-1)
#define _POSIX_TYPED_MEMORY_OBJECTS   (-1)

#endif /* _POSIX_C_SOURCE >= 200112L */

#define _XOPEN_CRYPT		1
#define _XOPEN_SHM		1
#define _XOPEN_ENH_I18N		1
#define _XOPEN_LEGACY		(-1)
#ifndef __64BIT__
#define _UNIX_ABI		(-1)
#define _UNIX_ABI_IA64		(-1)
#define _UNIX_ABI_BIG_ENDIAN	(-1)
#define _UNIX_ABI_LITTLE_ENDIAN	(-1)
#endif /* __64BIT__ */

extern  char    *optarg;
extern  int     optind, opterr, optopt;

#ifdef _NO_PROTO
	extern	size_t	confstr();
	extern  char    *crypt();
	extern  void    encrypt();
	extern  int     fsync();
	extern	int	getopt();
	extern	int	nice();
	extern  void    swab();
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern  char    *getpass();
	extern  int     chroot();
#endif
#else
	extern	size_t	confstr(int, char*, size_t);
	extern  char    *crypt(const char *, const char *);
	extern  void    encrypt(char *, int);
	extern  int     fsync(int);
	extern	int	getopt(int, char* const*, const char*);
	extern	int	nice(int);
	extern  void    swab(const void *, void *, ssize_t);
	extern int	fdatasync(int);
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern  char    *getpass(const char *);
	extern  int     chroot(const char *);
#endif
#endif

#endif /* _XOPEN _SOURCE */

/* Threads options for 1003.1c and XPG UNIX98 */
#define _POSIX_THREADS				200112L
#define _POSIX_THREAD_ATTR_STACKADDR            200112L
#define _POSIX_THREAD_ATTR_STACKSIZE		200112L
#define _POSIX_THREAD_PROCESS_SHARED		200112L
#define _POSIX_THREAD_SAFE_FUNCTIONS		200112L
#ifdef _ALL_SOURCE
#define _POSIX_REENTRANT_FUNCTIONS		_POSIX_THREAD_SAFE_FUNCTIONS
#endif

/* Realtime threads options for 1003.1c and XPG UNIX98 */
#define	 _POSIX_THREAD_PRIORITY_SCHEDULING	(-1)
#define	 _POSIX_THREAD_PRIO_INHERIT		(-1)
#define	 _POSIX_THREAD_PRIO_PROTECT		(-1)

#undef  _POSIX_THREAD_FORKALL

/* Realtime options for 1003.1c and XPG UNIX98 */
#define _POSIX_ASYNCHRONOUS_IO			200112L
#define _POSIX_FSYNC				200112L
#define _POSIX_MAPPED_FILES			200112L
#define _POSIX_MEMLOCK			        200112L
#define _POSIX_MEMLOCK_RANGE		        200112L
#define _POSIX_MEMORY_PROTECTION		200112L
#define _POSIX_MESSAGE_PASSING			200112L
#define _POSIX_PRIORITIZED_IO			200112L
#define _POSIX_PRIORITY_SCHEDULING		200112L
#define _POSIX_REALTIME_SIGNALS			200112L
#define _POSIX_SEMAPHORES			200112L
#define _POSIX_SHARED_MEMORY_OBJECTS            200112L
#define _POSIX_SYNCHRONIZED_IO			200112L
#define _POSIX_TIMERS				200112L

#define _POSIX_ASYNC_IO				(-1)
#undef	_POSIX_SYNC_IO
#define _POSIX_PRIO_IO				(-1)

#define _POSIX_CHOWN_RESTRICTED	 0
#define _POSIX_VDISABLE		 0xFF
#define _POSIX_NO_TRUNC		 0

  /* UNIX03 and POSIX01 */
  /* Always enabled */
#define _POSIX_IPV6				200112L
#define _POSIX_RAW_SOCKETS			200112L


#ifndef NULL
#define NULL	0
#endif

#if (_POSIX_C_SOURCE >= 200112L)
#define _POSIX_READER_WRITER_LOCKS            200112L
#endif

/* arguments for the confstr() function */

#define _CS_PATH	1

	/* compile,link,lib,lint flags for 32bit, no_LARGE_FILES system */
#define _CS_XBS5_ILP32_OFF32_CFLAGS	2
#define _CS_XBS5_ILP32_OFF32_LDFLAGS	3
#define _CS_XBS5_ILP32_OFF32_LIBS	4
#define _CS_XBS5_ILP32_OFF32_LINTFLAGS	5

	/* compile,link,lib,lint flags for 32bit, _LARGE_FILES system */
#define _CS_XBS5_ILP32_OFFBIG_CFLAGS	6
#define _CS_XBS5_ILP32_OFFBIG_LDFLAGS	7
#define _CS_XBS5_ILP32_OFFBIG_LIBS	8
#define _CS_XBS5_ILP32_OFFBIG_LINTFLAGS	9

	/* compile,link,lib,lint flags for LP64 64bit system */
#define _CS_XBS5_LP64_OFF64_CFLAGS	10
#define _CS_XBS5_LP64_OFF64_LDFLAGS	11
#define _CS_XBS5_LP64_OFF64_LIBS	12
#define _CS_XBS5_LP64_OFF64_LINTFLAGS	13

	/* compile,link,lib,lint flags for ILP64 64bit system */
	/* AIX does not currently support this */
#define _CS_XBS5_LPBIG_OFFBIG_CFLAGS	14
#define _CS_XBS5_LPBIG_OFFBIG_LDFLAGS	15
#define _CS_XBS5_LPBIG_OFFBIG_LIBS	16
#define _CS_XBS5_LPBIG_OFFBIG_LINTFLAGS	17

#define _CS_AIX_BOOTDEV				24
#define _CS_AIX_MODEL_CODE			25
#define _CS_AIX_ARCHITECTURE			26
#define _CS_AIX_MODEL_CLASS			40

#if (_POSIX_C_SOURCE >= 200112L)
#define _CS_POSIX_V6_ILP32_OFF32_CFLAGS		27
#define _CS_POSIX_V6_ILP32_OFF32_LDFLAGS	28
#define _CS_POSIX_V6_ILP32_OFF32_LIBS		29
#define _CS_POSIX_V6_ILP32_OFFBIG_CFLAGS	30
#define _CS_POSIX_V6_ILP32_OFFBIG_LDFLAGS	31
#define _CS_POSIX_V6_ILP32_OFFBIG_LIBS		32
#define _CS_POSIX_V6_LP64_OFF64_CFLAGS		33
#define _CS_POSIX_V6_LP64_OFF64_LDFLAGS		34
#define _CS_POSIX_V6_LP64_OFF64_LIBS		35
#define _CS_POSIX_V6_LPBIG_OFFBIG_CFLAGS	36
#define _CS_POSIX_V6_LPBIG_OFFBIG_LDFLAGS	37
#define _CS_POSIX_V6_LPBIG_OFFBIG_LIBS		38
#define _CS_POSIX_V6_WIDTH_RESTRICTED_ENVS      39
#endif

	/* Values for the above */
#define _CSPATH		"/usr/bin:/usr/vac/bin"

	/* ILP32_OFF32 */
#define _CSPOSIX_V6_ILP32_OFF32_CFLAGS	"-q32"
#define _CSXBS5_ILP32_OFF32_CFLAGS	_CSPOSIX_V6_ILP32_OFF32_CFLAGS

#ifdef __ia64
#define _CSXBS5_ILP32_OFF32_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_ILP32_OFF32_LDFLAGS "-b32"
#define _CSXBS5_ILP32_OFF32_LDFLAGS	_CSPOSIX_V6_ILP32_OFF32_LDFLAGS
#endif

#define _CSPOSIX_V6_ILP32_OFF32_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_ILP32_OFF32_LIBS	_CSPOSIX_V6_ILP32_OFF32_LIBS

#define _CSXBS5_ILP32_OFF32_LINTFLAGS	""

	/* ILP32_OFFOFFBIG */
#define _CSPOSIX_V6_ILP32_OFFBIG_CFLAGS "-q32 -D_LARGE_FILES -qlonglong"
#define _CSXBS5_ILP32_OFFBIG_CFLAGS	_CSPOSIX_V6_ILP32_OFFBIG_CFLAGS

#ifdef __ia64
#define _CSXBS5_ILP32_OFFBIG_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_ILP32_OFFBIG_LDFLAGS "-b32"
#define _CSXBS5_ILP32_OFFBIG_LDFLAGS	_CSPOSIX_V6_ILP32_OFFBIG_LDFLAGS
#endif

#define _CSPOSIX_V6_ILP32_OFFBIG_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_ILP32_OFFBIG_LIBS	_CSPOSIX_V6_ILP32_OFFBIG_LIBS

#define _CSXBS5_ILP32_OFFBIG_LINTFLAGS	"-D_LARGE_FILES -qlonglong"

	/* LP64_OFF64 */
#define _CSPOSIX_V6_LP64_OFF64_CFLAGS	"-q64"
#define _CSXBS5_LP64_OFF64_CFLAGS	_CSPOSIX_V6_LP64_OFF64_CFLAGS

#ifdef __ia64
#define _CSXBS5_LP64_OFF64_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_LP64_OFF64_LDFLAGS	"-b64"
#define _CSXBS5_LP64_OFF64_LDFLAGS	_CSPOSIX_V6_LP64_OFF64_LDFLAGS
#endif

#define _CSPOSIX_V6_LP64_OFF64_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_LP64_OFF64_LIBS		_CSPOSIX_V6_LP64_OFF64_LIBS

#define _CSXBS5_LP64_OFF64_LINTFLAGS	"-D__64BIT__"

	/* LPBIG_OFFBIG */
#define _CSPOSIX_V6_LPBIG_OFFBIG_CFLAGS "-q64"
#define _CSXBS5_LPBIG_OFFBIG_CFLAGS	_CSPOSIX_V6_LPBIG_OFFBIG_CFLAGS

#ifdef __ia64
#define _CSXBS5_LPBIG_OFFBIG_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_LPBIG_OFFBIG_LDFLAGS "-b64"
#define _CSXBS5_LPBIG_OFFBIG_LDFLAGS	_CSPOSIX_V6_LPBIG_OFFBIG_LDFLAGS
#endif

#define _CSPOSIX_V6_LPBIG_OFFBIG_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_LPBIG_OFFBIG_LIBS	_CSPOSIX_V6_LPBIG_OFFBIG_LIBS

#define _CSXBS5_LPBIG_OFFBIG_LINTFLAGS	"-D__64BIT__"

#if (_POSIX_C_SOURCE >= 200112L)
#define _CSPOSIX_V6_WIDTH_RESTRICTED_ENVS \
		"POSIX_V6_ILP32_OFF32\n"  \
		"POSIX_V6_ILP32_OFFBIG\n" \
		"POSIX_V6_LP64_OFF64\n"  \
		"POSIX_V6_LPBIG_OFFBIG"
#endif

/* arguments for the pathconf() function */

#define _PC_CHOWN_RESTRICTED	10
#define _PC_LINK_MAX		11
#define _PC_MAX_CANON		12
#define _PC_MAX_INPUT		13
#define _PC_NAME_MAX		14
#define _PC_NO_TRUNC		15
#define _PC_PATH_MAX		16
#define _PC_PIPE_BUF		17
#define _PC_VDISABLE		18
#define _PC_ASYNC_IO		19
#define _PC_SYNC_IO		20
#define _PC_PRIO_IO		21
#define _PC_FILESIZEBITS	22  /* # bits needed to hold offset */
#define _PC_AIX_DISK_PARTITION	23
#define _PC_AIX_DISK_SIZE	24
#if (_POSIX_C_SOURCE >= 200112L)
#define _PC_SYMLINK_MAX         25
#define _PC_ALLOC_SIZE_MIN      26
#define _PC_REC_INCR_XFER_SIZE  27
#define _PC_REC_MAX_XFER_SIZE   28
#define _PC_REC_MIN_XFER_SIZE   29
#define _PC_REC_XFER_ALIGN      30
#define _PC_2_SYMLINKS          31
#endif

/* arguments for the sysconf() function, the defined numbers are used as
 * array index in sysconf().
 *
 * POSIX.1(1990), Table 4-2
 */
#define _SC_ARG_MAX			0
#define _SC_CHILD_MAX			1
#define _SC_CLK_TCK			2
#define _SC_NGROUPS_MAX			3
#define _SC_OPEN_MAX			4
#define _SC_STREAM_MAX			5
#define _SC_TZNAME_MAX			6
#define _SC_JOB_CONTROL			7
#define _SC_SAVED_IDS			8
#define _SC_VERSION			9

/* POSIX.1(1990), Table 2-3, required by command getconf */

#define _SC_POSIX_ARG_MAX		10
#define _SC_POSIX_CHILD_MAX		11
#define _SC_POSIX_LINK_MAX		12
#define _SC_POSIX_MAX_CANON		13
#define _SC_POSIX_MAX_INPUT		14
#define _SC_POSIX_NAME_MAX		15
#define _SC_POSIX_NGROUPS_MAX		16
#define _SC_POSIX_OPEN_MAX		17
#define _SC_POSIX_PATH_MAX		18
#define _SC_POSIX_PIPE_BUF		19
#define _SC_POSIX_SSIZE_MAX		20
#define _SC_POSIX_STREAM_MAX		21
#define _SC_POSIX_TZNAME_MAX		22

/* POSIX.2 (Draft 10), Table 41)	*/

#define _SC_BC_BASE_MAX			23
#define _SC_BC_DIM_MAX			24
#define _SC_BC_SCALE_MAX		25
#define _SC_BC_STRING_MAX		26
#define _SC_EQUIV_CLASS_MAX		27
#define _SC_EXPR_NEST_MAX		28
#define _SC_LINE_MAX			29
#define _SC_RE_DUP_MAX			30
#define _SC_2_VERSION			31
#define _SC_2_C_DEV			32
#define _SC_2_FORT_DEV			33
#define _SC_2_FORT_RUN			34
#define _SC_2_LOCALEDEF			35
#define _SC_2_SW_DEV			36

/* POSIX.2 (Draft 10), Table 13)	*/

#define _SC_POSIX2_BC_BASE_MAX		37
#define _SC_POSIX2_BC_DIM_MAX		38
#define _SC_POSIX2_BC_SCALE_MAX		39
#define _SC_POSIX2_BC_STRING_MAX	40
#define _SC_POSIX2_EQUIV_CLASS_MAX	41
#define _SC_POSIX2_EXPR_NEST_MAX	42
#define _SC_POSIX2_LINE_MAX		43
#define _SC_POSIX2_RE_DUP_MAX		44
#define _SC_PASS_MAX			45
#define _SC_XOPEN_VERSION		46
#define _SC_ATEXIT_MAX			47
#if _XOPEN_SOURCE_EXTENDED==1
#define _SC_PAGE_SIZE			48
#endif /* _XOPEN_SOURCE_EXTENDED */
#define _SC_AES_OS_VERSION		49
#define _SC_COLL_WEIGHTS_MAX		50
#define _SC_2_C_BIND			51
#define _SC_2_C_VERSION			52
#define _SC_2_UPE			53
#define _SC_2_CHAR_TERM			54
#define _SC_XOPEN_SHM			55
#define _SC_XOPEN_CRYPT			56
#define _SC_XOPEN_ENH_I18N		57
#if _XOPEN_SOURCE_EXTENDED==1
#define _SC_PAGESIZE			_SC_PAGE_SIZE
#define _SC_IOV_MAX			58
#endif /* _XOPEN_SOURCE_EXTENDED */
#define _SC_THREAD_SAFE_FUNCTIONS	59
#define _SC_THREADS			60
#define _SC_THREAD_ATTR_STACKADDR	61
#define _SC_THREAD_ATTR_STACKSIZE	62
#define _SC_THREAD_FORKALL		63
#define _SC_THREAD_PRIORITY_SCHEDULING	64
#define _SC_THREAD_PRIO_INHERIT		65
#define _SC_THREAD_PRIO_PROTECT		66
#define _SC_THREAD_PROCESS_SHARED	67
#define _SC_THREAD_KEYS_MAX		68
#define _SC_THREAD_DATAKEYS_MAX		_SC_THREAD_KEYS_MAX
#define _SC_THREAD_STACK_MIN		69
#define _SC_THREAD_THREADS_MAX		70
#ifdef _ALL_SOURCE
#define _SC_NPROCESSORS_CONF		71
#define _SC_NPROCESSORS_ONLN		72
#endif /* _ALL_SOURCE */
#define _SC_XOPEN_UNIX			73

#if (_XOPEN_SOURCE >= 500)

/* POSIX 1003.1c and XPG UNIX98 */
/* look to defines above for meanings */
#define _SC_AIO_LISTIO_MAX			75
#define _SC_AIO_MAX				76
#define _SC_AIO_PRIO_DELTA_MAX			77
#define _SC_ASYNCHRONOUS_IO			78
#define _SC_DELAYTIMER_MAX			79
#define _SC_FSYNC				80
#define _SC_GETGR_R_SIZE_MAX			81
#define _SC_GETPW_R_SIZE_MAX			82
#define _SC_LOGIN_NAME_MAX			83
#define _SC_MAPPED_FILES			84
#define _SC_MEMLOCK				85
#define _SC_MEMLOCK_RANGE			86
#define _SC_MEMORY_PROTECTION			87
#define _SC_MESSAGE_PASSING			88
#define _SC_MQ_OPEN_MAX				89
#define _SC_MQ_PRIO_MAX				90
#define _SC_PRIORITIZED_IO			91
#define _SC_PRIORITY_SCHEDULING			92
#define _SC_REALTIME_SIGNALS			93
#define _SC_RTSIG_MAX				94
#define _SC_SEMAPHORES				95
#define _SC_SEM_NSEMS_MAX			96
#define _SC_SEM_VALUE_MAX			97
#define _SC_SHARED_MEMORY_OBJECTS		98
#define _SC_SIGQUEUE_MAX			99
#define _SC_SYNCHRONIZED_IO			100
#define _SC_THREAD_DESTRUCTOR_ITERATIONS	101
#define _SC_TIMERS				102
#define _SC_TIMER_MAX				103
#define _SC_TTY_NAME_MAX			104
#define _SC_XBS5_ILP32_OFF32			105
#define _SC_XBS5_ILP32_OFFBIG			106
#define _SC_XBS5_LP64_OFF64			107
#define _SC_XBS5_LPBIG_OFFBIG			108
#define _SC_XOPEN_XCU_VERSION			109
#define _SC_XOPEN_REALTIME			110
#define _SC_XOPEN_REALTIME_THREADS		111
#define _SC_XOPEN_LEGACY			112
#endif /* _XOPEN_SOURCE >= 500 */

#ifdef _ALL_SOURCE
#define _SC_REENTRANT_FUNCTIONS		_SC_THREAD_SAFE_FUNCTIONS
#define _SC_PHYS_PAGES				113
#define _SC_AVPHYS_PAGES			114
#define _SC_LPAR_ENABLED			115
#define _SC_LARGE_PAGESIZE			116
#endif /* _ALL_SOURCE */

#define _SC_AIX_KERNEL_BITMODE			117
#define _SC_AIX_REALMEM				118
#define _SC_AIX_HARDWARE_BITMODE		119
#define _SC_AIX_MP_CAPABLE			120

#define _SC_V6_ILP32_OFF32			121
#define _SC_V6_ILP32_OFFBIG			122
#define _SC_V6_LP64_OFF64			123
#define _SC_V6_LPBIG_OFFBIG			124

#define _SC_XOPEN_STREAMS			125

#if (_POSIX_C_SOURCE >= 200112L)
#define _SC_HOST_NAME_MAX			126
#define _SC_REGEXP				127
#define _SC_SHELL				128
#define _SC_SYMLOOP_MAX				129
#define _SC_ADVISORY_INFO			130
#define _SC_FILE_LOCKING			131
#define _SC_2_PBS				132
#define _SC_2_PBS_ACCOUNTING			133
#define _SC_2_PBS_CHECKPOINT			134
#define _SC_2_PBS_LOCATE			135
#define _SC_2_PBS_MESSAGE			136
#define _SC_2_PBS_TRACK				137
#define _SC_BARRIERS				138
#define _SC_CLOCK_SELECTION			139
#define _SC_CPUTIME				140
#define _SC_MONOTONIC_CLOCK			141
#define _SC_READER_WRITER_LOCKS			142
#define _SC_SPAWN				143
#define _SC_SPIN_LOCKS				144
#define _SC_SPORADIC_SERVER			145
#define _SC_THREAD_CPUTIME			146
#define _SC_THREAD_SPORADIC_SERVER              147
#define _SC_TIMEOUTS				148
#define _SC_TRACE				149
#define _SC_TRACE_EVENT_FILTER			150
#define _SC_TRACE_INHERIT			151
#define _SC_TRACE_LOG				152
#define _SC_TYPED_MEMORY_OBJECTS		153
#define _SC_IPV6				154
#define _SC_RAW_SOCKETS				155
#define _SC_SS_REPL_MAX				156
#define _SC_TRACE_EVENT_NAME_MAX		157
#define _SC_TRACE_NAME_MAX			158
#define _SC_TRACE_SYS_MAX			159
#define _SC_TRACE_USER_EVENT_MAX		160
#endif /* _POSIX_C_SOURCE >= 200112L */

#ifdef _ALL_SOURCE
#define _SC_AIX_UKEYS				161
#endif /* _ALL_SOURCE */

#endif /* _POSIX_SOURCE */


#if _XOPEN_SOURCE_EXTENDED==1
#ifdef _LARGE_FILES
#define	ftruncate	ftruncate64
#define	truncate	truncate64
#endif
/*
#ifndef _H_LOCKF
#include <sys/lockf.h>		
#endif
*/
#ifdef _NO_PROTO
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern int		brk();
	extern int              getpagesize();
#ifndef _MSGQSUPPORT
	extern int		__fd_getdtablesize();
	static int		getdtablesize()
				{
					return __fd_getdtablesize();
				}
#else
	extern int              getdtablesize();
#endif /* _MSGQSUPPORT */

	extern void             *sbrk();
#endif /* _POSIX_C_SOURCE<200112L */
	extern int		fchdir();
	extern int		fchown();
	extern int		ftruncate();
	extern long		gethostid();
	extern int		gethostname();
	extern pid_t		getpgid();
	extern pid_t		getsid();
	extern char		*getwd();
	extern int		lchown();
	extern int		readlink();
	extern pid_t		setpgrp();
	extern int		setregid();
	extern int		setreuid();
	extern int		symlink();
	extern void		sync();
	extern int		truncate();
	extern useconds_t	ualarm();
	extern int		usleep();
	extern pid_t		vfork();
#else /* _NO_PROTO */
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern int		brk(void *);
	extern int              getpagesize(void);
#ifndef _MSGQSUPPORT
	extern int		__fd_getdtablesize(void);
	static int		getdtablesize()
				{
					return __fd_getdtablesize();
				}
#else
	extern int              getdtablesize(void);
#endif /* _MSGQSUPPORT */
#ifdef _LINUX_SOURCE_COMPAT
        extern void             *sbrk(ptrdiff_t);
#elif (_XOPEN_SOURCE >= 500) || defined(__64BIT__)
        extern void             *sbrk(intptr_t);
#else
        extern void             *sbrk(int);
#endif
#endif /* _POSIX_C_SOURCE<200112L */
	extern int		fchdir(int);
	extern int		fchown(int, uid_t, gid_t);
	extern int		ftruncate(int, off_t);
#ifdef _LARGE_FILE_API
	extern int		ftruncate64(int, off64_t);
#endif
	extern int		gethostname(char *, size_t);
	extern long		gethostid(void);
	extern pid_t		getpgid(pid_t);
	extern pid_t		getsid(pid_t);
	extern char		*getwd(char *);
	extern int		lchown(const char *, uid_t, gid_t);

#if (defined(_SUSV3_READLINK) || \
     (!defined(_ALL_SOURCE) && (_POSIX_C_SOURCE >= 200112L))) 
    /* If SUSV3 readlink specifically requested or if strict SUSv3 
     * environment requested */ 
#ifdef __64BIT__
static ssize_t readlink(const char *__restrict__ __path,
                              char *__restrict__ __buf, size_t __bufsize)
{
	extern ssize_t __readlink64(const char *__restrict__, char *__restrict__, size_t);
	return __readlink64(__path, __buf, __bufsize);
}
#else
	extern ssize_t readlink(const char *__restrict__, char *__restrict__, size_t);
#endif /* __64BIT__ */
#else
	extern int readlink(const char *, char *, size_t);
#endif /* _SUSV3_READLINK || !_ALL_SOURCE && _POSIX_C_SOURCE >= 200112L */

#ifndef _BSD
	extern pid_t		setpgrp(void);
#endif /* _BSD */
	extern int		setregid(gid_t, gid_t);
	extern int		setreuid(uid_t, uid_t);
	extern int		symlink(const char *, const char *);
	extern void		sync(void);
	extern int		truncate(const char *, off_t);
#ifdef _LARGE_FILE_API
	extern int		truncate64(const char *, off64_t);
#endif
	extern useconds_t	ualarm(useconds_t, useconds_t);
	extern int		usleep(useconds_t);
	extern pid_t		vfork(void);
#if _XOPEN_SOURCE>=500
	extern int		getlogin_r(char *, size_t);
	extern int		ttyname_r(int, char *, size_t);

#ifdef _LARGE_FILES
#define pread		pread64
#define pwrite		pwrite64
#endif /* _LARGE_FILES */

	extern ssize_t		pread(int, void *, size_t, off_t);
	extern ssize_t		pwrite(int, const void *, size_t, off_t);
#ifdef _LARGE_FILE_API
	extern ssize_t		pread64(int, void *, size_t, off64_t);
	extern ssize_t		pwrite64(int, const void *, size_t, off64_t);
#endif /* _LARGE_FILE_API */
#endif /* _XOPEN_SOURCE>=500 */

#endif /* _NO_PROTO */

#endif /* _XOPEN_SOURCE_EXTENDED */

#ifdef _ALL_SOURCE

extern char **environ;

#ifndef _KERNEL
#ifdef _NO_PROTO
	extern pid_t		f_fork();
#else /* _NO_PROTO */
	extern pid_t		f_fork(void);
#endif /* _NO_PROTO */
#endif	/* _KERNEL */

#ifdef _NO_PROTO
	extern char *		cuserid();
	extern int		ioctl();
#ifdef __64BIT__
	extern int		ioctlx();
	extern int		ioctl32();
	extern int		ioctl32x();
#endif /* __64BIT__ */
	extern int		readx();
	extern int		setgroups();
	extern int		writex();
	extern int		setegid();
	extern int		seteuid();
	extern int		setrgid();
	extern int		setruid();
	extern offset_t		llseek();
	extern char *		getusershell();
	extern void		setusershell();
	extern void		endusershell();
	extern char *		get_current_dir_name();
	extern int		sysfs();
#else
	extern char *		cuserid(char *);
	extern int		setegid(gid_t);
	extern int		seteuid(uid_t);
	extern int		setrgid(gid_t);
	extern int		setruid(uid_t);
#ifndef _BSD
	extern int		ioctl(int, int, ...);
#endif /* _BSD */
#ifdef __64BIT__
	extern int		ioctlx(int, int, void *, long);
	extern int		ioctl32(int, int, ...);
	extern int		ioctl32x(int, int, unsigned int, unsigned int);
#endif /* __64BIT__ */
	extern int		setgroups(int, gid_t []);
#ifndef _KERNEL
	extern int	readx(int, char*, unsigned, long);
	extern int	writex(int, char*, unsigned, long);

#ifdef _LARGE_FILES
#define fclear fclear64
#define	fsync_range	fsync_range64
#endif
	extern off_t	fclear(int, off_t);
	extern int	fsync_range(int, int, off_t, off_t);
#ifdef _LARGE_FILE_API
	extern off64_t	fclear64(int, off64_t);
	extern int	fsync_range64(int, int, off64_t, off64_t);
#endif
	extern offset_t llseek(int, offset_t, int);
	extern char *	getusershell(void);
	extern void	setusershell(void);
	extern void	endusershell(void);
	extern char *	get_current_dir_name(void);
	extern int	sysfs(int, ...);
	extern int	finfo(const char *, int, void *, int32long64_t);
	extern int	ffinfo(int, int, void *, int32long64_t);

#endif /* ndef _KERNEL */

#endif /* _NO_PROTO */

#define _AES_OS_VERSION 1               /* OSF, AES version */

#endif /* _ALL_SOURCE */

#ifdef __cplusplus
}
#endif

#endif /* _H_UNISTD */


==> cf_src/partitions/srad/compress_kernal.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <float.h>
#include <math.h>
#include <omp.h>

#include <intel-coi/sink/COIPipeline_sink.h>

COINATIVELIBEXPORT
void compress_kernal(uint64_t arg0,uint64_t arg1,uint64_t arg2)
{

	int header = (int)arg0;
	int tail = (int)arg1;
	float *image = (float  *)arg2;

	int i;
	
	#pragma omp parallel for private(i) shared(image)
	for (i=header; i<tail; i++) {													// do for the number of elements in IMAGE
		image[i] = log(image[i])*255;													// take logarithm of image, log compress
	}
}



==> cf_src/partitions/srad/define.cpp <==
//====================================================================================================100
//====================================================================================================100
//	DEFINE
//====================================================================================================100
//====================================================================================================100

#define fp float


==> cf_src/partitions/srad/extract_kernal.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <float.h>
#include <math.h>
#include <omp.h>

#include <intel-coi/sink/COIPipeline_sink.h>

COINATIVELIBEXPORT
void extract_kernal(uint64_t arg0,uint64_t arg1,uint64_t arg2)
{
	long header = (long)arg0;
	long tail = (long)arg1;
	float *image = (float *)arg2;
	long i =0;
	#pragma omp parallel for private(i) shared(image)
	for (i=header; i<tail; i++) {													// do for the number of elements in input IMAGE
		image[i] = exp(image[i]/255);											// exponentiate input IMAGE and copy to output image
    }
}




==> cf_src/partitions/srad/graphics.cpp <==
//====================================================================================================100
//====================================================================================================100
//	INCLUDE/DEFINE
//====================================================================================================100
//====================================================================================================100

// #include <stdlib.h>
// #include <string.h>
#include <stdio.h>
// #include <math.h>
// #include <time.h>
// #include <sys/types.h>
// #include <dirent.h>
// #include <errno.h>

//====================================================================================================100
//====================================================================================================100
//	WRITE FUNCTION
//====================================================================================================100
//====================================================================================================100

void write_graphics(	char* filename,
									fp* input, 
									int data_rows, 
									int data_cols, 
									int major,
									int data_range){

	//================================================================================80
	//	VARIABLES
	//================================================================================80

	FILE* fid;
	int i, j;

	//================================================================================80
	//	CREATE/OPEN FILE FOR WRITING
	//================================================================================80

	fid = fopen(filename, "w");
	if( fid == NULL ){
		printf( "The file was not created/opened for writing\n" );
		return;
	}

	//================================================================================80
	//	WRITE PGM FILE HEADER
	//================================================================================80

	fprintf(fid, "P2\n");
	fprintf(fid, "%d %d\n", data_cols, data_rows);
	fprintf(fid, "%d\n", data_range);

	//================================================================================80
	//	WRITE VALUES TO THE FILE
	//================================================================================80

	// if matrix is saved row major in memory (C)
	if(major==0){
		for(i=0; i<data_rows; i++){
			for(j=0; j<data_cols; j++){
				fprintf(fid, "%d ", (int)input[i*data_cols+j]);
			}
			fprintf(fid, "\n");
		}
	}
	// if matrix is saved column major in memory (MATLAB)
	else{
		for(i=0; i<data_rows; i++){
			for(j=0; j<data_cols; j++){
				fprintf(fid, "%d ", (int)input[j*data_rows+i]);
			}
			fprintf(fid, "\n");
		}
	}

	//================================================================================80
	//	CLOSE FILE
	//================================================================================80

	fclose(fid);

}

//====================================================================================================100
//====================================================================================================100
//	READ FUNCTION
//====================================================================================================100
//====================================================================================================100

void read_graphics(	char* filename,
									fp* input,
									int data_rows, 
									int data_cols,
									int major){

	//================================================================================80
	//	VARIABLES
	//================================================================================80

	FILE* fid;
	int i, j;
	char c;
	int temp;

	//================================================================================80
	//	OPEN FILE FOR READING
	//================================================================================80

	fid = fopen(filename, "r");
	if( fid == NULL ){
		printf( "The file was not opened for reading\n" );
		return;
	}

	//================================================================================80
	//	SKIP PGM FILE HEADER
	//================================================================================80

	i = 0;
	while(i<3){
		c = fgetc(fid);
		if(c == '\n'){
			i = i+1;
		}
	};

	//================================================================================80
	//	READ VALUES FROM THE FILE
	//================================================================================80

	if(major==0){																// if matrix is saved row major in memory (C)
		for(i=0; i<data_rows; i++){
			for(j=0; j<data_cols; j++){
				fscanf(fid, "%d", &temp);
				input[i*data_cols+j] = (fp)temp;
			}
		}
	}
	else{																				// if matrix is saved column major in memory (MATLAB)
		for(i=0; i<data_rows; i++){
			for(j=0; j<data_cols; j++){
				fscanf(fid, "%d", &temp);
				input[j*data_rows+i] = (fp)temp;
			}
		}
	}

	//================================================================================80
	//	CLOSE FILE
	//================================================================================80

	fclose(fid);

}


==> cf_src/partitions/srad/include.h <==
#include <stdlib.h>
#include <math.h>
#include <time.h>
#include <stdio.h>
#include <string.h>

#include <mex.h>

#include <define.h>

#include <print.c>

==> cf_src/partitions/srad/main.cpp <==
//====================================================================================================100
//		UPDATE
//====================================================================================================100

//    2006.03   Rob Janiczek
//        --creation of prototype version
//    2006.03   Drew Gilliam
//        --rewriting of prototype version into current version
//        --got rid of multiple function calls, all code in a  
//         single function (for speed)
//        --code cleanup & commenting
//        --code optimization efforts   
//    2006.04   Drew Gilliam
//        --added diffusion coefficent saturation on [0,1]
//		2009.12 Lukasz G. Szafaryn
//		-- reading from image, command line inputs
//		2010.01 Lukasz G. Szafaryn
//		--comments

//====================================================================================================100
//	DEFINE / INCLUDE
//====================================================================================================100

#include <stdlib.h>
#include <math.h>
#include <string.h>
#include <omp.h>

#include "define.cpp"
#include "graphics.cpp"
#include "resize.cpp"
#include "timer.cpp"

#include <hStreams_source.h>
#include <hStreams_app_api.h>
#include <intel-coi/common/COIMacros_common.h>

static HSTR_OPTIONS hstreams_options;

//====================================================================================================100
//====================================================================================================100
//	MAIN FUNCTION
//====================================================================================================100
//====================================================================================================100

int main(int argc, char *argv []){

	//================================================================================80
	// 	VARIABLES
	//================================================================================80

	// time
	long long time0;
	long long time1;
	long long time2;
	long long time3;
	long long time4;
	long long time5;
	long long time6;
	long long time7;
	long long time8;
	long long time9;
	long long time10;
	long long time11;

	time0 = get_time();

    // inputs image, input paramenters
    fp* image_ori;																// originalinput image
	int image_ori_rows;
	int image_ori_cols;
	long image_ori_elem;

    // inputs image, input paramenters
    fp* image;															// input image
    long Nr,Nc;													// IMAGE nbr of rows/cols/elements
	long Ne;

	// algorithm parameters
    int niter;																// nbr of iterations
    fp lambda;															// update step size

    // size of IMAGE
	int r1,r2,c1,c2;												// row/col coordinates of uniform ROI
	long NeROI;														// ROI nbr of elements
    
    // ROI statistics
//    fp meanROI, varROI, q0sqr;											//local region statistics
    
    // surrounding pixel indicies
    int *iN,*iS,*jE,*jW;    

    // center pixel value
    fp Jc;

	// directional derivatives
	fp *dN,*dS,*dW,*dE;
    
    // calculation variables
    fp tmp;
	fp *sum;
//    fp G2,L,num,den,qsqr,D;
       
    // diffusion coefficient
    fp *c; 
	fp cN,cS,cW,cE;
    
    // counters
    int iter;   // primary loop
    long i,j;    // image row/col
    long k;      // image single index    

	// number of threads
	int threads;

	int task;
	uint32_t places_per_domain = 4;
  	uint32_t logical_streams_per_place = 1; // keep it simple
  	uint64_t stream = 0;
	int MAXLOGSTR = places_per_domain;

	time1 = get_time();

	//================================================================================80
	// 	GET INPUT PARAMETERS
	//================================================================================80

	if(argc != 8){
		printf("ERROR: wrong number of arguments\n");
		return 0;
	}
	else{
		niter = atoi(argv[1]);
		lambda = atof(argv[2]);
		Nr = atoi(argv[3]);						// it is 502 in the original image
		Nc = atoi(argv[4]);						// it is 458 in the original image
		threads = atoi(argv[5]);
		places_per_domain = atoi(argv[6]);
		MAXLOGSTR = places_per_domain;
		task = atoi(argv[7]);
	}


	//printf(">>init\n");
	hStreams_GetCurrentOptions(&hstreams_options, sizeof(hstreams_options));
    	hstreams_options.verbose = 0;
    	hstreams_options.phys_domains_limit = 256;  // Limit to 256 domains
       char *libNames[20] = {NULL,NULL};
	unsigned int libNameCnt = 0;
	libNames[libNameCnt++] = "extract_kernal.so";
	libNames[libNameCnt++] = "prepare_kernal.so";
	libNames[libNameCnt++] = "prepare1_kernal.so";
	libNames[libNameCnt++] = "srad1_kernal.so";
	libNames[libNameCnt++] = "srad2_kernal.so";
	libNames[libNameCnt++] = "compress_kernal.so";
	hstreams_options.libNames = libNames;
	hstreams_options.libNameCnt = (uint16_t)libNameCnt;
	hStreams_SetOptions(&hstreams_options); 
	
	int iret = hStreams_app_init(places_per_domain, logical_streams_per_place);
	if( iret != 0 ) { 
		printf("hstreams_app_init failed!\r\n"); 
		exit(-1); 
	}

	//omp_set_num_threads(threads);
	// printf("THREAD %d\n", omp_get_thread_num());
	// printf("NUMBER OF THREADS: %d\n", omp_get_num_threads());

	time2 = get_time();

	//================================================================================80
	// 	READ IMAGE (SIZE OF IMAGE HAS TO BE KNOWN)
	//================================================================================80

    // read image
	image_ori_rows = 502;
	image_ori_cols = 458;
	image_ori_elem = image_ori_rows * image_ori_cols;

	image_ori = (fp*)malloc(sizeof(fp) * image_ori_elem);

	read_graphics(	"/home/jianbin/cf_src/data/srad/image.pgm",
								image_ori,
								image_ori_rows,
								image_ori_cols,
								1);

	time3 = get_time();

	//================================================================================80
	// 	RESIZE IMAGE (ASSUMING COLUMN MAJOR STORAGE OF image_orig)
	//================================================================================80

	Ne = Nr*Nc;

	image = (fp*)malloc(sizeof(fp) * Ne);

	resize(	image_ori,
				image_ori_rows,
				image_ori_cols,
				image,
				Nr,
				Nc,
				1);

	time4 = get_time();

	//================================================================================80
	// 	SETUP
	//================================================================================80

    r1     = 0;											// top row index of ROI
    r2     = Nr - 1;									// bottom row index of ROI
    c1     = 0;											// left column index of ROI
    c2     = Nc - 1;									// right column index of ROI

    // ROI image size    
    NeROI = (r2-r1+1)*(c2-c1+1);											// number of elements in ROI, ROI size
    
    // allocate variables for surrounding pixels
    iN = (int *)malloc(sizeof(int)*Nr) ;									// north surrounding element
    iS = (int *)malloc(sizeof(int)*Nr) ;									// south surrounding element
    jW = (int *)malloc(sizeof(int)*Nc) ;									// west surrounding element
    jE = (int *)malloc(sizeof(int)*Nc) ;									// east surrounding element
    
	// allocate variables for directional derivatives
	dN = (float *)malloc(sizeof(fp)*Ne) ;											// north direction derivative
    dS = (float *)malloc(sizeof(fp)*Ne) ;											// south direction derivative
    dW = (float *)malloc(sizeof(fp)*Ne) ;											// west direction derivative
    dE = (float *)malloc(sizeof(fp)*Ne) ;											// east direction derivative

	// allocate variable for diffusion coefficient
    c  = (float *)malloc(sizeof(fp)*Ne);											// diffusion coefficient
        
    // N/S/W/E indices of surrounding pixels (every element of IMAGE)
	// #pragma omp parallel
    for (i=0; i<Nr; i++) {
        iN[i] = i-1;														// holds index of IMAGE row above
        iS[i] = i+1;														// holds index of IMAGE row below
    }
	// #pragma omp parallel
    for (j=0; j<Nc; j++) {
        jW[j] = j-1;														// holds index of IMAGE column on the left
        jE[j] = j+1;														// holds index of IMAGE column on the right
    }
	// N/S/W/E boundary conditions, fix surrounding indices outside boundary of IMAGE
    iN[0]    = 0;															// changes IMAGE top row index from -1 to 0
    iS[Nr-1] = Nr-1;														// changes IMAGE bottom row index from Nr to Nr-1 
    jW[0]    = 0;															// changes IMAGE leftmost column index from -1 to 0
    jE[Nc-1] = Nc-1;														// changes IMAGE rightmost column index from Nc to Nc-1

	sum = (float *)malloc(sizeof(float)*MAXLOGSTR*2);
	float *testTmp = (float *)malloc(sizeof(float)*2);
	testTmp[0] = 0.0;
	testTmp[1] = lambda;

	//printf(">>create bufs\n");
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(image,Ne * sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(c,Ne * sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(dN,Ne * sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(dS,Ne * sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(dW,Ne * sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(dE,Ne * sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(sum,2 * MAXLOGSTR * sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(iN,Nr * sizeof(int)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(iS,Nr * sizeof(int)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(jW,Nc * sizeof(int)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(jE,Nc * sizeof(int)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(testTmp,2 * sizeof(float)));

	  //printf(">>xfer mem to remote domain\n");
	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(image, image, sizeof(float) * Ne,0, HSTR_SRC_TO_SINK, NULL));
	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(testTmp, testTmp, sizeof(float) * 2,1 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(iN, iN, sizeof(int) * Nr,2 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(iS, iS, sizeof(int) * Nr,3 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(jW, jW, sizeof(int) * Nc,4 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(jE, jE, sizeof(int) * Nc,5 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	  hStreams_ThreadSynchronize();
	  
	time5 = get_time();

	//================================================================================80
	// 	SCALE IMAGE DOWN FROM 0-255 TO 0-1 AND EXTRACT
	//================================================================================80
	int header =0,tail =0,rheader,cheader,rtail,ctail;
	uint64_t arg_extract[3];
	arg_extract[2] = (uint64_t)image;
	for(i=0;i<Ne; ){
		header = i;
		tail = i + task * task;
		if(task > Ne){
			task = Ne;
		}
 		i = i + task * task;
		arg_extract[0] = (uint64_t)header;
		arg_extract[1] = (uint64_t)tail;

		CHECK_HSTR_RESULT(
			hStreams_EnqueueCompute(
									stream,
									"extract_kernal",
									2,			  // scalar args
									1,			   // heap args
									arg_extract,		   // arg array
									NULL,    // event
									NULL,		   // return value pointer
									0));		   // return value size

		stream = (stream + 1) % MAXLOGSTR;
		
	}

	hStreams_ThreadSynchronize();

	time6 = get_time();

	//================================================================================80
	// 	COMPUTATION
	//================================================================================80

	// printf("iterations: ");

    // primary loop
	
    for (iter=0; iter<niter; iter++){										// do for the number of iterations input parameter


	for(i=0;i<MAXLOGSTR;i++){
		sum[i * 2] = 0;
		sum[i * 2 + 1] = 0;
	}

	CHECK_HSTR_RESULT(hStreams_app_xfer_memory(sum, sum, sizeof(float) * MAXLOGSTR * 2,0, HSTR_SRC_TO_SINK, NULL));
	 hStreams_ThreadSynchronize();
        // ROI statistics for entire ROI (single number for ROI)

	uint64_t arg_prepare[8];
	arg_prepare[5] = (uint64_t)Nr;
	arg_prepare[6] = (uint64_t)image;
	arg_prepare[7] = (uint64_t)sum;
	stream = 0;

	for (i=r1; i<=r2; ) {											// do for the range of rows in ROI

		rheader = i;
		rtail = i + task;
		if(rtail >r2)
			rtail = r2;
		i = i + task;
		arg_prepare[0] = (uint64_t)rheader;
		arg_prepare[1] = (uint64_t)rtail;
		
            for (j=c1; j<=c2; j++) {										// do for the range of columns in ROI

		cheader = j;
		ctail = j + task;
		if(ctail > c2)
			ctail = c2;
		j = j + task;
		arg_prepare[2] = (uint64_t)cheader;
		arg_prepare[3] = (uint64_t)ctail;
		arg_prepare[4] = (uint64_t)stream;

		CHECK_HSTR_RESULT(
			hStreams_EnqueueCompute(
									stream,
									"prepare_kernal",
									6,			  // scalar args
									2,			   // heap args
									arg_prepare,		   // arg array
									NULL,    // event
									NULL,		   // return value pointer
									0));		   // return value size

		stream = (stream + 1) % MAXLOGSTR;
			
            }
        }
		
       hStreams_ThreadSynchronize();

	uint64_t arg_prepare1[4];
	arg_prepare1[0] = (uint64_t)MAXLOGSTR;
	arg_prepare1[1] = (uint64_t)NeROI;
	arg_prepare1[2] = (uint64_t)sum;
	arg_prepare1[3] = (uint64_t)testTmp;
	
	   CHECK_HSTR_RESULT(
			hStreams_EnqueueCompute(
									stream,
									"prepare1_kernal",
									2,			  // scalar args
									2,			   // heap args
									arg_prepare1,		   // arg array
									NULL,    // event
									NULL,		   // return value pointer
									0));		   // return value size

		stream = (stream + 1) % MAXLOGSTR;
		hStreams_ThreadSynchronize();

	//int rheader,cheader,rtail,ctail;
	uint64_t arg_srad1[16];

	arg_srad1[4] = (uint64_t)Nr;
	arg_srad1[5] = (uint64_t)testTmp;
	arg_srad1[6] = (uint64_t)c;
	arg_srad1[7] = (uint64_t)image;
	arg_srad1[8] = (uint64_t)dN;
	arg_srad1[9] = (uint64_t)dS;
	arg_srad1[10] = (uint64_t)dW;
	arg_srad1[11] = (uint64_t)dE;
	arg_srad1[12] = (uint64_t)iN;
	arg_srad1[13] = (uint64_t)iS;
	arg_srad1[14] = (uint64_t)jW;
	arg_srad1[15] = (uint64_t)jE;
	
	for(j=0;j<Nc;){
		
		cheader = j;
		ctail = j + task;
		if(ctail > Nc)
			ctail = Nc;
		j = j + task;
		
		arg_srad1[0] = (uint64_t)cheader;
		arg_srad1[1] = (uint64_t)ctail;
		
		for(i=0;i<Nr;){
			
			rheader = i;
			rtail = i + task;
			if(rtail > Nr)
				rtail = Nr;
			i = i + task;

			arg_srad1[2] = (uint64_t)rheader;
			arg_srad1[3] = (uint64_t)rtail;

			CHECK_HSTR_RESULT(
			hStreams_EnqueueCompute(
									stream,
									"srad1_kernal",
									5,			  // scalar args
									11,			   // heap args
									arg_srad1,		   // arg array
									NULL,    // event
									NULL,		   // return value pointer
									0));		   // return value size

			stream = (stream + 1) % MAXLOGSTR;
			
		}
	}

	hStreams_ThreadSynchronize();
	   
        uint64_t arg_srad2[14];

	arg_srad2[4] = (uint64_t)Nr;
	arg_srad2[5] = (uint64_t)testTmp;
	arg_srad2[6] = (uint64_t)image;
	arg_srad2[7] = (uint64_t)c;
	arg_srad2[8] = (uint64_t)dN;
	arg_srad2[9] = (uint64_t)dS;
	arg_srad2[10] = (uint64_t)dW;
	arg_srad2[11] = (uint64_t)dE;
	arg_srad2[12] = (uint64_t)iS;
	arg_srad2[13] = (uint64_t)jE;

	for(j=0;j<Nc;){

		cheader = j;
		ctail = j + task;
		if(ctail > Nc)
			ctail = Nc;
		j = j + task;
		
		arg_srad2[0] = (uint64_t)cheader;
		arg_srad2[1] = (uint64_t)ctail;
		
		for(i=0;i<Nr;){

			rheader = i;
			rtail = i + task;
			if(rtail > Nr)
				rtail = Nr;
			i = i + task;

			arg_srad2[2] = (uint64_t)rheader;
			arg_srad2[3] = (uint64_t)rtail;

			CHECK_HSTR_RESULT(
			hStreams_EnqueueCompute(
									stream,
									"srad2_kernal",
									5,			  // scalar args
									9,			   // heap args
									arg_srad2,		   // arg array
									NULL,    // event
									NULL,		   // return value pointer
									0));		   // return value size

			stream = (stream + 1) % MAXLOGSTR;

		}
	}

	hStreams_ThreadSynchronize();

	}

	// printf("\n");

	time7 = get_time();

	//================================================================================80
	// 	SCALE IMAGE UP FROM 0-1 TO 0-255 AND COMPRESS
	//================================================================================80

	uint64_t arg_compress[3];
	arg_compress[2] = (uint64_t)image;
	for(i=0;i<Ne; ){
		header = i;
		tail = i + task * task;
		if(task > Ne){
			task = Ne;
		}
 		i = i + task * task;
		arg_compress[0] = (uint64_t)header;
		arg_compress[1] = (uint64_t)tail;

		CHECK_HSTR_RESULT(
			hStreams_EnqueueCompute(
									stream,
									"compress_kernal",
									2,			  // scalar args
									1,			   // heap args
									arg_compress,		   // arg array
									NULL,    // event
									NULL,		   // return value pointer
									0));		   // return value size

		stream = (stream + 1) % MAXLOGSTR;
		
	}

	hStreams_ThreadSynchronize();
	time11 = get_time();

	CHECK_HSTR_RESULT(hStreams_app_xfer_memory(image, image, sizeof(float) * Ne,stream, HSTR_SINK_TO_SRC, NULL));
	hStreams_ThreadSynchronize();
	
	time8 = get_time();

	//================================================================================80
	// 	WRITE IMAGE AFTER PROCESSING
	//================================================================================80

	write_graphics(	"image_out.pgm",
								image,
								Nr,
								Nc,
								1,
								255);

	time9 = get_time();

	//================================================================================80
	// 	DEALLOCATE
	//================================================================================80

	free(image_ori);
	free(image);

    free(iN); free(iS); free(jW); free(jE);									// deallocate surrounding pixel memory
    free(dN); free(dS); free(dW); free(dE);									// deallocate directional derivative memory
    free(c);																// deallocate diffusion coefficient memory
	free(sum);

	time10 = get_time();

	//================================================================================80
	//		DISPLAY TIMING
	//================================================================================80

	printf("Time spent in different stages of the application:\n");
	printf("%.12f s, %.12f % : SETUP VARIABLES\n", 									(float) (time1-time0) / 1000000, (float) (time1-time0) / (float) (time10-time0) * 100);
	printf("%.12f s, %.12f % : READ COMMAND LINE PARAMETERS\n", 	(float) (time2-time1) / 1000000, (float) (time2-time1) / (float) (time10-time0) * 100);
	printf("%.12f s, %.12f % : READ IMAGE FROM FILE\n", 						(float) (time3-time2) / 1000000, (float) (time3-time2) / (float) (time10-time0) * 100);
	printf("%.12f s, %.12f % : RESIZE IMAGE\n", 										(float) (time4-time3) / 1000000, (float) (time4-time3) / (float) (time10-time0) * 100);
	printf("%.12f s, %.12f % : SETUP, MEMORY ALLOCATION\n", 				(float) (time5-time4) / 1000000, (float) (time5-time4) / (float) (time10-time0) * 100);
	printf("%.12f s, %.12f % : EXTRACT IMAGE\n", 									(float) (time6-time5) / 1000000, (float) (time6-time5) / (float) (time10-time0) * 100);
	printf("%.12f s, %.12f % : COMPUTE\n", 												(float) (time7-time6) / 1000000, (float) (time7-time6) / (float) (time10-time0) * 100);
	printf("%.12f s, %.12f % : COMPRESS IMAGE\n", 									(float) (time8-time7) / 1000000, (float) (time8-time7) / (float) (time10-time0) * 100);
	printf("%.12f s, %.12f % : SAVE IMAGE INTO FILE\n", 							(float) (time9-time8) / 1000000, (float) (time9-time8) / (float) (time10-time0) * 100);
	printf("%.12f s, %.12f % : FREE MEMORY\n", 										(float) (time10-time9) / 1000000, (float) (time10-time9) / (float) (time10-time0) * 100);
	printf("Total time:\n");
	printf("%.12f s\n", 																					(float) (time10-time0) / 1000000);
	printf("%.4f s\n", (float)(time11-time5)/ 1000000);

//====================================================================================================100
//	END OF FILE
//====================================================================================================100

	hStreams_app_fini();

}




==> cf_src/partitions/srad/prepare1_kernal.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <float.h>
#include <math.h>
#include <omp.h>

#include <intel-coi/sink/COIPipeline_sink.h>

COINATIVELIBEXPORT
void prepare1_kernal(uint64_t arg0,uint64_t arg1,uint64_t arg2,uint64_t arg3)
{

	int MAXLOGSTR = (int)arg0;
	long NeROI = (long)arg1;
	float *sum = (float *)arg2;
	float *testTmp = (float *)arg3;
	int i =0;
	float meanROI,varROI,q0sqr;
	float test1=0,test2=0;
	
	#pragma omp parallel for private(i) shared(sum) reduction(+: test1,test2)	
	for(i=0;i<MAXLOGSTR;i++){

		test1 += sum[i * 2];
		test2 += sum[i * 2 + 1];
		
	}

	meanROI = test1 / NeROI;												// gets mean (average) value of element in ROI
	varROI	= (test2 / NeROI) - meanROI*meanROI; 						// gets variance of ROI
	q0sqr	= varROI / (meanROI*meanROI);								

	testTmp[0] = q0sqr;
           
}




==> cf_src/partitions/srad/prepare_kernal.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <float.h>
#include <math.h>
#include <omp.h>

#include <intel-coi/sink/COIPipeline_sink.h>

COINATIVELIBEXPORT
void prepare_kernal(uint64_t arg0,uint64_t arg1,uint64_t arg2,uint64_t arg3,uint64_t arg4,uint64_t arg5,uint64_t arg6,uint64_t arg7)
{
	long rheader = (long)arg0;
	long rtail = (long)arg1;
	long cheader = (long)arg2;
	long ctail = (long)arg3;
	int stream = (int)arg4;
	long Nr = (long)arg5;
	float *image = (float *)arg6;
	float *sum = (float *)arg7;
	long i =0,j=0;
	float tmp=0;
	float test1=0,test2=0;
	
	#pragma omp parallel for private(i,tmp) shared(image) reduction(+: test1,test2)	
	for (i=rheader; i<=rtail; i++) {											// do for the range of rows in ROI
            for (j=cheader; j<=ctail; j++) {										// do for the range of columns in ROI
                tmp   = image[i + Nr*j];										// get coresponding value in IMAGE
                test1  += tmp;												// take corresponding value and add to sum
                test2 += tmp*tmp;											// take square of corresponding value and add to sum2
            }
        }

	sum[stream * 2] += test1;
	sum[stream * 2 + 1] += test2;
           
}




==> cf_src/partitions/srad/resize.cpp <==
//====================================================================================================100
//====================================================================================================100
//	RESIZE FUNCTION
//====================================================================================================100
//====================================================================================================100

void resize(	fp* input, 
					int input_rows,
					int input_cols,
					fp* output,
					int output_rows,
					int output_cols,
					int major){

	//================================================================================80
	//	VARIABLES
	//================================================================================80

	int i, j;
	int i2, j2;

	//================================================================================80
	//	COMPUTATION
	//================================================================================80 

	//============================================================60
	//	ROW MAJOR
	//============================================================60

	if(major == 0){																												// do if data is saved row major

		for(i=0, i2=0; i<output_rows; i++, i2++){
			if(i2>=input_rows){
				i2 = i2 - input_rows;
			}
			for(j=0, j2=0; j<output_cols; j++, j2++){
				if(j2>=input_cols){
					j2 = j2 - input_cols;
				}
				output[i*output_cols+j] = input[i2*input_cols+j2];
			}
		}

	}

	//============================================================60
	//	COLUMN MAJOR
	//============================================================60

	else{																															// do if data is saved column major

		for(j=0, j2=0; j<output_cols; j++, j2++){
			if(j2>=input_cols){
				j2 = j2 - input_cols;
			}
			for(i=0, i2=0; i<output_rows; i++, i2++){
				if(i2>=input_rows){
					i2 = i2 - input_rows;
				}
				output[j*output_rows+i] = input[j2*input_rows+i2];
			}
		}

	}

}


==> cf_src/partitions/srad/setEnv.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.

if [ $# -gt 0 ] && [ -d $1 ]; then
    bin_dir=$1
else
    bin_dir=../../bin
fi

mpss_dir=`echo /opt/mpss/3.?*/sysroots/k1om-mpss-linux/usr/lib64/`
export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$MKLROOT/lib/mic/:$MKLROOT/../compiler/lib/mic
if [ -d $bin_dir/host ]; then
    pushd $bin_dir/host
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:`pwd`:/usr/lib64
    if [ -d ../dev ]; then
        pushd ../dev
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:`pwd`:$mpss_dir
        popd
    else
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
    fi
    popd
else
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:/usr/lib64
    export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
fi
# This can have a very large positive impact on card-side MKL performance
# Make this 4G for an 8G card
export MKL_MIC_MAX_MEMORY=8G
# This can have a 10-15% impact on buffer transfer speeds
export MIC_USE_2MB_BUFFERS=64K


==> cf_src/partitions/srad/srad1_kernal.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <float.h>
#include <math.h>
#include <omp.h>
	
#include <intel-coi/sink/COIPipeline_sink.h>
	
COINATIVELIBEXPORT
void srad1_kernal(uint64_t arg0,uint64_t arg1,uint64_t arg2,uint64_t arg3,
					uint64_t arg4,uint64_t arg5,uint64_t arg6,uint64_t arg7,
					uint64_t arg8,uint64_t arg9,uint64_t arg10,uint64_t arg11,
					uint64_t arg12,uint64_t arg13,uint64_t arg14,uint64_t arg15)

{
	long cheader = (long)arg0;
	long ctail = (long)arg1;
	long rheader = (long)arg2;
	long rtail = (long)arg3;
	long Nr = (long)arg4;
	float *testTmp = (float *)arg5;
	float *c = (float *)arg6;
	float *image = (float *)arg7;
	float *dN = (float *)arg8;
	float *dS = (float *)arg9;
	float *dW = (float *)arg10;
	float *dE = (float *)arg11;
	int *iN = (int *)arg12;
	int *iS = (int *)arg13;
	int *jW = (int *)arg14;
	int *jE = (int *)arg15;

	long i,j,k;
	float Jc,G2,L,num,den,qsqr;
//printf("testTmp[0]=%f\n",testTmp[0]);
        // directional derivatives, ICOV, diffusion coefficent
		#pragma omp parallel for private(i, j, k, Jc, G2, L, num, den, qsqr) shared(image, Nr, dN, dS, dW, dE, c, iN, iS, jW, jE,testTmp)
		for (j=cheader; j<ctail; j++) {												// do for the range of columns in IMAGE

            for (i=rheader; i<rtail; i++) {											// do for the range of rows in IMAGE 

                // current index/pixel
                k = i + Nr*j;												// get position of current element
                Jc = image[k];													// get value of the current element

                // directional derivates (every element of IMAGE)
                dN[k] = image[iN[i] + Nr*j] - Jc;								// north direction derivative
                dS[k] = image[iS[i] + Nr*j] - Jc;								// south direction derivative
                dW[k] = image[i + Nr*jW[j]] - Jc;								// west direction derivative
                dE[k] = image[i + Nr*jE[j]] - Jc;								// east direction derivative

                // normalized discrete gradient mag squared (equ 52,53)
                G2 = (dN[k]*dN[k] + dS[k]*dS[k]								// gradient (based on derivatives)
                    + dW[k]*dW[k] + dE[k]*dE[k]) / (Jc*Jc);

                // normalized discrete laplacian (equ 54)
                L = (dN[k] + dS[k] + dW[k] + dE[k]) / Jc;					// laplacian (based on derivatives)

                // ICOV (equ 31/35)
                num  = (0.5*G2) - ((1.0/16.0)*(L*L));						// num (based on gradient and laplacian)
                den  = 1 + (.25*L);											// den (based on laplacian)
                qsqr = num/(den*den);										// qsqr (based on num and den)
 
                // diffusion coefficent (equ 33) (every element of IMAGE)
                den = (qsqr-testTmp[0]) / (testTmp[0] * (1+testTmp[0])) ;					// den (based on qsqr and testTmp[0])
                c[k] = 1.0 / (1.0+den) ;									// diffusion coefficient (based on den)

                // saturate diffusion coefficent to 0-1 range
                if (c[k] < 0)												// if diffusion coefficient < 0
					{c[k] = 0;}												// ... set to 0
                else if (c[k] > 1)											// if diffusion coefficient > 1
					{c[k] = 1;}												// ... set to 1

            }

        }
		
}


	



==> cf_src/partitions/srad/srad2_kernal.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <float.h>
#include <math.h>
#include <omp.h>
	
#include <intel-coi/sink/COIPipeline_sink.h>
	
COINATIVELIBEXPORT
void srad2_kernal(uint64_t arg0,uint64_t arg1,uint64_t arg2,uint64_t arg3,
					uint64_t arg4,uint64_t arg5,uint64_t arg6,uint64_t arg7,
					uint64_t arg8,uint64_t arg9,uint64_t arg10,uint64_t arg11,uint64_t arg12,uint64_t arg13)
{

	long cheader = (long)arg0;
	long ctail = (long)arg1;
	long rheader = (long)arg2;
	long rtail = (long)arg3;
	long Nr = (long)arg4;
	float *testTmp = (float *)arg5;
	float *image = (float *)arg6;
	float *c = (float *)arg7;
	float *dN = (float *)arg8;
	float *dS = (float *)arg9;
	float *dW = (float *)arg10;
	float *dE = (float *)arg11;
	int *iS = (int *)arg12;
	int *jE = (int *)arg13;

	long i,j,k;
	float cS,cN,cW,cE,D;
	
	 // divergence & image update
	#pragma omp parallel for private(i, j, k, D, cS, cN, cW, cE) shared(image, c, Nr,iS,jE, testTmp,dS,dN,dW,dE)
        for (j=cheader; j<ctail; j++) {												// do for the range of columns in IMAGE

			// printf("NUMBER OF THREADS: %d\n", omp_get_num_threads());

            for (i=rheader; i<rtail; i++) {											// do for the range of rows in IMAGE

	                // current index
	                k = i + Nr*j;												// get position of current element

	                // diffusion coefficent
	                cN = c[k];													// north diffusion coefficient
	                cS = c[iS[i] + Nr*j];										// south diffusion coefficient
	                cW = c[k];													// west diffusion coefficient
	                cE = c[i + Nr*jE[j]];										// east diffusion coefficient

	                // divergence (equ 58)
	                D = cN*dN[k] + cS*dS[k] + cW*dW[k] + cE*dE[k];				// divergence

	                // image update (equ 61) (every element of IMAGE)
	                image[k] = image[k] + 0.25*testTmp[1]*D;								// updates image (based on input time step and divergence)
		}

        }
	
}



==> cf_src/partitions/srad/timer.cpp <==
#include <stdlib.h>
#include <sys/time.h>

 // Returns the current system time in microseconds
long long get_time() {
	struct timeval tv;
	gettimeofday(&tv, NULL);
	return (tv.tv_sec * 1000000) + tv.tv_usec;
}


==> cf_src/tiles/cholesky/cholesky_tile_hstreams.cpp <==
/*
 * Copyright 2012 Intel Corporation.
 *
 * This file is subject to the Intel Sample Source Code License. A copy
 * of the Intel Sample Source Code License is included.
 */
#include <stdio.h>
#include <mkl.h>
#include <math.h>
#include <sys/time.h>
#include <omp.h>
#include <stdlib.h>
#include <cmath>
#include <string.h>

#include <hStreams_source.h>
#include <hStreams_app_api.h>
#include <intel-coi/common/COIMacros_common.h>
#include <omp.h>

#include "helper_functions.h"
#include "dtime.h"
#include "hStreams_custom.h"

#define MAX(x, y) (((x) > (y)) ? (x) : (y))
#define MIN(x, y) (((x) < (y)) ? (x) : (y))
#define SWITCH_CHAR  '-'

extern double* dpo_generate(size_t);

HSTR_CPU_MASK avail_cpu_mask, avoid_cpu_mask;

static int loc_verbose = 0;

void cholesky_tiled(double *mat, int tile_size, int num_tiles, int mat_size,
        int niter, int max_log_str, bool layRow, int verify)
{
    //total number of tiles
    int tot_tiles = num_tiles * num_tiles;

    //memory allocation for matrix for tiled-Cholesky
    double *A_my = (double *)malloc(mat_size*mat_size*sizeof(double));

    //memory allocation for matrix for MKL cholesky (for comparison)
    double *A_MKL = (double *)malloc(mat_size*mat_size*sizeof(double));

    //memory allocation for tiled matrix
    double **Asplit = new double* [tot_tiles];
    int mem_size_tile = tile_size*tile_size*sizeof(double);

    for (int i = 0; i < tot_tiles; ++i) {
        //Buffer per tile, host allocation
        Asplit[i] = (double *)_mm_malloc(mem_size_tile, 64);

        //Buffer creation and allocation on the card
        hStreams_app_create_buf((void *)Asplit[i], mem_size_tile);
    }

    double tbegin, tend;

    int iter;
    int info;

    //Events are needed for various synchronizations to enforce
    //data dependence between and among data-transfers/computes
    HSTR_EVENT *eventcpyto = new HSTR_EVENT[tot_tiles];
    HSTR_EVENT *eventcpyfr = new HSTR_EVENT[tot_tiles];
    HSTR_EVENT *eventpotrf = new HSTR_EVENT[tot_tiles];
    HSTR_EVENT *eventtrsm = new HSTR_EVENT[tot_tiles];
    HSTR_EVENT *eventsyrk = new HSTR_EVENT[tot_tiles];
    HSTR_EVENT *eventgemm = new HSTR_EVENT[tot_tiles];

    //for timing tiled cholesky
    double *totTimeMsec = new double [niter];

    //for timing MKL cholesky
    double *totTimeMsecMKL = new double [niter];

    HSTR_RESULT res;

    //these queues are used for queining up compute on the card and
    //data transfers to/from the card.
    //q_trsm for dtrsm, q_potrf for dportf, q_syrk_gemm for both dsyrk and dgemm.
    //The queues are incremented by one for every compute queued and wrap
    //around the max_log_str available. This ensures good load-balancing.
    int q_trsm, q_potrf, q_syrk_gemm;

    CBLAS_ORDER blasLay;
    int lapackLay;

    if (layRow) {
        blasLay = CblasRowMajor;
        lapackLay = LAPACK_ROW_MAJOR;
    }
    else {
        blasLay = CblasColMajor;
        lapackLay = LAPACK_COL_MAJOR;
    }

    for (iter = 0; iter < niter; ++iter) {

        //copying matrices into separate variables for tiled cholesky (A_my)
        //and MKL cholesky (A_MKL)
        //The output overwrites the matrices and hence the need to copy
        //for each iteration
        copy_mat(mat, A_my, mat_size);
        copy_mat(mat, A_MKL, mat_size);

        unsigned int m, n, k;

        printf("\nIteration = %d\n", iter);

        //beginning of timing
        tbegin = dtimeGet();

        //splitting time included in the timing
        //This splits the input matrix into tiles (or blocks)
        split_into_blocks(A_my, Asplit, num_tiles, tile_size, mat_size, layRow);

        q_potrf = 0;
        for (k = 0; k < num_tiles; ++k)
        {
            //POTRF
            //dpotrf is executed on the host on the diagonal tile
            //the results are then sent to the card
            if (k > 0) {
                hStreams_app_event_wait(1, &eventsyrk[k*num_tiles + k]);
                if (loc_verbose > 0)
                    printf("Sending tile[%d][%d] to host in queue %d\n",
                            k, k, (int)(q_potrf % max_log_str)) ;

                hStreams_app_xfer_memory(Asplit[k*num_tiles + k],
                        Asplit[k*num_tiles + k], mem_size_tile,
                        (int)(q_potrf % max_log_str), HSTR_SINK_TO_SRC,
                        &eventcpyfr[k*num_tiles + k]);

                hStreams_app_event_wait(1, &eventcpyfr[k*num_tiles + k]);
            }

            if (loc_verbose > 0)
                printf("Executing potrf on host for tile[%d][%d]\n", k, k);

            info = LAPACKE_dpotrf(lapackLay, 'L', tile_size,
                    Asplit[k*num_tiles + k], tile_size);

            if (k < num_tiles - 1) {
                if (loc_verbose > 0)
                    printf("Sending tile[%d][%d] to card in queue %d\n",
                            k, k, (int)(q_potrf % max_log_str));

                hStreams_app_xfer_memory(Asplit[k*num_tiles + k],
                        Asplit[k*num_tiles + k], mem_size_tile,
                        (int)(q_potrf % max_log_str), HSTR_SRC_TO_SINK,
                        &eventcpyto[k*num_tiles + k]);
            }
            q_potrf++;

            q_trsm = 0;
            for (m = k+1; m < num_tiles; ++m) {
                if (k == 0) {
                    if (loc_verbose > 0)
                        printf("Sending tile[%d][%d] to card in queue %d\n",
                                m, k, (int)(q_trsm % max_log_str));

                    hStreams_app_xfer_memory(Asplit[m*num_tiles + k],
                            Asplit[m*num_tiles + k], mem_size_tile,
                            (int)(q_trsm % max_log_str), HSTR_SRC_TO_SINK,
                            &eventcpyto[m*num_tiles + k]);
                }

                //DTRSM
                hStreams_app_event_wait(1, &eventcpyto[k*num_tiles + k]);

                if (k > 0) {
                    hStreams_app_event_wait(1, &eventgemm[m*num_tiles + k]);
                }

                //dtrsm is executed on the card
                if (loc_verbose > 0)
                    printf("Executing trsm for tile[%d][%d] on card in queue %d\n",
                            m, k, (int)(q_trsm % max_log_str));

                res = hStreams_custom_dtrsm(blasLay, CblasRight, CblasLower,
                        CblasTrans, CblasNonUnit, tile_size, tile_size, 1.0,
                        Asplit[k*num_tiles + k], tile_size, Asplit[m*num_tiles + k],
                        tile_size, (int)(q_trsm % max_log_str),
                        &eventtrsm[m*num_tiles + k]);

                if (loc_verbose > 0)
                    printf("Sending tile[%d][%d] back to host in queue %d\n",
                            m, k, (int)(q_trsm % max_log_str));

                hStreams_app_xfer_memory(Asplit[m*num_tiles + k],
                        Asplit[m*num_tiles + k], mem_size_tile,
                        (int)(q_trsm % max_log_str), HSTR_SINK_TO_SRC,
                        &eventcpyfr[m*num_tiles + k]);

                q_trsm++;
            }

            q_syrk_gemm = 0;
            for (n = k+1; n < num_tiles; ++n)
            {
                if (k == 0) {
                    if (loc_verbose > 0)
                        printf("Sending tile[%d][%d] to card in queue %d\n",
                                n, n, (int)(q_syrk_gemm % max_log_str));

                    hStreams_app_xfer_memory(Asplit[n*num_tiles + n],
                            Asplit[n*num_tiles + n], mem_size_tile,
                            (int)(q_syrk_gemm % max_log_str), HSTR_SRC_TO_SINK,
                            &eventcpyto[n*num_tiles + n]);
                }

                //DSYRK
                hStreams_app_event_wait(1, &eventtrsm[n*num_tiles + k]);
                if (k > 0) {
                    hStreams_app_event_wait(1, &eventsyrk[n*num_tiles + n]);
                }

                //dsyrk is executed on the card
                if (loc_verbose > 0)
                    printf("Executing syrk for tile[%d][%d] on card in queue %d\n",
                            n, n, (int)(q_syrk_gemm % max_log_str));

                res = hStreams_custom_dsyrk(blasLay, CblasLower, CblasNoTrans,
                        tile_size, tile_size, -1.0, Asplit[n*num_tiles + k],
                        tile_size, 1.0, Asplit[n*num_tiles + n], tile_size,
                        (int)(q_syrk_gemm % max_log_str), &eventsyrk[n*num_tiles + n]);

                q_syrk_gemm++;

                for (m = n+1; m < num_tiles; ++m) {
                    if (k == 0) {
                        if (loc_verbose > 0)
                            printf("Sending tile[%d][%d] to card in queue %d\n",
                                    m, n, (int)(q_syrk_gemm % max_log_str));

                        hStreams_app_xfer_memory(Asplit[m*num_tiles + n],
                                Asplit[m*num_tiles + n], mem_size_tile,
                                (int)(q_syrk_gemm % max_log_str),
				HSTR_SRC_TO_SINK,
                                &eventcpyto[m*num_tiles + n]);
                    }

                    //DGEMM
                    hStreams_app_event_wait(1, &eventtrsm[m*num_tiles + k]);
                    hStreams_app_event_wait(1, &eventtrsm[n*num_tiles + k]);

                    if (k > 0) {
                        hStreams_app_event_wait(1, &eventgemm[m*num_tiles + n]);
                    }

                    //dgemm is executed on the card
                    if (loc_verbose > 0)
                        printf("Executing gemm for tile[%d][%d] on card in queue %d\n",
                                m, n, (int)(q_syrk_gemm % max_log_str));

                    res = hStreams_app_dgemm(blasLay, CblasNoTrans, CblasTrans,
                            tile_size, tile_size, tile_size, -1.0, Asplit[m*num_tiles + k],
                            tile_size, Asplit[n*num_tiles + k], tile_size, 1.0,
                            Asplit[m*num_tiles + n], tile_size,
                            (int)(q_syrk_gemm % max_log_str), &eventgemm[m*num_tiles + n]);

                    q_syrk_gemm++;
                }
            }
        }

        //syncrhonizing all the streams
        hStreams_app_thread_sync();

        //end of timing
        tend = dtimeGet();

        totTimeMsec[iter] = 1e3*(tend-tbegin);
        printf("time for Tiled hstreams Cholesky for iteration %d = %.2f msec\n",
                iter, totTimeMsec[iter]);

        //assembling of tiles back into full matrix
        assemble(Asplit, A_my, num_tiles, tile_size, mat_size, layRow);

        //calling mkl cholesky for verification and timing comparison.
        //Using auto-offload feature of MKL
        //FIXME: calling this function causes a crash on Windows
        /* 
	mkl_mic_enable();
        tbegin = dtimeGet();

        //calling MKL dpotrf on the full matrix
        info = LAPACKE_dpotrf(lapackLay, 'L', mat_size, A_MKL, mat_size);

        tend = dtimeGet();
        totTimeMsecMKL[iter] = 1e3*(tend-tbegin);
        printf("time for MKL Cholesky (AO) for iteration %d = %.2f msec\n",
                iter, totTimeMsecMKL[iter]);

        if (info != 0) printf("error with dpotrf\n");
        mkl_mic_disable(); */ // by Jianbin

        if ( verify == 1) {
            bool result = verify_results(A_my, A_MKL, mat_size*mat_size);
            if (result == true)
                printf("Tiled Cholesky successful\n");
            else
                printf("Tiled Chloesky failed\n");
        }
    }

    double meanTimeMsec, stdDevMsec;
    double meanTimeMsecMKL, stdDevMsecMKL;
    mean_and_stdev(totTimeMsec, meanTimeMsec, stdDevMsec, niter);
    mean_and_stdev(totTimeMsecMKL, meanTimeMsecMKL, stdDevMsecMKL, niter);

    double gflops = pow(mat_size, 3.0) / 3.0 * 1e-9;

    printf("\nMatrix size = %d\n", mat_size);

    printf("Tiled hStreams Cholesky: for %d iterations (ignoring first),\n"
            "mean Time = %.2f msec, stdDev Time = %.2f msec,\n"
            "Mean Gflops (using mean Time) = %.2f\n",
            niter - 1, meanTimeMsec, stdDevMsec, gflops / (meanTimeMsec * 1e-3));

    /*
    printf("\nMKL AO Cholesky: for %d iterations (ignoring first),\n"
            "mean Time = %.2f msec, stdDev Time = %.2f msec,\n"
            "Mean Gflops (using meanTime) = %.2f\n\n",
            niter - 1, meanTimeMsecMKL, stdDevMsecMKL, gflops / (meanTimeMsecMKL * 1e-3));
    */ // by Jianbin

    //Free
    free(A_my);
    free(A_MKL);
    for (int i = 0; i < tot_tiles; ++i) {
        _mm_free(Asplit[i]);
    }
    delete [] Asplit;
    delete [] eventcpyto;
    delete [] eventcpyfr;
    delete [] eventpotrf;
    delete [] eventtrsm;
    delete [] eventsyrk;
    delete [] eventgemm;
    delete [] totTimeMsec;
    delete [] totTimeMsecMKL;

}

int main(int argc, char** argv)
{
    HSTR_OPTIONS hstreams_options;
    hStreams_GetCurrentOptions(&hstreams_options, sizeof(HSTR_OPTIONS));

    hstreams_options.verbose = 0;
    char *libNames[200] = {NULL, NULL};

    //Library to be loaded for sink-side code
    libNames[0] = "cholesky_sink_1.so";
    hstreams_options.libNameCnt = 1;
    hstreams_options.libNames = libNames;
    hstreams_options.libFlags = NULL;

    int mat_size_m, num_tiles, niter, tile_size;
    niter = 5; num_tiles = 1;
    mat_size_m = 0; //must be an input
    bool layRow = true;

    //max_log_str defines the no. of physical partitions on the card
    int max_log_str = 5;

    int verify = 1;
    int tLogStreamsPerPlace = 1;
    int tPlacesPerDomain = 1;

    hStreams_SetOptions(&hstreams_options);
    for (int i=1;i < argc;i++)
    {
        if (*argv[i] == SWITCH_CHAR)
        {
            switch (*(argv[i]+1))
            {
                case 'm':
                    mat_size_m = (int)atol(argv[i]+3);
                    break;

                case 't':
                    num_tiles = (int)atol(argv[i]+3);
                    break;

                case 's': // the number of logical streams per place
                    tLogStreamsPerPlace = (int)atol(argv[i]+3);
                    break;
		    
                case 'p': // the number of partitions per domain
                    tPlacesPerDomain = (int)atol(argv[i]+3);
                    break;		    

                case 'l':
                    if ((strcmp("row", argv[i]+3) == 0) ||
                            (strcmp("ROW", argv[i]+3) == 0)) {
                        layRow = true;
                        printf("matrix is in Row major format\n");
                    }
                    else {
                        layRow = false;
                        printf("matrix is in Col major format\n");
                    }
                    break;

                case 'i':
                    niter = (int)atol(argv[i]+3);
		    if( niter < 3 ) niter=3;
		    break;

                case 'v':
                    verify = (int)atol(argv[i]+3);
		    break;

                default:
                    break;
            }
        }
    }
    dtimeInit();

    printf("no. of streams (partitions) = %d, mat_size = %d, num_tiles = %d,"
            " niter = %d\n\n", max_log_str, mat_size_m, num_tiles, niter);

    //Check that mat_size is divisible by num_tiles
    if (mat_size_m % num_tiles != 0) {
        printf("matrix size MUST be divisible by num_tiles.. aborting\n");
        exit(0);
    }

    if (mat_size_m == 0) { printf("mat_size_m is not defined\n"); exit(0); }

    tile_size = mat_size_m / num_tiles;

    //This allocates memory for the full input matrix
    double *A = (double *)malloc(mat_size_m*mat_size_m*sizeof(double));

    //Generate a symmetric positve-definite matrix
    A = dpo_generate(mat_size_m);

    //No. of PlacesPerDomain is same as no. of logical streams since LogStreamsPerPlace is 1.
    uint32_t PlacesPerDomain = tPlacesPerDomain;
    uint32_t LogStreamsPerPlace = tLogStreamsPerPlace;
    max_log_str = tPlacesPerDomain * tLogStreamsPerPlace;
    printf(">>parameters: partitions=%d, streams=%d\n", PlacesPerDomain, LogStreamsPerPlace);
    hStreams_app_init(PlacesPerDomain, LogStreamsPerPlace);

    //Calling the tiled Cholesky function. This does the factorization of the full matrix using a tiled implementation.
    cholesky_tiled(A, tile_size, num_tiles, mat_size_m, niter,
            max_log_str, layRow, verify);

    hStreams_app_fini();

    free(A);

    return 0;
}


==> cf_src/tiles/cholesky/runit.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.
#scatter affinity set for host
export KMP_AFFINITY=scatter

#for MKL AO run
export MIC_ENV_PREFIX=MIC
export MIC_KMP_AFFINITY=balanced

. ../../common/setEnv.sh ../../../bin

cd ../../../bin/host

#m - matrix size; t - no. of tiles; s - no. of streams (partitions on MIC); i - no. of iterations
#l - layout (row or ROW for rowmajor; else is colMajor)

for tiles in 2 3 4 5 6 8 10 12 15 16 20 
do
  ./cholesky_tiled_hstreams -m 9600 -t $tiles -p 4 -s 1 -l col -i 11 -v 0
done




==> cf_src/tiles/hotspot/compute_tran_temp.cpp <==

#include <stdio.h>
#include <stdlib.h>
#include <float.h>
#include <math.h>
#include <omp.h>

#include <intel-coi/sink/COIPipeline_sink.h>
#include <mkl.h>
#include <hStreams_common.h>

#define OPEN

#define IN_RANGE(x, min, max)   ((x)>=(min) && (x)<=(max))
#define CLAMP_RANGE(x, min, max) x = (x<(min)) ? min : ((x>(max)) ? max : x )
#define MIN(a, b) ((a)<=(b) ? (a) : (b))

/* maximum power density possible (say 300W for a 10mm x 10mm chip)	*/
#define MAX_PD	(3.0e6)
/* required precision in degrees	*/
#define PRECISION	0.001
#define SPEC_HEAT_SI 1.75e6
#define K_SI 100
/* capacitance fitting factor	*/
#define FACTOR_CHIP	0.5
//#define NUM_THREAD 4

/* chip parameters	*/
float t_chip = 0.0005;
float chip_height = 0.016;
float chip_width = 0.016;
/* ambient temperature, assuming no package at all	*/
float amb_temp = 80.0;


int num_omp_threads=8;

/* Single iteration of the transient solver in the grid model.
 * advances the solution of the discretized difference equations 
 * by one time step
 */
COINATIVELIBEXPORT
void compute_tran_temp(uint64_t arg0,uint64_t arg1,uint64_t arg2,uint64_t arg3,
							uint64_t arg4,uint64_t arg5,uint64_t arg6,uint64_t arg7,
							uint64_t arg8,uint64_t arg9,uint64_t arg10,uint64_t arg11,
							uint64_t arg12,uint64_t arg13,uint64_t arg14) 
{

	int row_header = (int)arg0;
	int row_tail = (int)arg1;
	int col_header = (int)arg2;
	int col_tail = (int)arg3;
	int num_iterations = (int)arg4;
	int row = (int)arg5;
	int col = (int)arg6;

	float *temp_dst = (float *)arg7;
	float *temp_src = (float *)arg8;
	float *power = (float *)arg9;

	float grid_height = chip_height / row;
	float grid_width = chip_width / col;

	float Cap = FACTOR_CHIP * SPEC_HEAT_SI * t_chip * grid_width * grid_height;
	float Rx = grid_width / (2.0 * K_SI * t_chip * grid_height);
	float Ry = grid_height / (2.0 * K_SI * t_chip * grid_width);
	float Rz = t_chip / (K_SI * grid_height * grid_width);

	float max_slope = MAX_PD / (FACTOR_CHIP * t_chip * SPEC_HEAT_SI);
	float step = PRECISION / max_slope;

	float delta;
	int r, c;

	
	//test
	//	fprintf(stdout,"rx=%g\try=%g\trz=%g\tcap=%g\tstep=%g\n",Rx,Ry,Rz,Cap,step);

	//printf("num_omp_threads: %d\n", num_omp_threads);
	//omp_set_num_threads(num_omp_threads);
    #pragma omp parallel shared(power, temp_src,temp_dst)
    	{
		#pragma omp for private(r, c, delta) firstprivate(row_header, row_tail, col_header, col_tail, row, col) schedule(static)
		for (r = row_header; r < row_tail; r++) {

				int N = r - 1;
				int S = r + 1;
				
				N = (N < 0) ? 0 : N;
				S = (S > row-1) ? row-1 : S;
			
				for (c = col_header; c < col_tail; c++) {

					
				        int W = c - 1;
				        int E = c + 1;
						
				        W = (W < 0) ? 0 : W;
				        E = (E > col-1) ? col-1 : E;
				
					delta = (step / Cap) * (power[r*col+c] + 
							(temp_src[S*col+c] + temp_src[N*col+c] - 2.0*temp_src[r*col+c]) / Ry + 
							(temp_src[r*col+E] + temp_src[r*col+W] - 2.0*temp_src[r*col+c]) / Rx + 
							(amb_temp - temp_src[r*col+c]) / Rz);
					
					/*	Update Temperatures */
					temp_dst[r*col+c] =temp_src[r*col+c]+ delta;
			}
		}
	}

}



==> cf_src/tiles/hotspot/getopt.cpp <==
/* Getopt for GNU.
   NOTE: getopt is now part of the C library, so if you don't know what
   "Keep this file name-space clean" means, talk to drepper@gnu.org
   before changing it!
   Copyright (C) 1987,88,89,90,91,92,93,94,95,96,98,99,2000,2001
        Free Software Foundation, Inc.
   This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute it and/or
   modify it under the terms of the GNU Lesser General Public
   License as published by the Free Software Foundation; either
   version 2.1 of the License, or (at your option) any later version.

   The GNU C Library is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
   Lesser General Public License for more details.

   You should have received a copy of the GNU Lesser General Public
   License along with the GNU C Library; if not, write to the Free
   Software Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA
   02111-1307 USA.  */

/* This tells Alpha OSF/1 not to define a getopt prototype in <stdio.h>.
   Ditto for AIX 3.2 and <stdlib.h>.  */
#ifndef _NO_PROTO
# define _NO_PROTO
#endif

#ifdef HAVE_CONFIG_H
# include <config.h>
#endif

#if !defined __STDC__ || !__STDC__
/* This is a separate conditional since some stdc systems
   reject `defined (const)'.  */
# ifndef const
#  define const
# endif
#endif

#include <stdio.h>

/* Comment out all this code if we are using the GNU C Library, and are not
   actually compiling the library itself.  This code is part of the GNU C
   Library, but also included in many other GNU distributions.  Compiling
   and linking in this code is a waste when using the GNU C library
   (especially if it is a shared library).  Rather than having every GNU
   program understand `configure --with-gnu-libc' and omit the object files,
   it is simpler to just do this in the source for each such file.  */

#define GETOPT_INTERFACE_VERSION 2
#if !defined _LIBC && defined __GLIBC__ && __GLIBC__ >= 2
# include <gnu-versions.h>
# if _GNU_GETOPT_INTERFACE_VERSION == GETOPT_INTERFACE_VERSION
#  define ELIDE_CODE
# endif
#endif

#ifndef ELIDE_CODE


/* This needs to come after some library #include
   to get __GNU_LIBRARY__ defined.  */
#ifdef  __GNU_LIBRARY__
/* Don't include stdlib.h for non-GNU C libraries because some of them
   contain conflicting prototypes for getopt.  */
# include <stdlib.h>
# include <unistd.h>
#endif  /* GNU C library.  */

#ifdef VMS
# include <unixlib.h>
# if HAVE_STRING_H - 0
#  include <string.h>
# endif
#endif

#ifndef _
/* This is for other GNU distributions with internationalized messages.  */
# if (HAVE_LIBINTL_H && ENABLE_NLS) || defined _LIBC
#  include <libintl.h>
#  ifndef _
#   define _(msgid)     gettext (msgid)
#  endif
# else
#  define _(msgid)      (msgid)
# endif
# if defined _LIBC && defined USE_IN_LIBIO
#  include <wchar.h>
# endif
#endif

/* This version of `getopt' appears to the caller like standard Unix `getopt'
   but it behaves differently for the user, since it allows the user
   to intersperse the options with the other arguments.

   As `getopt' works, it permutes the elements of ARGV so that,
   when it is done, all the options precede everything else.  Thus
   all application programs are extended to handle flexible argument order.

   Setting the environment variable POSIXLY_CORRECT disables permutation.
   Then the behavior is completely standard.

   GNU application programs can use a third alternative mode in which
   they can distinguish the relative order of options and other arguments.  */

#include "getopt.h"

/* For communication from `getopt' to the caller.
   When `getopt' finds an option that takes an argument,
   the argument value is returned here.
   Also, when `ordering' is RETURN_IN_ORDER,
   each non-option ARGV-element is returned here.  */

char *optarg;

/* Index in ARGV of the next element to be scanned.
   This is used for communication to and from the caller
   and for communication between successive calls to `getopt'.

   On entry to `getopt', zero means this is the first call; initialize.

   When `getopt' returns -1, this is the index of the first of the
   non-option elements that the caller should itself scan.

   Otherwise, `optind' communicates from one call to the next
   how much of ARGV has been scanned so far.  */

/* 1003.2 says this must be 1 before any call.  */
int optind = 1;

/* Formerly, initialization of getopt depended on optind==0, which
   causes problems with re-calling getopt as programs generally don't
   know that. */

int __getopt_initialized;

/* The next char to be scanned in the option-element
   in which the last option character we returned was found.
   This allows us to pick up the scan where we left off.

   If this is zero, or a null string, it means resume the scan
   by advancing to the next ARGV-element.  */

static char *nextchar;

/* Callers store zero here to inhibit the error message
   for unrecognized options.  */

int opterr = 1;

/* Set to an option character which was unrecognized.
   This must be initialized on some systems to avoid linking in the
   system's own getopt implementation.  */

int optopt = '?';

/* Describe how to deal with options that follow non-option ARGV-elements.

   If the caller did not specify anything,
   the default is REQUIRE_ORDER if the environment variable
   POSIXLY_CORRECT is defined, PERMUTE otherwise.

   REQUIRE_ORDER means don't recognize them as options;
   stop option processing when the first non-option is seen.
   This is what Unix does.
   This mode of operation is selected by either setting the environment
   variable POSIXLY_CORRECT, or using `+' as the first character
   of the list of option characters.

   PERMUTE is the default.  We permute the contents of ARGV as we scan,
   so that eventually all the non-options are at the end.  This allows options
   to be given in any order, even with programs that were not written to
   expect this.

   RETURN_IN_ORDER is an option available to programs that were written
   to expect options and other ARGV-elements in any order and that care about
   the ordering of the two.  We describe each non-option ARGV-element
   as if it were the argument of an option with character code 1.
   Using `-' as the first character of the list of option characters
   selects this mode of operation.

   The special argument `--' forces an end of option-scanning regardless
   of the value of `ordering'.  In the case of RETURN_IN_ORDER, only
   `--' can cause `getopt' to return -1 with `optind' != ARGC.  */

static enum
{
  REQUIRE_ORDER, PERMUTE, RETURN_IN_ORDER
} ordering;

/* Value of POSIXLY_CORRECT environment variable.  */
static char *posixly_correct;

#ifdef  __GNU_LIBRARY__
/* We want to avoid inclusion of string.h with non-GNU libraries
   because there are many ways it can cause trouble.
   On some systems, it contains special magic macros that don't work
   in GCC.  */
# include <string.h>
# define my_index       strchr
#else

//# if HAVE_STRING_H || WIN32 /* Pete Wilson mod 7/28/02 */
#  include <string.h>
//# else
//#  include <strings.h>
//# endif

/* Avoid depending on library functions or files
   whose names are inconsistent.  */

#ifndef getenv
extern char *getenv ();
#endif

static char *
my_index (str, chr)
     const char *str;
     int chr;
{
  while (*str)
    {
      if (*str == chr)
        return (char *) str;
      str++;
    }
  return 0;
}

/* If using GCC, we can safely declare strlen this way.
   If not using GCC, it is ok not to declare it.  */
#ifdef __GNUC__
/* Note that Motorola Delta 68k R3V7 comes with GCC but not stddef.h.
   That was relevant to code that was here before.  */
# if (!defined __STDC__ || !__STDC__) && !defined strlen
/* gcc with -traditional declares the built-in strlen to return int,
   and has done so at least since version 2.4.5. -- rms.  */
extern int strlen (const char *);
# endif /* not __STDC__ */
#endif /* __GNUC__ */

#endif /* not __GNU_LIBRARY__ */

/* Handle permutation of arguments.  */

/* Describe the part of ARGV that contains non-options that have
   been skipped.  `first_nonopt' is the index in ARGV of the first of them;
   `last_nonopt' is the index after the last of them.  */

static int first_nonopt;
static int last_nonopt;

#ifdef _LIBC
/* Stored original parameters.
   XXX This is no good solution.  We should rather copy the args so
   that we can compare them later.  But we must not use malloc(3).  */
extern int __libc_argc;
extern char **__libc_argv;

/* Bash 2.0 gives us an environment variable containing flags
   indicating ARGV elements that should not be considered arguments.  */

# ifdef USE_NONOPTION_FLAGS
/* Defined in getopt_init.c  */
extern char *__getopt_nonoption_flags;

static int nonoption_flags_max_len;
static int nonoption_flags_len;
# endif

# ifdef USE_NONOPTION_FLAGS
#  define SWAP_FLAGS(ch1, ch2) \
  if (nonoption_flags_len > 0)                                                \
    {                                                                         \
      char __tmp = __getopt_nonoption_flags[ch1];                             \
      __getopt_nonoption_flags[ch1] = __getopt_nonoption_flags[ch2];          \
      __getopt_nonoption_flags[ch2] = __tmp;                                  \
    }
# else
#  define SWAP_FLAGS(ch1, ch2)
# endif
#else   /* !_LIBC */
# define SWAP_FLAGS(ch1, ch2)
#endif  /* _LIBC */

/* Exchange two adjacent subsequences of ARGV.
   One subsequence is elements [first_nonopt,last_nonopt)
   which contains all the non-options that have been skipped so far.
   The other is elements [last_nonopt,optind), which contains all
   the options processed since those non-options were skipped.

   `first_nonopt' and `last_nonopt' are relocated so that they describe
   the new indices of the non-options in ARGV after they are moved.  */

#if defined __STDC__ && __STDC__
static void exchange (char **);
#endif

static void
exchange (argv)
     char **argv;
{
  int bottom = first_nonopt;
  int middle = last_nonopt;
  int top = optind;
  char *tem;

  /* Exchange the shorter segment with the far end of the longer segment.
     That puts the shorter segment into the right place.
     It leaves the longer segment in the right place overall,
     but it consists of two parts that need to be swapped next.  */

#if defined _LIBC && defined USE_NONOPTION_FLAGS
  /* First make sure the handling of the `__getopt_nonoption_flags'
     string can work normally.  Our top argument must be in the range
     of the string.  */
  if (nonoption_flags_len > 0 && top >= nonoption_flags_max_len)
    {
      /* We must extend the array.  The user plays games with us and
         presents new arguments.  */
      char *new_str = malloc (top + 1);
      if (new_str == NULL)
        nonoption_flags_len = nonoption_flags_max_len = 0;
      else
        {
          memset (__mempcpy (new_str, __getopt_nonoption_flags,
                             nonoption_flags_max_len),
                  '\0', top + 1 - nonoption_flags_max_len);
          nonoption_flags_max_len = top + 1;
          __getopt_nonoption_flags = new_str;
        }
    }
#endif

  while (top > middle && middle > bottom)
    {
      if (top - middle > middle - bottom)
        {
          /* Bottom segment is the short one.  */
          int len = middle - bottom;
          register int i;

          /* Swap it with the top part of the top segment.  */
          for (i = 0; i < len; i++)
            {
              tem = argv[bottom + i];
              argv[bottom + i] = argv[top - (middle - bottom) + i];
              argv[top - (middle - bottom) + i] = tem;
              SWAP_FLAGS (bottom + i, top - (middle - bottom) + i);
            }
          /* Exclude the moved bottom segment from further swapping.  */
          top -= len;
        }
      else
        {
          /* Top segment is the short one.  */
          int len = top - middle;
          register int i;

          /* Swap it with the bottom part of the bottom segment.  */
          for (i = 0; i < len; i++)
            {
              tem = argv[bottom + i];
              argv[bottom + i] = argv[middle + i];
              argv[middle + i] = tem;
              SWAP_FLAGS (bottom + i, middle + i);
            }
          /* Exclude the moved top segment from further swapping.  */
          bottom += len;
        }
    }

  /* Update records for the slots the non-options now occupy.  */

  first_nonopt += (optind - last_nonopt);
  last_nonopt = optind;
}

/* Initialize the internal data when the first call is made.  */

#if defined __STDC__ && __STDC__
static const char *_getopt_initialize (int, char *const *, const char *);
#endif
static const char *
_getopt_initialize (argc, argv, optstring)
     int argc;
     char *const *argv;
     const char *optstring;
{
  /* Start processing options with ARGV-element 1 (since ARGV-element 0
     is the program name); the sequence of previously skipped
     non-option ARGV-elements is empty.  */

  first_nonopt = last_nonopt = optind;

  nextchar = NULL;

  posixly_correct = getenv ("POSIXLY_CORRECT");

  /* Determine how to handle the ordering of options and nonoptions.  */

  if (optstring[0] == '-')
    {
      ordering = RETURN_IN_ORDER;
      ++optstring;
    }
  else if (optstring[0] == '+')
    {
      ordering = REQUIRE_ORDER;
      ++optstring;
    }
  else if (posixly_correct != NULL)
    ordering = REQUIRE_ORDER;
  else
    ordering = PERMUTE;

#if defined _LIBC && defined USE_NONOPTION_FLAGS
  if (posixly_correct == NULL
      && argc == __libc_argc && argv == __libc_argv)
    {
      if (nonoption_flags_max_len == 0)
        {
          if (__getopt_nonoption_flags == NULL
              || __getopt_nonoption_flags[0] == '\0')
            nonoption_flags_max_len = -1;
          else
            {
              const char *orig_str = __getopt_nonoption_flags;
              int len = nonoption_flags_max_len = strlen (orig_str);
              if (nonoption_flags_max_len < argc)
                nonoption_flags_max_len = argc;
              __getopt_nonoption_flags =
                (char *) malloc (nonoption_flags_max_len);
              if (__getopt_nonoption_flags == NULL)
                nonoption_flags_max_len = -1;
              else
                memset (__mempcpy (__getopt_nonoption_flags, orig_str, len),
                        '\0', nonoption_flags_max_len - len);
            }
        }
      nonoption_flags_len = nonoption_flags_max_len;
    }
  else
    nonoption_flags_len = 0;
#endif

  return optstring;
}

/* Scan elements of ARGV (whose length is ARGC) for option characters
   given in OPTSTRING.

   If an element of ARGV starts with '-', and is not exactly "-" or "--",
   then it is an option element.  The characters of this element
   (aside from the initial '-') are option characters.  If `getopt'
   is called repeatedly, it returns successively each of the option characters
   from each of the option elements.

   If `getopt' finds another option character, it returns that character,
   updating `optind' and `nextchar' so that the next call to `getopt' can
   resume the scan with the following option character or ARGV-element.

   If there are no more option characters, `getopt' returns -1.
   Then `optind' is the index in ARGV of the first ARGV-element
   that is not an option.  (The ARGV-elements have been permuted
   so that those that are not options now come last.)

   OPTSTRING is a string containing the legitimate option characters.
   If an option character is seen that is not listed in OPTSTRING,
   return '?' after printing an error message.  If you set `opterr' to
   zero, the error message is suppressed but we still return '?'.

   If a char in OPTSTRING is followed by a colon, that means it wants an arg,
   so the following text in the same ARGV-element, or the text of the following
   ARGV-element, is returned in `optarg'.  Two colons mean an option that
   wants an optional arg; if there is text in the current ARGV-element,
   it is returned in `optarg', otherwise `optarg' is set to zero.

   If OPTSTRING starts with `-' or `+', it requests different methods of
   handling the non-option ARGV-elements.
   See the comments about RETURN_IN_ORDER and REQUIRE_ORDER, above.

   Long-named options begin with `--' instead of `-'.
   Their names may be abbreviated as long as the abbreviation is unique
   or is an exact match for some defined option.  If they have an
   argument, it follows the option name in the same ARGV-element, separated
   from the option name by a `=', or else the in next ARGV-element.
   When `getopt' finds a long-named option, it returns 0 if that option's
   `flag' field is nonzero, the value of the option's `val' field
   if the `flag' field is zero.

   The elements of ARGV aren't really const, because we permute them.
   But we pretend they're const in the prototype to be compatible
   with other systems.

   LONGOPTS is a vector of `struct option' terminated by an
   element containing a name which is zero.

   LONGIND returns the index in LONGOPT of the long-named option found.
   It is only valid when a long-named option has been found by the most
   recent call.

   If LONG_ONLY is nonzero, '-' as well as '--' can introduce
   long-named options.  */

int
_getopt_internal (argc, argv, optstring, longopts, longind, long_only)
     int argc;
     char *const *argv;
     const char *optstring;
     const struct option *longopts;
     int *longind;
     int long_only;
{
  int print_errors = opterr;
  if (optstring[0] == ':')
    print_errors = 0;

  if (argc < 1)
    return -1;

  optarg = NULL;

  if (optind == 0 || !__getopt_initialized)
    {
      if (optind == 0)
        optind = 1;     /* Don't scan ARGV[0], the program name.  */
      optstring = _getopt_initialize (argc, argv, optstring);
      __getopt_initialized = 1;
    }

  /* Test whether ARGV[optind] points to a non-option argument.
     Either it does not have option syntax, or there is an environment flag
     from the shell indicating it is not an option.  The later information
     is only used when the used in the GNU libc.  */
#if defined _LIBC && defined USE_NONOPTION_FLAGS
# define NONOPTION_P (argv[optind][0] != '-' || argv[optind][1] == '\0'       \
                      || (optind < nonoption_flags_len                        \
                          && __getopt_nonoption_flags[optind] == '1'))
#else
# define NONOPTION_P (argv[optind][0] != '-' || argv[optind][1] == '\0')
#endif

  if (nextchar == NULL || *nextchar == '\0')
    {
      /* Advance to the next ARGV-element.  */

      /* Give FIRST_NONOPT and LAST_NONOPT rational values if OPTIND has been
         moved back by the user (who may also have changed the arguments).  */
      if (last_nonopt > optind)
        last_nonopt = optind;
      if (first_nonopt > optind)
        first_nonopt = optind;

      if (ordering == PERMUTE)
        {
          /* If we have just processed some options following some non-options,
             exchange them so that the options come first.  */

          if (first_nonopt != last_nonopt && last_nonopt != optind)
            exchange ((char **) argv);
          else if (last_nonopt != optind)
            first_nonopt = optind;

          /* Skip any additional non-options
             and extend the range of non-options previously skipped.  */

          while (optind < argc && NONOPTION_P)
            optind++;
          last_nonopt = optind;
        }

      /* The special ARGV-element `--' means premature end of options.
         Skip it like a null option,
         then exchange with previous non-options as if it were an option,
         then skip everything else like a non-option.  */

      if (optind != argc && !strcmp (argv[optind], "--"))
        {
          optind++;

          if (first_nonopt != last_nonopt && last_nonopt != optind)
            exchange ((char **) argv);
          else if (first_nonopt == last_nonopt)
            first_nonopt = optind;
          last_nonopt = argc;

          optind = argc;
        }

      /* If we have done all the ARGV-elements, stop the scan
         and back over any non-options that we skipped and permuted.  */

      if (optind == argc)
        {
          /* Set the next-arg-index to point at the non-options
             that we previously skipped, so the caller will digest them.  */
          if (first_nonopt != last_nonopt)
            optind = first_nonopt;
          return -1;
        }

      /* If we have come to a non-option and did not permute it,
         either stop the scan or describe it to the caller and pass it by.  */

      if (NONOPTION_P)
        {
          if (ordering == REQUIRE_ORDER)
            return -1;
          optarg = argv[optind++];
          return 1;
        }

      /* We have found another option-ARGV-element.
         Skip the initial punctuation.  */

      nextchar = (argv[optind] + 1
                  + (longopts != NULL && argv[optind][1] == '-'));
    }

  /* Decode the current option-ARGV-element.  */

  /* Check whether the ARGV-element is a long option.

     If long_only and the ARGV-element has the form "-f", where f is
     a valid short option, don't consider it an abbreviated form of
     a long option that starts with f.  Otherwise there would be no
     way to give the -f short option.

     On the other hand, if there's a long option "fubar" and
     the ARGV-element is "-fu", do consider that an abbreviation of
     the long option, just like "--fu", and not "-f" with arg "u".

     This distinction seems to be the most useful approach.  */

  if (longopts != NULL
      && (argv[optind][1] == '-'
          || (long_only && (argv[optind][2] || !my_index (optstring, argv[optind][1])))))
    {
      char *nameend;
      const struct option *p;
      const struct option *pfound = NULL;
      int exact = 0;
      int ambig = 0;
      int indfound = -1;
      int option_index;

      for (nameend = nextchar; *nameend && *nameend != '='; nameend++)
        /* Do nothing.  */ ;

      /* Test all long options for either exact match
         or abbreviated matches.  */
      for (p = longopts, option_index = 0; p->name; p++, option_index++)
        if (!strncmp (p->name, nextchar, nameend - nextchar))
          {
            if ((unsigned int) (nameend - nextchar)
                == (unsigned int) strlen (p->name))
              {
                /* Exact match found.  */
                pfound = p;
                indfound = option_index;
                exact = 1;
                break;
              }
            else if (pfound == NULL)
              {
                /* First nonexact match found.  */
                pfound = p;
                indfound = option_index;
              }
            else if (long_only
                     || pfound->has_arg != p->has_arg
                     || pfound->flag != p->flag
                     || pfound->val != p->val)
              /* Second or later nonexact match found.  */
              ambig = 1;
          }

      if (ambig && !exact)
        {
          if (print_errors)
            {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;

              __asprintf (&buf, _("%s: option `%s' is ambiguous\n"),
                          argv[0], argv[optind]);

              if (_IO_fwide (stderr, 0) > 0)
                __fwprintf (stderr, L"%s", buf);
              else
                fputs (buf, stderr);

              free (buf);
#else
              fprintf (stderr, _("%s: option `%s' is ambiguous\n"),
                       argv[0], argv[optind]);
#endif
            }
          nextchar += strlen (nextchar);
          optind++;
          optopt = 0;
          return '?';
        }

      if (pfound != NULL)
        {
          option_index = indfound;
          optind++;
          if (*nameend)
            {
              /* Don't test has_arg with >, because some C compilers don't
                 allow it to be used on enums.  */
              if (pfound->has_arg)
                optarg = nameend + 1;
              else
                {
                  if (print_errors)
                    {
#if defined _LIBC && defined USE_IN_LIBIO
                      char *buf;
#endif

                      if (argv[optind - 1][1] == '-')
                        {
                          /* --option */
#if defined _LIBC && defined USE_IN_LIBIO
                          __asprintf (&buf, _("\
%s: option `--%s' doesn't allow an argument\n"),
                                      argv[0], pfound->name);
#else
                          fprintf (stderr, _("\
%s: option `--%s' doesn't allow an argument\n"),
                                   argv[0], pfound->name);
#endif
                        }
                      else
                        {
                          /* +option or -option */
#if defined _LIBC && defined USE_IN_LIBIO
                          __asprintf (&buf, _("\
%s: option `%c%s' doesn't allow an argument\n"),
                                      argv[0], argv[optind - 1][0],
                                      pfound->name);
#else
                          fprintf (stderr, _("\
%s: option `%c%s' doesn't allow an argument\n"),
                                   argv[0], argv[optind - 1][0], pfound->name);
#endif
                        }

#if defined _LIBC && defined USE_IN_LIBIO
                      if (_IO_fwide (stderr, 0) > 0)
                        __fwprintf (stderr, L"%s", buf);
                      else
                        fputs (buf, stderr);

                      free (buf);
#endif
                    }

                  nextchar += strlen (nextchar);

                  optopt = pfound->val;
                  return '?';
                }
            }
          else if (pfound->has_arg == 1)
            {
              if (optind < argc)
                optarg = argv[optind++];
              else
                {
                  if (print_errors)
                    {
#if defined _LIBC && defined USE_IN_LIBIO
                      char *buf;

                      __asprintf (&buf,
                                  _("%s: option `%s' requires an argument\n"),
                                  argv[0], argv[optind - 1]);

                      if (_IO_fwide (stderr, 0) > 0)
                        __fwprintf (stderr, L"%s", buf);
                      else
                        fputs (buf, stderr);

                      free (buf);
#else
                      fprintf (stderr,
                               _("%s: option `%s' requires an argument\n"),
                               argv[0], argv[optind - 1]);
#endif
                    }
                  nextchar += strlen (nextchar);
                  optopt = pfound->val;
                  return optstring[0] == ':' ? ':' : '?';
                }
            }
          nextchar += strlen (nextchar);
          if (longind != NULL)
            *longind = option_index;
          if (pfound->flag)
            {
              *(pfound->flag) = pfound->val;
              return 0;
            }
          return pfound->val;
        }

      /* Can't find it as a long option.  If this is not getopt_long_only,
         or the option starts with '--' or is not a valid short
         option, then it's an error.
         Otherwise interpret it as a short option.  */
      if (!long_only || argv[optind][1] == '-'
          || my_index (optstring, *nextchar) == NULL)
        {
          if (print_errors)
            {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;
#endif

              if (argv[optind][1] == '-')
                {
                  /* --option */
#if defined _LIBC && defined USE_IN_LIBIO
                  __asprintf (&buf, _("%s: unrecognized option `--%s'\n"),
                              argv[0], nextchar);
#else
                  fprintf (stderr, _("%s: unrecognized option `--%s'\n"),
                           argv[0], nextchar);
#endif
                }
              else
                {
                  /* +option or -option */
#if defined _LIBC && defined USE_IN_LIBIO
                  __asprintf (&buf, _("%s: unrecognized option `%c%s'\n"),
                              argv[0], argv[optind][0], nextchar);
#else
                  fprintf (stderr, _("%s: unrecognized option `%c%s'\n"),
                           argv[0], argv[optind][0], nextchar);
#endif
                }

#if defined _LIBC && defined USE_IN_LIBIO
              if (_IO_fwide (stderr, 0) > 0)
                __fwprintf (stderr, L"%s", buf);
              else
                fputs (buf, stderr);

              free (buf);
#endif
            }
          nextchar = (char *) "";
          optind++;
          optopt = 0;
          return '?';
        }
    }

  /* Look at and handle the next short option-character.  */

  {
    char c = *nextchar++;
    char *temp = my_index (optstring, c);

    /* Increment `optind' when we start to process its last character.  */
    if (*nextchar == '\0')
      ++optind;

    if (temp == NULL || c == ':')
      {
        if (print_errors)
          {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;
#endif

            if (posixly_correct)
              {
                /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                __asprintf (&buf, _("%s: illegal option -- %c\n"),
                            argv[0], c);
#else
                fprintf (stderr, _("%s: illegal option -- %c\n"), argv[0], c);
#endif
              }
            else
              {
#if defined _LIBC && defined USE_IN_LIBIO
                __asprintf (&buf, _("%s: invalid option -- %c\n"),
                            argv[0], c);
#else
                fprintf (stderr, _("%s: invalid option -- %c\n"), argv[0], c);
#endif
              }

#if defined _LIBC && defined USE_IN_LIBIO
            if (_IO_fwide (stderr, 0) > 0)
              __fwprintf (stderr, L"%s", buf);
            else
              fputs (buf, stderr);

            free (buf);
#endif
          }
        optopt = c;
        return '?';
      }
    /* Convenience. Treat POSIX -W foo same as long option --foo */
    if (temp[0] == 'W' && temp[1] == ';')
      {
        char *nameend;
        const struct option *p;
        const struct option *pfound = NULL;
        int exact = 0;
        int ambig = 0;
        int indfound = 0;
        int option_index;

        /* This is an option that requires an argument.  */
        if (*nextchar != '\0')
          {
            optarg = nextchar;
            /* If we end this ARGV-element by taking the rest as an arg,
               we must advance to the next element now.  */
            optind++;
          }
        else if (optind == argc)
          {
            if (print_errors)
              {
                /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                char *buf;

                __asprintf (&buf, _("%s: option requires an argument -- %c\n"),
                            argv[0], c);

                if (_IO_fwide (stderr, 0) > 0)
                  __fwprintf (stderr, L"%s", buf);
                else
                  fputs (buf, stderr);

                free (buf);
#else
                fprintf (stderr, _("%s: option requires an argument -- %c\n"),
                         argv[0], c);
#endif
              }
            optopt = c;
            if (optstring[0] == ':')
              c = ':';
            else
              c = '?';
            return c;
          }
        else
          /* We already incremented `optind' once;
             increment it again when taking next ARGV-elt as argument.  */
          optarg = argv[optind++];

        /* optarg is now the argument, see if it's in the
           table of longopts.  */

        for (nextchar = nameend = optarg; *nameend && *nameend != '='; nameend++)
          /* Do nothing.  */ ;

        /* Test all long options for either exact match
           or abbreviated matches.  */
        for (p = longopts, option_index = 0; p->name; p++, option_index++)
          if (!strncmp (p->name, nextchar, nameend - nextchar))
            {
              if ((unsigned int) (nameend - nextchar) == strlen (p->name))
                {
                  /* Exact match found.  */
                  pfound = p;
                  indfound = option_index;
                  exact = 1;
                  break;
                }
              else if (pfound == NULL)
                {
                  /* First nonexact match found.  */
                  pfound = p;
                  indfound = option_index;
                }
              else
                /* Second or later nonexact match found.  */
                ambig = 1;
            }
        if (ambig && !exact)
          {
            if (print_errors)
              {
#if defined _LIBC && defined USE_IN_LIBIO
                char *buf;

                __asprintf (&buf, _("%s: option `-W %s' is ambiguous\n"),
                            argv[0], argv[optind]);

                if (_IO_fwide (stderr, 0) > 0)
                  __fwprintf (stderr, L"%s", buf);
                else
                  fputs (buf, stderr);

                free (buf);
#else
                fprintf (stderr, _("%s: option `-W %s' is ambiguous\n"),
                         argv[0], argv[optind]);
#endif
              }
            nextchar += strlen (nextchar);
            optind++;
            return '?';
          }
        if (pfound != NULL)
          {
            option_index = indfound;
            if (*nameend)
              {
                /* Don't test has_arg with >, because some C compilers don't
                   allow it to be used on enums.  */
                if (pfound->has_arg)
                  optarg = nameend + 1;
                else
                  {
                    if (print_errors)
                      {
#if defined _LIBC && defined USE_IN_LIBIO
                        char *buf;

                        __asprintf (&buf, _("\
%s: option `-W %s' doesn't allow an argument\n"),
                                    argv[0], pfound->name);

                        if (_IO_fwide (stderr, 0) > 0)
                          __fwprintf (stderr, L"%s", buf);
                        else
                          fputs (buf, stderr);

                        free (buf);
#else
                        fprintf (stderr, _("\
%s: option `-W %s' doesn't allow an argument\n"),
                                 argv[0], pfound->name);
#endif
                      }

                    nextchar += strlen (nextchar);
                    return '?';
                  }
              }
            else if (pfound->has_arg == 1)
              {
                if (optind < argc)
                  optarg = argv[optind++];
                else
                  {
                    if (print_errors)
                      {
#if defined _LIBC && defined USE_IN_LIBIO
                        char *buf;

                        __asprintf (&buf, _("\
%s: option `%s' requires an argument\n"),
                                    argv[0], argv[optind - 1]);

                        if (_IO_fwide (stderr, 0) > 0)
                          __fwprintf (stderr, L"%s", buf);
                        else
                          fputs (buf, stderr);

                        free (buf);
#else
                        fprintf (stderr,
                                 _("%s: option `%s' requires an argument\n"),
                                 argv[0], argv[optind - 1]);
#endif
                      }
                    nextchar += strlen (nextchar);
                    return optstring[0] == ':' ? ':' : '?';
                  }
              }
            nextchar += strlen (nextchar);
            if (longind != NULL)
              *longind = option_index;
            if (pfound->flag)
              {
                *(pfound->flag) = pfound->val;
                return 0;
              }
            return pfound->val;
          }
          nextchar = NULL;
          return 'W';   /* Let the application handle it.   */
      }
    if (temp[1] == ':')
      {
        if (temp[2] == ':')
          {
            /* This is an option that accepts an argument optionally.  */
            if (*nextchar != '\0')
              {
                optarg = nextchar;
                optind++;
              }
            else
              optarg = NULL;
            nextchar = NULL;
          }
        else
          {
            /* This is an option that requires an argument.  */
            if (*nextchar != '\0')
              {
                optarg = nextchar;
                /* If we end this ARGV-element by taking the rest as an arg,
                   we must advance to the next element now.  */
                optind++;
              }
            else if (optind == argc)
              {
                if (print_errors)
                  {
                    /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                    char *buf;

                    __asprintf (&buf,
                                _("%s: option requires an argument -- %c\n"),
                                argv[0], c);

                    if (_IO_fwide (stderr, 0) > 0)
                      __fwprintf (stderr, L"%s", buf);
                    else
                      fputs (buf, stderr);

                    free (buf);
#else
                    fprintf (stderr,
                             _("%s: option requires an argument -- %c\n"),
                             argv[0], c);
#endif
                  }
                optopt = c;
                if (optstring[0] == ':')
                  c = ':';
                else
                  c = '?';
              }
            else
              /* We already incremented `optind' once;
                 increment it again when taking next ARGV-elt as argument.  */
              optarg = argv[optind++];
            nextchar = NULL;
          }
      }
    return c;
  }
}

int
getopt (argc, argv, optstring)
     int argc;
     char *const *argv;
     const char *optstring;
{
  return _getopt_internal (argc, argv, optstring,
                           (const struct option *) 0,
                           (int *) 0,
                           0);
}

#endif  /* Not ELIDE_CODE.  */


/* Compile with -DTEST to make an executable for use in testing
   the above definition of `getopt'.  */

==> cf_src/tiles/hotspot/getopt.h <==


/* getopt.h */
/* Declarations for getopt.
   Copyright (C) 1989-1994, 1996-1999, 2001 Free Software 
   Foundation, Inc. This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute 
   it and/or modify it under the terms of the GNU Lesser 
   General Public License as published by the Free Software 
   Foundation; either version 2.1 of the License, or 
   (at your option) any later version.

   The GNU C Library is distributed in the hope that it will 
   be useful, but WITHOUT ANY WARRANTY; without even the 
   implied warranty of MERCHANTABILITY or FITNESS FOR A 
   PARTICULAR PURPOSE.  See the GNU Lesser General Public 
   License for more details.

   You should have received a copy of the GNU Lesser General 
   Public License along with the GNU C Library; if not, write 
   to the Free Software Foundation, Inc., 59 Temple Place,
   Suite 330, Boston, MA 02111-1307 USA.  */

  

  

#ifndef _GETOPT_H

#ifndef __need_getopt
# define _GETOPT_H 1
#endif

/* If __GNU_LIBRARY__ is not already defined, either we are being used
   standalone, or this is the first header included in the source file.
   If we are being used with glibc, we need to include <features.h>, but
   that does not exist if we are standalone.  So: if __GNU_LIBRARY__ is
   not defined, include <ctype.h>, which will pull in <features.h> for us
   if it's from glibc.  (Why ctype.h?  It's guaranteed to exist and it
   doesn't flood the namespace with stuff the way some other headers do.)  */
#if !defined __GNU_LIBRARY__
# include <ctype.h>
#endif

#ifdef  __cplusplus
extern "C" {
#endif

/* For communication from `getopt' to the caller.
   When `getopt' finds an option that takes an argument,
   the argument value is returned here.
   Also, when `ordering' is RETURN_IN_ORDER,
   each non-option ARGV-element is returned here.  */

extern char *optarg;

/* Index in ARGV of the next element to be scanned.
   This is used for communication to and from the caller
   and for communication between successive calls to `getopt'.

   On entry to `getopt', zero means this is the first call; initialize.

   When `getopt' returns -1, this is the index of the first of the
   non-option elements that the caller should itself scan.

   Otherwise, `optind' communicates from one call to the next
   how much of ARGV has been scanned so far.  */

extern int optind;

/* Callers store zero here to inhibit the error message `getopt' prints
   for unrecognized options.  */

extern int opterr;

/* Set to an option character which was unrecognized.  */

extern int optopt;

#ifndef __need_getopt
/* Describe the long-named options requested by the application.
   The LONG_OPTIONS argument to getopt_long or getopt_long_only is a vector
   of `struct option' terminated by an element containing a name which is
   zero.

   The field `has_arg' is:
   no_argument          (or 0) if the option does not take an argument,
   required_argument    (or 1) if the option requires an argument,
   optional_argument    (or 2) if the option takes an optional argument.

   If the field `flag' is not NULL, it points to a variable that is set
   to the value given in the field `val' when the option is found, but
   left unchanged if the option is not found.

   To have a long-named option do something other than set an `int' to
   a compiled-in constant, such as set a value from `optarg', set the
   option's `flag' field to zero and its `val' field to a nonzero
   value (the equivalent single-letter option character, if there is
   one).  For long options that have a zero `flag' field, `getopt'
   returns the contents of the `val' field.  */

struct option
{
# if (defined __STDC__ && __STDC__) || defined __cplusplus
  const char *name;
# else
  char *name;
# endif
  /* has_arg can't be an enum because some compilers complain about
     type mismatches in all the code that assumes it is an int.  */
  int has_arg;
  int *flag;
  int val;
};

/* Names for the values of the `has_arg' field of `struct option'.  */

# define no_argument            0
# define required_argument      1
# define optional_argument      2
#endif  /* need getopt */


/* Get definitions and prototypes for functions to process the
   arguments in ARGV (ARGC of them, minus the program name) for
   options given in OPTS.

   Return the option character from OPTS just read.  Return -1 when
   there are no more options.  For unrecognized options, or options
   missing arguments, `optopt' is set to the option letter, and '?' is
   returned.

   The OPTS string is a list of characters which are recognized option
   letters, optionally followed by colons, specifying that that letter
   takes an argument, to be placed in `optarg'.

   If a letter in OPTS is followed by two colons, its argument is
   optional.  This behavior is specific to the GNU `getopt'.

   The argument `--' causes premature termination of argument
   scanning, explicitly telling `getopt' that there are no more
   options.

   If OPTS begins with `--', then non-option arguments are treated as
   arguments to the option '\0'.  This behavior is specific to the GNU
   `getopt'.  */

#if (defined __STDC__ && __STDC__) || defined __cplusplus
# ifdef __GNU_LIBRARY__
/* Many other libraries have conflicting prototypes for getopt, with
   differences in the consts, in stdlib.h.  To avoid compilation
   errors, only prototype getopt for the GNU C library.  */
extern int getopt (int ___argc, char *const *___argv, const char *__shortopts);
# else /* not __GNU_LIBRARY__ */
extern int getopt ();
# endif /* __GNU_LIBRARY__ */

# ifndef __need_getopt
extern int getopt_long (int ___argc, char *const *___argv,
                        const char *__shortopts,
                        const struct option *__longopts, int *__longind);
extern int getopt_long_only (int ___argc, char *const *___argv,
                             const char *__shortopts,
                             const struct option *__longopts, int *__longind);

/* Internal only.  Users should not call this directly.  */
extern int _getopt_internal (int ___argc, char *const *___argv,
                             const char *__shortopts,
                             const struct option *__longopts, int *__longind,
                             int __long_only);
# endif
#else /* not __STDC__ */
extern int getopt ();
# ifndef __need_getopt
extern int getopt_long ();
extern int getopt_long_only ();

extern int _getopt_internal ();
# endif
#endif /* __STDC__ */

#ifdef  __cplusplus
}
#endif

/* Make sure we later can get all the definitions and declarations.  */
#undef __need_getopt

#endif /* getopt.h */



==> cf_src/tiles/hotspot/hotspot_hstreams.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <omp.h>
#include <sys/time.h>

#include "getopt.h"
#include "unistd.h"
#include <hStreams_source.h>
#include <hStreams_app_api.h>
#include <intel-coi/common/COIMacros_common.h>


using namespace std;
#define STR_SIZE	256

#define MAX_CONCURRENCY 4                       // number of streams per domain (card

int num_omp_threads;

static HSTR_OPTIONS hstreams_options;



void fatal(char *s)
{
	fprintf(stderr, "error: %s\n", s);
	exit(1);
}

void read_input(float *vect, int grid_rows, int grid_cols, char *file)
{
  	int i, index;
	FILE *fp;
	char str[STR_SIZE];
	float val;

	fp = fopen (file, "r");
	if (!fp)
		fatal ("file could not be opened for reading");

	for (i=0; i < grid_rows * grid_cols; i++) {
		fgets(str, STR_SIZE, fp);
		if (feof(fp))
			fatal("not enough lines in file");
		if ((sscanf(str, "%f", &val) != 1) )
			fatal("invalid file format");
		vect[i] = val;
	}

	fclose(fp);	
}

void usage(int argc, char **argv)
{
	fprintf(stderr, "Usage: %s <grid_rows> <grid_cols> <sim_time> <no. of threads><temp_file> <power_file>\n", argv[0]);
	fprintf(stderr, "\t<grid_rows>  - number of rows in the grid (positive integer)\n");
	fprintf(stderr, "\t<grid_cols>  - number of columns in the grid (positive integer)\n");
	fprintf(stderr, "\t<sim_time>   - number of iterations\n");
	fprintf(stderr, "\t<no. of threads>   - number of threads\n");
	fprintf(stderr, "\t<partitions>   - number of partition\n");
	fprintf(stderr, "\t<task>   - size of task\n");
	fprintf(stderr, "\t<temp_file>  - name of the file containing the initial temperature values of each cell\n");
	fprintf(stderr, "\t<power_file> - name of the file containing the dissipated power values of each cell\n");
	exit(1);
}

int main(int argc, char **argv)
{
	int grid_rows, grid_cols, sim_time, i, j, m;
	float *power;
	char *tfile, *pfile;

	uint32_t places_per_domain = MAX_CONCURRENCY;
  	uint32_t logical_streams_per_place = 1; // keep it simple
  	uint64_t stream = 0;

	int task,row_tiles,col_tiles;
	
	/* check validity of inputs	*/
	if (argc != 9)
		usage(argc, argv);
	if ((grid_rows = atoi(argv[1])) <= 0 ||
		(grid_cols = atoi(argv[2])) <= 0 ||
		(sim_time = atoi(argv[3])) <= 0 || 
		(num_omp_threads = atoi(argv[4])) <= 0 ||
		(places_per_domain = atoi(argv[5])) <= 0 ||
		(task = atoi(argv[6])) <= 0
		)
		usage(argc, argv);

	int MAXLOGSTR = places_per_domain;
	row_tiles = grid_rows / task;
	col_tiles = grid_cols / task;

	/* allocate memory for the temperature and power arrays	*/
	float **temp = (float **)malloc(2 * sizeof(float *));
	temp[0] = (float *) calloc (grid_rows * grid_cols, sizeof(float));
	temp[1] = (float *) calloc (grid_rows * grid_cols, sizeof(float));
	power = (float *) calloc (grid_rows * grid_cols, sizeof(float));
	
	if(!temp[0] || !power)
		fatal("unable to allocate memory");
	if(!temp[1])
		fatal("Unable to allocate memery temp[1]\n");
	/* read initial temperatures and input power	*/
	tfile = argv[7];
	pfile = argv[8];
	read_input(temp[0], grid_rows, grid_cols, tfile);
	read_input(power, grid_rows, grid_cols, pfile);

	int src = 1,dst = 0;
	uint64_t arg[10];

	arg[4] = (uint64_t)sim_time;
	arg[5] = (uint64_t)grid_rows;
	arg[6] = (uint64_t)grid_cols;
	
	arg[9] = (uint64_t)power;

	//printf(">>init\n");
	hStreams_GetCurrentOptions(&hstreams_options, sizeof(hstreams_options));
    	hstreams_options.verbose = 0;
    	hstreams_options.phys_domains_limit = 256;  // Limit to 256 domains
	       char *libNames[20] = {NULL,NULL};
	  	unsigned int libNameCnt = 0;
	  	libNames[libNameCnt++] = "hotspot_sink.so";
		//libNames[libNameCnt++] = "update_sink.so";
		//libNames[libNameCnt++] = "compute_sink.so";
	       hstreams_options.libNames = libNames;
	  	hstreams_options.libNameCnt = (uint16_t)libNameCnt;
	  	hStreams_SetOptions(&hstreams_options);  
		
	int iret = hStreams_app_init(places_per_domain, logical_streams_per_place);
	if( iret != 0 ) { 
		printf("hstreams_app_init failed!\r\n"); 
		exit(-1); 
	}
		
	//printf(">>create bufs\n");
	CHECK_HSTR_RESULT(hStreams_app_create_buf(temp[1], grid_rows * grid_cols * sizeof(float)));
	CHECK_HSTR_RESULT(hStreams_app_create_buf(temp[0], grid_rows * grid_cols * sizeof(float)));
	CHECK_HSTR_RESULT(hStreams_app_create_buf(power, grid_rows * grid_cols * sizeof(float)));

	//printf(">>xfer mem to remote domain\n");

	double timing;
	int row_header,row_tail,col_header,col_tail;
	
	timing = omp_get_wtime();
	
	CHECK_HSTR_RESULT(hStreams_app_xfer_memory(temp[0], temp[0], sizeof(float) * grid_rows * grid_cols,0, HSTR_SRC_TO_SINK, NULL));
	CHECK_HSTR_RESULT(hStreams_app_xfer_memory(power, power, sizeof(float) * grid_rows * grid_cols,1 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	//CHECK_HSTR_RESULT(hStreams_app_xfer_memory(temp[1], temp[1], sizeof(float) * grid_rows * grid_cols,2 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	hStreams_ThreadSynchronize();

	//printf("Start computing the transient temperature\n");
	
	for(m=0; m<sim_time; m++){

		stream = 0;
		int pTemp =src;
		src = dst;
		dst = pTemp;
		arg[7] = (uint64_t)temp[dst];
		arg[8] = (uint64_t)temp[src];
		
		for(i=0; i<grid_rows; ){
					
				row_header = i;
				row_tail = i + task;
				if(row_tail > grid_rows)
					row_tail = grid_rows;
				i = i + task;
				
				arg[0] = (uint64_t)row_header;
				arg[1] = (uint64_t)row_tail;
			
				//exec
				for(j=0; j<grid_cols; ){
	
					col_header = j;
					col_tail = j + task;
					if(col_tail > grid_cols)
						col_tail = grid_cols;
					j = j + task;
					
					arg[2] = (uint64_t)col_header;
					arg[3] = (uint64_t)col_tail;
					
					CHECK_HSTR_RESULT(
					hStreams_EnqueueCompute(
											stream,
											"compute_tran_temp",
											7,			  // scalar args
											3,			   // heap args
											arg,		   // arg array
											NULL,	 // event
											NULL,		   // return value pointer
											0));		   // return value size
											
					stream = (stream + 1) % MAXLOGSTR;
						
			}
					
		}
		
		hStreams_ThreadSynchronize();
		
	}
	
	//printf("Ending simulation\n");

	
	//timing = omp_get_wtime() - timing;

	//printf(">>xfer from remote to src\n");
	CHECK_HSTR_RESULT(hStreams_app_xfer_memory(temp[dst], temp[dst], sizeof(float) * grid_rows * grid_cols,0, HSTR_SINK_TO_SRC, NULL));
	hStreams_ThreadSynchronize();

	timing = omp_get_wtime() - timing;

	printf("%g\n",timing);
	//fprintf(stdout,"time = %g\n",timing);

	/* output results	*/
/*	fprintf(stdout, "Final Temperatures:\n");
	for(i=0; i < grid_rows * grid_cols; i++){
		fprintf(stdout, "%g ", temp[dst][i]);
		if((i % 10) ==0)
			fprintf(stdout, "\n");
	}

*/
	/* cleanup	*/
	free(temp[1]);
	free(temp[0]);
	free(temp);
	free(power);

	return 0;
}



==> cf_src/tiles/hotspot/setEnv.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.

if [ $# -gt 0 ] && [ -d $1 ]; then
    bin_dir=$1
else
    bin_dir=../../bin
fi

mpss_dir=`echo /opt/mpss/3.?*/sysroots/k1om-mpss-linux/usr/lib64/`
export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$MKLROOT/lib/mic/:$MKLROOT/../compiler/lib/mic
if [ -d $bin_dir/host ]; then
    pushd $bin_dir/host
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:`pwd`:/usr/lib64
    if [ -d ../dev ]; then
        pushd ../dev
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:`pwd`:$mpss_dir
        popd
    else
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
    fi
    popd
else
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:/usr/lib64
    export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
fi
# This can have a very large positive impact on card-side MKL performance
# Make this 4G for an 8G card
export MKL_MIC_MAX_MEMORY=8G
# This can have a 10-15% impact on buffer transfer speeds
export MIC_USE_2MB_BUFFERS=64K


==> cf_src/tiles/hotspot/unistd.h <==
/* IBM_PROLOG_BEGIN_TAG                                                   */
/* This is an automatically generated prolog.                             */
/*                                                                        */
/* bos53H src/bos/usr/include/unistd.h 1.38.4.46                          */
/*                                                                        */
/* Licensed Materials - Property of IBM                                   */
/*                                                                        */
/* (C) COPYRIGHT International Business Machines Corp. 1985,1995          */
/* All Rights Reserved                                                    */
/*                                                                        */
/* US Government Users Restricted Rights - Use, duplication or            */
/* disclosure restricted by GSA ADP Schedule Contract with IBM Corp.      */
/*                                                                        */
/* IBM_PROLOG_END_TAG                                                     */
/* @(#)82     1.38.4.46  src/bos/usr/include/unistd.h, incstd, bos53H, h2006_17B8 4/25/06 11:53:09 */
/*
 * COMPONENT_NAME: (INCSTD) Standard Include Files
 *
 * FUNCTIONS:
 *
 * ORIGINS: 3 27
 *
 * (C) COPYRIGHT International Business Machines Corp. 1985, 2006
 * All Rights Reserved
 * Licensed Materials - Property of IBM
 *
 * US Government Users Restricted Rights - Use, duplication or
 * disclosure restricted by GSA ADP Schedule Contract with IBM Corp.
 *
 * Copyright (c) 1984 AT&T
 * All Rights Reserved
 *
 * THIS IS UNPUBLISHED PROPRIETARY SOURCE CODE OF AT&T
 * The copyright notice above does not evidence any
 * actual or intended publication of such source code.
 */

#ifndef _H_UNISTD
#define _H_UNISTD

#ifdef __cplusplus
extern "C" {
#endif
/*
#ifndef _H_STANDARDS
#include <standards.h>
#endif
*/
//#include <strict_stdtypes.h>

#ifndef _H_TYPES
#include <sys/types.h>
#endif

//#include <end_strict_stdtypes.h>
/*
#ifndef _H_ACCESS
#include <sys/access.h>	
#endif
*/
/*
 * POSIX requires that certain values be included in unistd.h.  It also
 * requires that when _POSIX_SOURCE is defined only those standard
 * specific values are present.  This header includes all the POSIX
 * required entries.
 */

#ifdef _POSIX_SOURCE
#ifdef _LARGE_FILES
#define lseek lseek64
#endif


/* Symbolic constants for the "lseek" function: */
#ifndef SEEK_SET
#define SEEK_SET 0	/* Set file pointer to "offset" */
#define SEEK_CUR 1	/* Set file pointer to current plus "offset" */
#define SEEK_END 2	/* Set file pointer to EOF plus "offset" */
#endif /* SEEK_SET */

#ifdef _NO_PROTO

#ifndef _KERNEL
extern int access();
extern unsigned int alarm();
extern int chdir();
extern int chown();
extern int close();
extern char *ctermid();
extern int dup();
extern int dup2();
extern int execl();
extern int execv();
extern int execle();
extern int execve();
extern int execlp();
extern int execvp();
extern void _exit();
extern pid_t fork();
extern long fpathconf();
extern char *getcwd();
extern gid_t getegid();
extern uid_t geteuid();
extern gid_t getgid();
extern int getgroups();
extern char *getlogin();
extern pid_t getpgrp();
extern pid_t getpid();
extern pid_t getppid();
extern uid_t getuid();
extern int isatty();
extern int link();
extern off_t lseek();
extern long pathconf();
extern int pause();
extern int pipe();
#if defined(_XOPEN_SOURCE) && ( _XOPEN_SOURCE >= 500 )
extern int pthread_atfork();
#endif
extern int read();
extern int rmdir();
extern int setgid();
extern int setpgid();
extern int setsid();
extern int setuid();
extern unsigned int sleep();
extern long sysconf();
extern pid_t tcgetpgrp();
extern int tcsetpgrp();
extern char *ttyname();
extern int unlink();
extern int write();
#endif		/* !_KERNEL	*/

#else		/* POSIX required prototypes */

#ifndef _KERNEL
extern int access(const char *, int);
extern unsigned int alarm(unsigned int);
extern int chdir(const char *);
extern int chown(const char *, uid_t, gid_t);
extern int close(int);
extern char *ctermid(char *);
extern int dup(int);
extern int dup2(int, int);
extern int execl(const char *, const char *, ...);
extern int execv(const char *, char *const []);
extern int execle(const char *, const char *, ...);
extern int execve(const char *, char *const [], char *const []);
extern int execlp(const char *, const char *, ...);
extern int execvp(const char *, char *const []);
extern void _exit(int);
extern pid_t fork(void);
extern long fpathconf(int, int);
extern char *getcwd(char *, size_t);
extern gid_t getegid(void);
extern uid_t geteuid(void);
extern gid_t getgid(void);
extern int getgroups(int, gid_t []);
extern char *getlogin(void);
#ifndef _BSD
extern pid_t getpgrp(void);
#endif /* _BSD */
extern pid_t getpid(void);
extern pid_t getppid(void);
extern uid_t getuid(void);
extern int isatty(int);
extern int link(const char *, const char *);
extern off_t lseek(int, off_t, int);
#ifdef _LARGE_FILE_API
extern off64_t	lseek64(int, off64_t, int);
#endif
extern long pathconf(const char *, int);
extern int pause(void);
extern int pipe(int []);
#if defined(_XOPEN_SOURCE) && ( _XOPEN_SOURCE >= 500 )
extern int pthread_atfork(void (*)(void), void (*)(void), void (*)(void));
#endif
extern ssize_t read(int, void *, size_t);
extern int rmdir(const char *);
extern int setgid(gid_t);
extern int setpgid(pid_t, pid_t);
extern pid_t setsid(void);
extern int setuid(uid_t);
extern unsigned int sleep(unsigned int);
extern long sysconf(int);
extern pid_t tcgetpgrp(int);
extern int tcsetpgrp(int, pid_t);
extern char *ttyname(int);
extern int unlink(const char *);
extern ssize_t write(int, const void *, size_t);
#endif		/* !_KERNEL	*/
#endif		/* !_NO_PROTO	*/

#define STDIN_FILENO	0
#define STDOUT_FILENO	1
#define STDERR_FILENO	2

#define _POSIX_JOB_CONTROL	1
#define _POSIX_SAVED_IDS	1

#define _POSIX_VERSION		200112L
#define _POSIX2_VERSION		200112L
#define _POSIX2_C_VERSION	200112L


#ifdef _XOPEN_SOURCE

#define _XOPEN_VERSION		600
#define _XOPEN_XCU_VERSION	4
#define _XOPEN_XPG3		1
#define _XOPEN_XPG4		1
#define _XOPEN_UNIX		1

#define _XOPEN_REALTIME		(-1)
#define _XOPEN_REALTIME_THREADS	(-1)

#if (_XOPEN_SOURCE >= 600)
#define _XOPEN_STREAMS		1
#endif

#define _XBS5_ILP32_OFF32	1
#define _XBS5_ILP32_OFFBIG	1
#define _XBS5_LP64_OFF64	1
#define _XBS5_LPBIG_OFFBIG	1

#define _POSIX2_C_BIND		200112L
#define _POSIX2_C_DEV		200112L
#define _POSIX2_CHAR_TERM	1
#define _POSIX2_LOCALEDEF	200112L
#define _POSIX2_UPE		200112L
#define _POSIX2_FORT_DEV	(-1)
#define _POSIX2_FORT_RUN	(-1)
#define _POSIX2_SW_DEV		(-1)

#if (_POSIX_C_SOURCE >= 200112L)
#define _POSIX_REGEXP         1
#define _POSIX_SHELL          1
#define _POSIX2_PBS           (-1)
#define _POSIX2_PBS_ACCOUNTING        (-1)
#define _POSIX2_PBS_CHECKPOINT        (-1)
#define _POSIX2_PBS_LOCATE    (-1)
#define _POSIX2_PBS_MESSAGE   (-1)
#define _POSIX2_PBS_TRACK     (-1)
#define _V6_ILP32_OFF32               1
#define _V6_ILP32_OFFBIG      1
#define _V6_LP64_OFF64                1
#define _V6_LPBIG_OFFBIG      1

#define _POSIX_ADVISORY_INFO   200112L
#define _POSIX_BARRIERS        200112L
#define _POSIX_CLOCK_SELECTION 200112L
#define _POSIX_CPUTIME         200112L
#define _POSIX_MONOTONIC_CLOCK 200112L

#ifdef _POSIX_RAW_SOCKETS
#undef _POSIX_RAW_SOCKETS
#endif

#define _POSIX_SPAWN           200112L
#define _POSIX_SPIN_LOCKS      200112L
#define _POSIX_SPORADIC_SERVER (-1)
#define _POSIX_THREAD_CPUTIME  200112L
#define _POSIX_THREAD_SPORADIC_SERVER (-1)
#define _POSIX_TIMEOUTS	200112L
#define _POSIX_TRACE           (-1)
#define _POSIX_TRACE_EVENT_FILTER     (-1)
#define _POSIX_TRACE_INHERIT   (-1)
#define _POSIX_TRACE_LOG       (-1)
#define _POSIX_TYPED_MEMORY_OBJECTS   (-1)

#endif /* _POSIX_C_SOURCE >= 200112L */

#define _XOPEN_CRYPT		1
#define _XOPEN_SHM		1
#define _XOPEN_ENH_I18N		1
#define _XOPEN_LEGACY		(-1)
#ifndef __64BIT__
#define _UNIX_ABI		(-1)
#define _UNIX_ABI_IA64		(-1)
#define _UNIX_ABI_BIG_ENDIAN	(-1)
#define _UNIX_ABI_LITTLE_ENDIAN	(-1)
#endif /* __64BIT__ */

extern  char    *optarg;
extern  int     optind, opterr, optopt;

#ifdef _NO_PROTO
	extern	size_t	confstr();
	extern  char    *crypt();
	extern  void    encrypt();
	extern  int     fsync();
	extern	int	getopt();
	extern	int	nice();
	extern  void    swab();
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern  char    *getpass();
	extern  int     chroot();
#endif
#else
	extern	size_t	confstr(int, char*, size_t);
	extern  char    *crypt(const char *, const char *);
	extern  void    encrypt(char *, int);
	extern  int     fsync(int);
	extern	int	getopt(int, char* const*, const char*);
	extern	int	nice(int);
	extern  void    swab(const void *, void *, ssize_t);
	extern int	fdatasync(int);
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern  char    *getpass(const char *);
	extern  int     chroot(const char *);
#endif
#endif

#endif /* _XOPEN _SOURCE */

/* Threads options for 1003.1c and XPG UNIX98 */
#define _POSIX_THREADS				200112L
#define _POSIX_THREAD_ATTR_STACKADDR            200112L
#define _POSIX_THREAD_ATTR_STACKSIZE		200112L
#define _POSIX_THREAD_PROCESS_SHARED		200112L
#define _POSIX_THREAD_SAFE_FUNCTIONS		200112L
#ifdef _ALL_SOURCE
#define _POSIX_REENTRANT_FUNCTIONS		_POSIX_THREAD_SAFE_FUNCTIONS
#endif

/* Realtime threads options for 1003.1c and XPG UNIX98 */
#define	 _POSIX_THREAD_PRIORITY_SCHEDULING	(-1)
#define	 _POSIX_THREAD_PRIO_INHERIT		(-1)
#define	 _POSIX_THREAD_PRIO_PROTECT		(-1)

#undef  _POSIX_THREAD_FORKALL

/* Realtime options for 1003.1c and XPG UNIX98 */
#define _POSIX_ASYNCHRONOUS_IO			200112L
#define _POSIX_FSYNC				200112L
#define _POSIX_MAPPED_FILES			200112L
#define _POSIX_MEMLOCK			        200112L
#define _POSIX_MEMLOCK_RANGE		        200112L
#define _POSIX_MEMORY_PROTECTION		200112L
#define _POSIX_MESSAGE_PASSING			200112L
#define _POSIX_PRIORITIZED_IO			200112L
#define _POSIX_PRIORITY_SCHEDULING		200112L
#define _POSIX_REALTIME_SIGNALS			200112L
#define _POSIX_SEMAPHORES			200112L
#define _POSIX_SHARED_MEMORY_OBJECTS            200112L
#define _POSIX_SYNCHRONIZED_IO			200112L
#define _POSIX_TIMERS				200112L

#define _POSIX_ASYNC_IO				(-1)
#undef	_POSIX_SYNC_IO
#define _POSIX_PRIO_IO				(-1)

#define _POSIX_CHOWN_RESTRICTED	 0
#define _POSIX_VDISABLE		 0xFF
#define _POSIX_NO_TRUNC		 0

  /* UNIX03 and POSIX01 */
  /* Always enabled */
#define _POSIX_IPV6				200112L
#define _POSIX_RAW_SOCKETS			200112L


#ifndef NULL
#define NULL	0
#endif

#if (_POSIX_C_SOURCE >= 200112L)
#define _POSIX_READER_WRITER_LOCKS            200112L
#endif

/* arguments for the confstr() function */

#define _CS_PATH	1

	/* compile,link,lib,lint flags for 32bit, no_LARGE_FILES system */
#define _CS_XBS5_ILP32_OFF32_CFLAGS	2
#define _CS_XBS5_ILP32_OFF32_LDFLAGS	3
#define _CS_XBS5_ILP32_OFF32_LIBS	4
#define _CS_XBS5_ILP32_OFF32_LINTFLAGS	5

	/* compile,link,lib,lint flags for 32bit, _LARGE_FILES system */
#define _CS_XBS5_ILP32_OFFBIG_CFLAGS	6
#define _CS_XBS5_ILP32_OFFBIG_LDFLAGS	7
#define _CS_XBS5_ILP32_OFFBIG_LIBS	8
#define _CS_XBS5_ILP32_OFFBIG_LINTFLAGS	9

	/* compile,link,lib,lint flags for LP64 64bit system */
#define _CS_XBS5_LP64_OFF64_CFLAGS	10
#define _CS_XBS5_LP64_OFF64_LDFLAGS	11
#define _CS_XBS5_LP64_OFF64_LIBS	12
#define _CS_XBS5_LP64_OFF64_LINTFLAGS	13

	/* compile,link,lib,lint flags for ILP64 64bit system */
	/* AIX does not currently support this */
#define _CS_XBS5_LPBIG_OFFBIG_CFLAGS	14
#define _CS_XBS5_LPBIG_OFFBIG_LDFLAGS	15
#define _CS_XBS5_LPBIG_OFFBIG_LIBS	16
#define _CS_XBS5_LPBIG_OFFBIG_LINTFLAGS	17

#define _CS_AIX_BOOTDEV				24
#define _CS_AIX_MODEL_CODE			25
#define _CS_AIX_ARCHITECTURE			26
#define _CS_AIX_MODEL_CLASS			40

#if (_POSIX_C_SOURCE >= 200112L)
#define _CS_POSIX_V6_ILP32_OFF32_CFLAGS		27
#define _CS_POSIX_V6_ILP32_OFF32_LDFLAGS	28
#define _CS_POSIX_V6_ILP32_OFF32_LIBS		29
#define _CS_POSIX_V6_ILP32_OFFBIG_CFLAGS	30
#define _CS_POSIX_V6_ILP32_OFFBIG_LDFLAGS	31
#define _CS_POSIX_V6_ILP32_OFFBIG_LIBS		32
#define _CS_POSIX_V6_LP64_OFF64_CFLAGS		33
#define _CS_POSIX_V6_LP64_OFF64_LDFLAGS		34
#define _CS_POSIX_V6_LP64_OFF64_LIBS		35
#define _CS_POSIX_V6_LPBIG_OFFBIG_CFLAGS	36
#define _CS_POSIX_V6_LPBIG_OFFBIG_LDFLAGS	37
#define _CS_POSIX_V6_LPBIG_OFFBIG_LIBS		38
#define _CS_POSIX_V6_WIDTH_RESTRICTED_ENVS      39
#endif

	/* Values for the above */
#define _CSPATH		"/usr/bin:/usr/vac/bin"

	/* ILP32_OFF32 */
#define _CSPOSIX_V6_ILP32_OFF32_CFLAGS	"-q32"
#define _CSXBS5_ILP32_OFF32_CFLAGS	_CSPOSIX_V6_ILP32_OFF32_CFLAGS

#ifdef __ia64
#define _CSXBS5_ILP32_OFF32_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_ILP32_OFF32_LDFLAGS "-b32"
#define _CSXBS5_ILP32_OFF32_LDFLAGS	_CSPOSIX_V6_ILP32_OFF32_LDFLAGS
#endif

#define _CSPOSIX_V6_ILP32_OFF32_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_ILP32_OFF32_LIBS	_CSPOSIX_V6_ILP32_OFF32_LIBS

#define _CSXBS5_ILP32_OFF32_LINTFLAGS	""

	/* ILP32_OFFOFFBIG */
#define _CSPOSIX_V6_ILP32_OFFBIG_CFLAGS "-q32 -D_LARGE_FILES -qlonglong"
#define _CSXBS5_ILP32_OFFBIG_CFLAGS	_CSPOSIX_V6_ILP32_OFFBIG_CFLAGS

#ifdef __ia64
#define _CSXBS5_ILP32_OFFBIG_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_ILP32_OFFBIG_LDFLAGS "-b32"
#define _CSXBS5_ILP32_OFFBIG_LDFLAGS	_CSPOSIX_V6_ILP32_OFFBIG_LDFLAGS
#endif

#define _CSPOSIX_V6_ILP32_OFFBIG_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_ILP32_OFFBIG_LIBS	_CSPOSIX_V6_ILP32_OFFBIG_LIBS

#define _CSXBS5_ILP32_OFFBIG_LINTFLAGS	"-D_LARGE_FILES -qlonglong"

	/* LP64_OFF64 */
#define _CSPOSIX_V6_LP64_OFF64_CFLAGS	"-q64"
#define _CSXBS5_LP64_OFF64_CFLAGS	_CSPOSIX_V6_LP64_OFF64_CFLAGS

#ifdef __ia64
#define _CSXBS5_LP64_OFF64_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_LP64_OFF64_LDFLAGS	"-b64"
#define _CSXBS5_LP64_OFF64_LDFLAGS	_CSPOSIX_V6_LP64_OFF64_LDFLAGS
#endif

#define _CSPOSIX_V6_LP64_OFF64_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_LP64_OFF64_LIBS		_CSPOSIX_V6_LP64_OFF64_LIBS

#define _CSXBS5_LP64_OFF64_LINTFLAGS	"-D__64BIT__"

	/* LPBIG_OFFBIG */
#define _CSPOSIX_V6_LPBIG_OFFBIG_CFLAGS "-q64"
#define _CSXBS5_LPBIG_OFFBIG_CFLAGS	_CSPOSIX_V6_LPBIG_OFFBIG_CFLAGS

#ifdef __ia64
#define _CSXBS5_LPBIG_OFFBIG_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_LPBIG_OFFBIG_LDFLAGS "-b64"
#define _CSXBS5_LPBIG_OFFBIG_LDFLAGS	_CSPOSIX_V6_LPBIG_OFFBIG_LDFLAGS
#endif

#define _CSPOSIX_V6_LPBIG_OFFBIG_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_LPBIG_OFFBIG_LIBS	_CSPOSIX_V6_LPBIG_OFFBIG_LIBS

#define _CSXBS5_LPBIG_OFFBIG_LINTFLAGS	"-D__64BIT__"

#if (_POSIX_C_SOURCE >= 200112L)
#define _CSPOSIX_V6_WIDTH_RESTRICTED_ENVS \
		"POSIX_V6_ILP32_OFF32\n"  \
		"POSIX_V6_ILP32_OFFBIG\n" \
		"POSIX_V6_LP64_OFF64\n"  \
		"POSIX_V6_LPBIG_OFFBIG"
#endif

/* arguments for the pathconf() function */

#define _PC_CHOWN_RESTRICTED	10
#define _PC_LINK_MAX		11
#define _PC_MAX_CANON		12
#define _PC_MAX_INPUT		13
#define _PC_NAME_MAX		14
#define _PC_NO_TRUNC		15
#define _PC_PATH_MAX		16
#define _PC_PIPE_BUF		17
#define _PC_VDISABLE		18
#define _PC_ASYNC_IO		19
#define _PC_SYNC_IO		20
#define _PC_PRIO_IO		21
#define _PC_FILESIZEBITS	22  /* # bits needed to hold offset */
#define _PC_AIX_DISK_PARTITION	23
#define _PC_AIX_DISK_SIZE	24
#if (_POSIX_C_SOURCE >= 200112L)
#define _PC_SYMLINK_MAX         25
#define _PC_ALLOC_SIZE_MIN      26
#define _PC_REC_INCR_XFER_SIZE  27
#define _PC_REC_MAX_XFER_SIZE   28
#define _PC_REC_MIN_XFER_SIZE   29
#define _PC_REC_XFER_ALIGN      30
#define _PC_2_SYMLINKS          31
#endif

/* arguments for the sysconf() function, the defined numbers are used as
 * array index in sysconf().
 *
 * POSIX.1(1990), Table 4-2
 */
#define _SC_ARG_MAX			0
#define _SC_CHILD_MAX			1
#define _SC_CLK_TCK			2
#define _SC_NGROUPS_MAX			3
#define _SC_OPEN_MAX			4
#define _SC_STREAM_MAX			5
#define _SC_TZNAME_MAX			6
#define _SC_JOB_CONTROL			7
#define _SC_SAVED_IDS			8
#define _SC_VERSION			9

/* POSIX.1(1990), Table 2-3, required by command getconf */

#define _SC_POSIX_ARG_MAX		10
#define _SC_POSIX_CHILD_MAX		11
#define _SC_POSIX_LINK_MAX		12
#define _SC_POSIX_MAX_CANON		13
#define _SC_POSIX_MAX_INPUT		14
#define _SC_POSIX_NAME_MAX		15
#define _SC_POSIX_NGROUPS_MAX		16
#define _SC_POSIX_OPEN_MAX		17
#define _SC_POSIX_PATH_MAX		18
#define _SC_POSIX_PIPE_BUF		19
#define _SC_POSIX_SSIZE_MAX		20
#define _SC_POSIX_STREAM_MAX		21
#define _SC_POSIX_TZNAME_MAX		22

/* POSIX.2 (Draft 10), Table 41)	*/

#define _SC_BC_BASE_MAX			23
#define _SC_BC_DIM_MAX			24
#define _SC_BC_SCALE_MAX		25
#define _SC_BC_STRING_MAX		26
#define _SC_EQUIV_CLASS_MAX		27
#define _SC_EXPR_NEST_MAX		28
#define _SC_LINE_MAX			29
#define _SC_RE_DUP_MAX			30
#define _SC_2_VERSION			31
#define _SC_2_C_DEV			32
#define _SC_2_FORT_DEV			33
#define _SC_2_FORT_RUN			34
#define _SC_2_LOCALEDEF			35
#define _SC_2_SW_DEV			36

/* POSIX.2 (Draft 10), Table 13)	*/

#define _SC_POSIX2_BC_BASE_MAX		37
#define _SC_POSIX2_BC_DIM_MAX		38
#define _SC_POSIX2_BC_SCALE_MAX		39
#define _SC_POSIX2_BC_STRING_MAX	40
#define _SC_POSIX2_EQUIV_CLASS_MAX	41
#define _SC_POSIX2_EXPR_NEST_MAX	42
#define _SC_POSIX2_LINE_MAX		43
#define _SC_POSIX2_RE_DUP_MAX		44
#define _SC_PASS_MAX			45
#define _SC_XOPEN_VERSION		46
#define _SC_ATEXIT_MAX			47
#if _XOPEN_SOURCE_EXTENDED==1
#define _SC_PAGE_SIZE			48
#endif /* _XOPEN_SOURCE_EXTENDED */
#define _SC_AES_OS_VERSION		49
#define _SC_COLL_WEIGHTS_MAX		50
#define _SC_2_C_BIND			51
#define _SC_2_C_VERSION			52
#define _SC_2_UPE			53
#define _SC_2_CHAR_TERM			54
#define _SC_XOPEN_SHM			55
#define _SC_XOPEN_CRYPT			56
#define _SC_XOPEN_ENH_I18N		57
#if _XOPEN_SOURCE_EXTENDED==1
#define _SC_PAGESIZE			_SC_PAGE_SIZE
#define _SC_IOV_MAX			58
#endif /* _XOPEN_SOURCE_EXTENDED */
#define _SC_THREAD_SAFE_FUNCTIONS	59
#define _SC_THREADS			60
#define _SC_THREAD_ATTR_STACKADDR	61
#define _SC_THREAD_ATTR_STACKSIZE	62
#define _SC_THREAD_FORKALL		63
#define _SC_THREAD_PRIORITY_SCHEDULING	64
#define _SC_THREAD_PRIO_INHERIT		65
#define _SC_THREAD_PRIO_PROTECT		66
#define _SC_THREAD_PROCESS_SHARED	67
#define _SC_THREAD_KEYS_MAX		68
#define _SC_THREAD_DATAKEYS_MAX		_SC_THREAD_KEYS_MAX
#define _SC_THREAD_STACK_MIN		69
#define _SC_THREAD_THREADS_MAX		70
#ifdef _ALL_SOURCE
#define _SC_NPROCESSORS_CONF		71
#define _SC_NPROCESSORS_ONLN		72
#endif /* _ALL_SOURCE */
#define _SC_XOPEN_UNIX			73

#if (_XOPEN_SOURCE >= 500)

/* POSIX 1003.1c and XPG UNIX98 */
/* look to defines above for meanings */
#define _SC_AIO_LISTIO_MAX			75
#define _SC_AIO_MAX				76
#define _SC_AIO_PRIO_DELTA_MAX			77
#define _SC_ASYNCHRONOUS_IO			78
#define _SC_DELAYTIMER_MAX			79
#define _SC_FSYNC				80
#define _SC_GETGR_R_SIZE_MAX			81
#define _SC_GETPW_R_SIZE_MAX			82
#define _SC_LOGIN_NAME_MAX			83
#define _SC_MAPPED_FILES			84
#define _SC_MEMLOCK				85
#define _SC_MEMLOCK_RANGE			86
#define _SC_MEMORY_PROTECTION			87
#define _SC_MESSAGE_PASSING			88
#define _SC_MQ_OPEN_MAX				89
#define _SC_MQ_PRIO_MAX				90
#define _SC_PRIORITIZED_IO			91
#define _SC_PRIORITY_SCHEDULING			92
#define _SC_REALTIME_SIGNALS			93
#define _SC_RTSIG_MAX				94
#define _SC_SEMAPHORES				95
#define _SC_SEM_NSEMS_MAX			96
#define _SC_SEM_VALUE_MAX			97
#define _SC_SHARED_MEMORY_OBJECTS		98
#define _SC_SIGQUEUE_MAX			99
#define _SC_SYNCHRONIZED_IO			100
#define _SC_THREAD_DESTRUCTOR_ITERATIONS	101
#define _SC_TIMERS				102
#define _SC_TIMER_MAX				103
#define _SC_TTY_NAME_MAX			104
#define _SC_XBS5_ILP32_OFF32			105
#define _SC_XBS5_ILP32_OFFBIG			106
#define _SC_XBS5_LP64_OFF64			107
#define _SC_XBS5_LPBIG_OFFBIG			108
#define _SC_XOPEN_XCU_VERSION			109
#define _SC_XOPEN_REALTIME			110
#define _SC_XOPEN_REALTIME_THREADS		111
#define _SC_XOPEN_LEGACY			112
#endif /* _XOPEN_SOURCE >= 500 */

#ifdef _ALL_SOURCE
#define _SC_REENTRANT_FUNCTIONS		_SC_THREAD_SAFE_FUNCTIONS
#define _SC_PHYS_PAGES				113
#define _SC_AVPHYS_PAGES			114
#define _SC_LPAR_ENABLED			115
#define _SC_LARGE_PAGESIZE			116
#endif /* _ALL_SOURCE */

#define _SC_AIX_KERNEL_BITMODE			117
#define _SC_AIX_REALMEM				118
#define _SC_AIX_HARDWARE_BITMODE		119
#define _SC_AIX_MP_CAPABLE			120

#define _SC_V6_ILP32_OFF32			121
#define _SC_V6_ILP32_OFFBIG			122
#define _SC_V6_LP64_OFF64			123
#define _SC_V6_LPBIG_OFFBIG			124

#define _SC_XOPEN_STREAMS			125

#if (_POSIX_C_SOURCE >= 200112L)
#define _SC_HOST_NAME_MAX			126
#define _SC_REGEXP				127
#define _SC_SHELL				128
#define _SC_SYMLOOP_MAX				129
#define _SC_ADVISORY_INFO			130
#define _SC_FILE_LOCKING			131
#define _SC_2_PBS				132
#define _SC_2_PBS_ACCOUNTING			133
#define _SC_2_PBS_CHECKPOINT			134
#define _SC_2_PBS_LOCATE			135
#define _SC_2_PBS_MESSAGE			136
#define _SC_2_PBS_TRACK				137
#define _SC_BARRIERS				138
#define _SC_CLOCK_SELECTION			139
#define _SC_CPUTIME				140
#define _SC_MONOTONIC_CLOCK			141
#define _SC_READER_WRITER_LOCKS			142
#define _SC_SPAWN				143
#define _SC_SPIN_LOCKS				144
#define _SC_SPORADIC_SERVER			145
#define _SC_THREAD_CPUTIME			146
#define _SC_THREAD_SPORADIC_SERVER              147
#define _SC_TIMEOUTS				148
#define _SC_TRACE				149
#define _SC_TRACE_EVENT_FILTER			150
#define _SC_TRACE_INHERIT			151
#define _SC_TRACE_LOG				152
#define _SC_TYPED_MEMORY_OBJECTS		153
#define _SC_IPV6				154
#define _SC_RAW_SOCKETS				155
#define _SC_SS_REPL_MAX				156
#define _SC_TRACE_EVENT_NAME_MAX		157
#define _SC_TRACE_NAME_MAX			158
#define _SC_TRACE_SYS_MAX			159
#define _SC_TRACE_USER_EVENT_MAX		160
#endif /* _POSIX_C_SOURCE >= 200112L */

#ifdef _ALL_SOURCE
#define _SC_AIX_UKEYS				161
#endif /* _ALL_SOURCE */

#endif /* _POSIX_SOURCE */


#if _XOPEN_SOURCE_EXTENDED==1
#ifdef _LARGE_FILES
#define	ftruncate	ftruncate64
#define	truncate	truncate64
#endif
/*
#ifndef _H_LOCKF
#include <sys/lockf.h>		
#endif
*/
#ifdef _NO_PROTO
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern int		brk();
	extern int              getpagesize();
#ifndef _MSGQSUPPORT
	extern int		__fd_getdtablesize();
	static int		getdtablesize()
				{
					return __fd_getdtablesize();
				}
#else
	extern int              getdtablesize();
#endif /* _MSGQSUPPORT */

	extern void             *sbrk();
#endif /* _POSIX_C_SOURCE<200112L */
	extern int		fchdir();
	extern int		fchown();
	extern int		ftruncate();
	extern long		gethostid();
	extern int		gethostname();
	extern pid_t		getpgid();
	extern pid_t		getsid();
	extern char		*getwd();
	extern int		lchown();
	extern int		readlink();
	extern pid_t		setpgrp();
	extern int		setregid();
	extern int		setreuid();
	extern int		symlink();
	extern void		sync();
	extern int		truncate();
	extern useconds_t	ualarm();
	extern int		usleep();
	extern pid_t		vfork();
#else /* _NO_PROTO */
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern int		brk(void *);
	extern int              getpagesize(void);
#ifndef _MSGQSUPPORT
	extern int		__fd_getdtablesize(void);
	static int		getdtablesize()
				{
					return __fd_getdtablesize();
				}
#else
	extern int              getdtablesize(void);
#endif /* _MSGQSUPPORT */
#ifdef _LINUX_SOURCE_COMPAT
        extern void             *sbrk(ptrdiff_t);
#elif (_XOPEN_SOURCE >= 500) || defined(__64BIT__)
        extern void             *sbrk(intptr_t);
#else
        extern void             *sbrk(int);
#endif
#endif /* _POSIX_C_SOURCE<200112L */
	extern int		fchdir(int);
	extern int		fchown(int, uid_t, gid_t);
	extern int		ftruncate(int, off_t);
#ifdef _LARGE_FILE_API
	extern int		ftruncate64(int, off64_t);
#endif
	extern int		gethostname(char *, size_t);
	extern long		gethostid(void);
	extern pid_t		getpgid(pid_t);
	extern pid_t		getsid(pid_t);
	extern char		*getwd(char *);
	extern int		lchown(const char *, uid_t, gid_t);

#if (defined(_SUSV3_READLINK) || \
     (!defined(_ALL_SOURCE) && (_POSIX_C_SOURCE >= 200112L))) 
    /* If SUSV3 readlink specifically requested or if strict SUSv3 
     * environment requested */ 
#ifdef __64BIT__
static ssize_t readlink(const char *__restrict__ __path,
                              char *__restrict__ __buf, size_t __bufsize)
{
	extern ssize_t __readlink64(const char *__restrict__, char *__restrict__, size_t);
	return __readlink64(__path, __buf, __bufsize);
}
#else
	extern ssize_t readlink(const char *__restrict__, char *__restrict__, size_t);
#endif /* __64BIT__ */
#else
	extern int readlink(const char *, char *, size_t);
#endif /* _SUSV3_READLINK || !_ALL_SOURCE && _POSIX_C_SOURCE >= 200112L */

#ifndef _BSD
	extern pid_t		setpgrp(void);
#endif /* _BSD */
	extern int		setregid(gid_t, gid_t);
	extern int		setreuid(uid_t, uid_t);
	extern int		symlink(const char *, const char *);
	extern void		sync(void);
	extern int		truncate(const char *, off_t);
#ifdef _LARGE_FILE_API
	extern int		truncate64(const char *, off64_t);
#endif
	extern useconds_t	ualarm(useconds_t, useconds_t);
	extern int		usleep(useconds_t);
	extern pid_t		vfork(void);
#if _XOPEN_SOURCE>=500
	extern int		getlogin_r(char *, size_t);
	extern int		ttyname_r(int, char *, size_t);

#ifdef _LARGE_FILES
#define pread		pread64
#define pwrite		pwrite64
#endif /* _LARGE_FILES */

	extern ssize_t		pread(int, void *, size_t, off_t);
	extern ssize_t		pwrite(int, const void *, size_t, off_t);
#ifdef _LARGE_FILE_API
	extern ssize_t		pread64(int, void *, size_t, off64_t);
	extern ssize_t		pwrite64(int, const void *, size_t, off64_t);
#endif /* _LARGE_FILE_API */
#endif /* _XOPEN_SOURCE>=500 */

#endif /* _NO_PROTO */

#endif /* _XOPEN_SOURCE_EXTENDED */

#ifdef _ALL_SOURCE

extern char **environ;

#ifndef _KERNEL
#ifdef _NO_PROTO
	extern pid_t		f_fork();
#else /* _NO_PROTO */
	extern pid_t		f_fork(void);
#endif /* _NO_PROTO */
#endif	/* _KERNEL */

#ifdef _NO_PROTO
	extern char *		cuserid();
	extern int		ioctl();
#ifdef __64BIT__
	extern int		ioctlx();
	extern int		ioctl32();
	extern int		ioctl32x();
#endif /* __64BIT__ */
	extern int		readx();
	extern int		setgroups();
	extern int		writex();
	extern int		setegid();
	extern int		seteuid();
	extern int		setrgid();
	extern int		setruid();
	extern offset_t		llseek();
	extern char *		getusershell();
	extern void		setusershell();
	extern void		endusershell();
	extern char *		get_current_dir_name();
	extern int		sysfs();
#else
	extern char *		cuserid(char *);
	extern int		setegid(gid_t);
	extern int		seteuid(uid_t);
	extern int		setrgid(gid_t);
	extern int		setruid(uid_t);
#ifndef _BSD
	extern int		ioctl(int, int, ...);
#endif /* _BSD */
#ifdef __64BIT__
	extern int		ioctlx(int, int, void *, long);
	extern int		ioctl32(int, int, ...);
	extern int		ioctl32x(int, int, unsigned int, unsigned int);
#endif /* __64BIT__ */
	extern int		setgroups(int, gid_t []);
#ifndef _KERNEL
	extern int	readx(int, char*, unsigned, long);
	extern int	writex(int, char*, unsigned, long);

#ifdef _LARGE_FILES
#define fclear fclear64
#define	fsync_range	fsync_range64
#endif
	extern off_t	fclear(int, off_t);
	extern int	fsync_range(int, int, off_t, off_t);
#ifdef _LARGE_FILE_API
	extern off64_t	fclear64(int, off64_t);
	extern int	fsync_range64(int, int, off64_t, off64_t);
#endif
	extern offset_t llseek(int, offset_t, int);
	extern char *	getusershell(void);
	extern void	setusershell(void);
	extern void	endusershell(void);
	extern char *	get_current_dir_name(void);
	extern int	sysfs(int, ...);
	extern int	finfo(const char *, int, void *, int32long64_t);
	extern int	ffinfo(int, int, void *, int32long64_t);

#endif /* ndef _KERNEL */

#endif /* _NO_PROTO */

#define _AES_OS_VERSION 1               /* OSF, AES version */

#endif /* _ALL_SOURCE */

#ifdef __cplusplus
}
#endif

#endif /* _H_UNISTD */


==> cf_src/tiles/kmeans/common.h <==

/*
	Initialize an array with a particular pattern
*/
void initArray(double * arr, int size){
	
	int i;
	
	for(i=0; i<size; i++){
		arr[i] = (double)i * 0.1;
	}
	
	return ;
}

/*
	Fill an array with zeros
*/
void initArrayZero(double * arr, int size){
	
	int i;
	
	for(i=0; i<size; i++){
		arr[i] = 0.0f;
	}
	
	return ;
}

/*
	Verify the output results
*/

void verifyResults(double *res, int size){
	
	int i;
	int p = 1;
	
	for(i=0; i<size; i++){
		double val = (double)i * 0.1 * 2.0;
		if(fabs(val-res[i])>0.0001){
			p = 0;
			break;
		}
	}
	
	if(p==1){
		printf("Success, and Congrates!\n");
	}
	else{
		printf("Failed, so check your code!\n");
	}
		
	return ;
}

/*
	Timer
*/

double timer(){
  double t;
  struct timeval tv1;
  gettimeofday(&tv1,NULL);
  t = (tv1.tv_sec) + 1.0e-6*tv1.tv_usec;
  return(t);
}





==> cf_src/tiles/kmeans/getopt.cpp <==
/* Getopt for GNU.
   NOTE: getopt is now part of the C library, so if you don't know what
   "Keep this file name-space clean" means, talk to drepper@gnu.org
   before changing it!
   Copyright (C) 1987,88,89,90,91,92,93,94,95,96,98,99,2000,2001
        Free Software Foundation, Inc.
   This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute it and/or
   modify it under the terms of the GNU Lesser General Public
   License as published by the Free Software Foundation; either
   version 2.1 of the License, or (at your option) any later version.

   The GNU C Library is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
   Lesser General Public License for more details.

   You should have received a copy of the GNU Lesser General Public
   License along with the GNU C Library; if not, write to the Free
   Software Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA
   02111-1307 USA.  */

/* This tells Alpha OSF/1 not to define a getopt prototype in <stdio.h>.
   Ditto for AIX 3.2 and <stdlib.h>.  */
#ifndef _NO_PROTO
# define _NO_PROTO
#endif

#ifdef HAVE_CONFIG_H
# include <config.h>
#endif

#if !defined __STDC__ || !__STDC__
/* This is a separate conditional since some stdc systems
   reject `defined (const)'.  */
# ifndef const
#  define const
# endif
#endif

#include <stdio.h>

/* Comment out all this code if we are using the GNU C Library, and are not
   actually compiling the library itself.  This code is part of the GNU C
   Library, but also included in many other GNU distributions.  Compiling
   and linking in this code is a waste when using the GNU C library
   (especially if it is a shared library).  Rather than having every GNU
   program understand `configure --with-gnu-libc' and omit the object files,
   it is simpler to just do this in the source for each such file.  */

#define GETOPT_INTERFACE_VERSION 2
#if !defined _LIBC && defined __GLIBC__ && __GLIBC__ >= 2
# include <gnu-versions.h>
# if _GNU_GETOPT_INTERFACE_VERSION == GETOPT_INTERFACE_VERSION
#  define ELIDE_CODE
# endif
#endif

#ifndef ELIDE_CODE


/* This needs to come after some library #include
   to get __GNU_LIBRARY__ defined.  */
#ifdef  __GNU_LIBRARY__
/* Don't include stdlib.h for non-GNU C libraries because some of them
   contain conflicting prototypes for getopt.  */
# include <stdlib.h>
# include <unistd.h>
#endif  /* GNU C library.  */

#ifdef VMS
# include <unixlib.h>
# if HAVE_STRING_H - 0
#  include <string.h>
# endif
#endif

#ifndef _
/* This is for other GNU distributions with internationalized messages.  */
# if (HAVE_LIBINTL_H && ENABLE_NLS) || defined _LIBC
#  include <libintl.h>
#  ifndef _
#   define _(msgid)     gettext (msgid)
#  endif
# else
#  define _(msgid)      (msgid)
# endif
# if defined _LIBC && defined USE_IN_LIBIO
#  include <wchar.h>
# endif
#endif

/* This version of `getopt' appears to the caller like standard Unix `getopt'
   but it behaves differently for the user, since it allows the user
   to intersperse the options with the other arguments.

   As `getopt' works, it permutes the elements of ARGV so that,
   when it is done, all the options precede everything else.  Thus
   all application programs are extended to handle flexible argument order.

   Setting the environment variable POSIXLY_CORRECT disables permutation.
   Then the behavior is completely standard.

   GNU application programs can use a third alternative mode in which
   they can distinguish the relative order of options and other arguments.  */

#include "getopt.h"

/* For communication from `getopt' to the caller.
   When `getopt' finds an option that takes an argument,
   the argument value is returned here.
   Also, when `ordering' is RETURN_IN_ORDER,
   each non-option ARGV-element is returned here.  */

char *optarg;

/* Index in ARGV of the next element to be scanned.
   This is used for communication to and from the caller
   and for communication between successive calls to `getopt'.

   On entry to `getopt', zero means this is the first call; initialize.

   When `getopt' returns -1, this is the index of the first of the
   non-option elements that the caller should itself scan.

   Otherwise, `optind' communicates from one call to the next
   how much of ARGV has been scanned so far.  */

/* 1003.2 says this must be 1 before any call.  */
int optind = 1;

/* Formerly, initialization of getopt depended on optind==0, which
   causes problems with re-calling getopt as programs generally don't
   know that. */

int __getopt_initialized;

/* The next char to be scanned in the option-element
   in which the last option character we returned was found.
   This allows us to pick up the scan where we left off.

   If this is zero, or a null string, it means resume the scan
   by advancing to the next ARGV-element.  */

static char *nextchar;

/* Callers store zero here to inhibit the error message
   for unrecognized options.  */

int opterr = 1;

/* Set to an option character which was unrecognized.
   This must be initialized on some systems to avoid linking in the
   system's own getopt implementation.  */

int optopt = '?';

/* Describe how to deal with options that follow non-option ARGV-elements.

   If the caller did not specify anything,
   the default is REQUIRE_ORDER if the environment variable
   POSIXLY_CORRECT is defined, PERMUTE otherwise.

   REQUIRE_ORDER means don't recognize them as options;
   stop option processing when the first non-option is seen.
   This is what Unix does.
   This mode of operation is selected by either setting the environment
   variable POSIXLY_CORRECT, or using `+' as the first character
   of the list of option characters.

   PERMUTE is the default.  We permute the contents of ARGV as we scan,
   so that eventually all the non-options are at the end.  This allows options
   to be given in any order, even with programs that were not written to
   expect this.

   RETURN_IN_ORDER is an option available to programs that were written
   to expect options and other ARGV-elements in any order and that care about
   the ordering of the two.  We describe each non-option ARGV-element
   as if it were the argument of an option with character code 1.
   Using `-' as the first character of the list of option characters
   selects this mode of operation.

   The special argument `--' forces an end of option-scanning regardless
   of the value of `ordering'.  In the case of RETURN_IN_ORDER, only
   `--' can cause `getopt' to return -1 with `optind' != ARGC.  */

static enum
{
  REQUIRE_ORDER, PERMUTE, RETURN_IN_ORDER
} ordering;

/* Value of POSIXLY_CORRECT environment variable.  */
static char *posixly_correct;

#ifdef  __GNU_LIBRARY__
/* We want to avoid inclusion of string.h with non-GNU libraries
   because there are many ways it can cause trouble.
   On some systems, it contains special magic macros that don't work
   in GCC.  */
# include <string.h>
# define my_index       strchr
#else

//# if HAVE_STRING_H || WIN32 /* Pete Wilson mod 7/28/02 */
#  include <string.h>
//# else
//#  include <strings.h>
//# endif

/* Avoid depending on library functions or files
   whose names are inconsistent.  */

#ifndef getenv
extern char *getenv ();
#endif

static char *
my_index (str, chr)
     const char *str;
     int chr;
{
  while (*str)
    {
      if (*str == chr)
        return (char *) str;
      str++;
    }
  return 0;
}

/* If using GCC, we can safely declare strlen this way.
   If not using GCC, it is ok not to declare it.  */
#ifdef __GNUC__
/* Note that Motorola Delta 68k R3V7 comes with GCC but not stddef.h.
   That was relevant to code that was here before.  */
# if (!defined __STDC__ || !__STDC__) && !defined strlen
/* gcc with -traditional declares the built-in strlen to return int,
   and has done so at least since version 2.4.5. -- rms.  */
extern int strlen (const char *);
# endif /* not __STDC__ */
#endif /* __GNUC__ */

#endif /* not __GNU_LIBRARY__ */

/* Handle permutation of arguments.  */

/* Describe the part of ARGV that contains non-options that have
   been skipped.  `first_nonopt' is the index in ARGV of the first of them;
   `last_nonopt' is the index after the last of them.  */

static int first_nonopt;
static int last_nonopt;

#ifdef _LIBC
/* Stored original parameters.
   XXX This is no good solution.  We should rather copy the args so
   that we can compare them later.  But we must not use malloc(3).  */
extern int __libc_argc;
extern char **__libc_argv;

/* Bash 2.0 gives us an environment variable containing flags
   indicating ARGV elements that should not be considered arguments.  */

# ifdef USE_NONOPTION_FLAGS
/* Defined in getopt_init.c  */
extern char *__getopt_nonoption_flags;

static int nonoption_flags_max_len;
static int nonoption_flags_len;
# endif

# ifdef USE_NONOPTION_FLAGS
#  define SWAP_FLAGS(ch1, ch2) \
  if (nonoption_flags_len > 0)                                                \
    {                                                                         \
      char __tmp = __getopt_nonoption_flags[ch1];                             \
      __getopt_nonoption_flags[ch1] = __getopt_nonoption_flags[ch2];          \
      __getopt_nonoption_flags[ch2] = __tmp;                                  \
    }
# else
#  define SWAP_FLAGS(ch1, ch2)
# endif
#else   /* !_LIBC */
# define SWAP_FLAGS(ch1, ch2)
#endif  /* _LIBC */

/* Exchange two adjacent subsequences of ARGV.
   One subsequence is elements [first_nonopt,last_nonopt)
   which contains all the non-options that have been skipped so far.
   The other is elements [last_nonopt,optind), which contains all
   the options processed since those non-options were skipped.

   `first_nonopt' and `last_nonopt' are relocated so that they describe
   the new indices of the non-options in ARGV after they are moved.  */

#if defined __STDC__ && __STDC__
static void exchange (char **);
#endif

static void
exchange (argv)
     char **argv;
{
  int bottom = first_nonopt;
  int middle = last_nonopt;
  int top = optind;
  char *tem;

  /* Exchange the shorter segment with the far end of the longer segment.
     That puts the shorter segment into the right place.
     It leaves the longer segment in the right place overall,
     but it consists of two parts that need to be swapped next.  */

#if defined _LIBC && defined USE_NONOPTION_FLAGS
  /* First make sure the handling of the `__getopt_nonoption_flags'
     string can work normally.  Our top argument must be in the range
     of the string.  */
  if (nonoption_flags_len > 0 && top >= nonoption_flags_max_len)
    {
      /* We must extend the array.  The user plays games with us and
         presents new arguments.  */
      char *new_str = malloc (top + 1);
      if (new_str == NULL)
        nonoption_flags_len = nonoption_flags_max_len = 0;
      else
        {
          memset (__mempcpy (new_str, __getopt_nonoption_flags,
                             nonoption_flags_max_len),
                  '\0', top + 1 - nonoption_flags_max_len);
          nonoption_flags_max_len = top + 1;
          __getopt_nonoption_flags = new_str;
        }
    }
#endif

  while (top > middle && middle > bottom)
    {
      if (top - middle > middle - bottom)
        {
          /* Bottom segment is the short one.  */
          int len = middle - bottom;
          register int i;

          /* Swap it with the top part of the top segment.  */
          for (i = 0; i < len; i++)
            {
              tem = argv[bottom + i];
              argv[bottom + i] = argv[top - (middle - bottom) + i];
              argv[top - (middle - bottom) + i] = tem;
              SWAP_FLAGS (bottom + i, top - (middle - bottom) + i);
            }
          /* Exclude the moved bottom segment from further swapping.  */
          top -= len;
        }
      else
        {
          /* Top segment is the short one.  */
          int len = top - middle;
          register int i;

          /* Swap it with the bottom part of the bottom segment.  */
          for (i = 0; i < len; i++)
            {
              tem = argv[bottom + i];
              argv[bottom + i] = argv[middle + i];
              argv[middle + i] = tem;
              SWAP_FLAGS (bottom + i, middle + i);
            }
          /* Exclude the moved top segment from further swapping.  */
          bottom += len;
        }
    }

  /* Update records for the slots the non-options now occupy.  */

  first_nonopt += (optind - last_nonopt);
  last_nonopt = optind;
}

/* Initialize the internal data when the first call is made.  */

#if defined __STDC__ && __STDC__
static const char *_getopt_initialize (int, char *const *, const char *);
#endif
static const char *
_getopt_initialize (argc, argv, optstring)
     int argc;
     char *const *argv;
     const char *optstring;
{
  /* Start processing options with ARGV-element 1 (since ARGV-element 0
     is the program name); the sequence of previously skipped
     non-option ARGV-elements is empty.  */

  first_nonopt = last_nonopt = optind;

  nextchar = NULL;

  posixly_correct = getenv ("POSIXLY_CORRECT");

  /* Determine how to handle the ordering of options and nonoptions.  */

  if (optstring[0] == '-')
    {
      ordering = RETURN_IN_ORDER;
      ++optstring;
    }
  else if (optstring[0] == '+')
    {
      ordering = REQUIRE_ORDER;
      ++optstring;
    }
  else if (posixly_correct != NULL)
    ordering = REQUIRE_ORDER;
  else
    ordering = PERMUTE;

#if defined _LIBC && defined USE_NONOPTION_FLAGS
  if (posixly_correct == NULL
      && argc == __libc_argc && argv == __libc_argv)
    {
      if (nonoption_flags_max_len == 0)
        {
          if (__getopt_nonoption_flags == NULL
              || __getopt_nonoption_flags[0] == '\0')
            nonoption_flags_max_len = -1;
          else
            {
              const char *orig_str = __getopt_nonoption_flags;
              int len = nonoption_flags_max_len = strlen (orig_str);
              if (nonoption_flags_max_len < argc)
                nonoption_flags_max_len = argc;
              __getopt_nonoption_flags =
                (char *) malloc (nonoption_flags_max_len);
              if (__getopt_nonoption_flags == NULL)
                nonoption_flags_max_len = -1;
              else
                memset (__mempcpy (__getopt_nonoption_flags, orig_str, len),
                        '\0', nonoption_flags_max_len - len);
            }
        }
      nonoption_flags_len = nonoption_flags_max_len;
    }
  else
    nonoption_flags_len = 0;
#endif

  return optstring;
}

/* Scan elements of ARGV (whose length is ARGC) for option characters
   given in OPTSTRING.

   If an element of ARGV starts with '-', and is not exactly "-" or "--",
   then it is an option element.  The characters of this element
   (aside from the initial '-') are option characters.  If `getopt'
   is called repeatedly, it returns successively each of the option characters
   from each of the option elements.

   If `getopt' finds another option character, it returns that character,
   updating `optind' and `nextchar' so that the next call to `getopt' can
   resume the scan with the following option character or ARGV-element.

   If there are no more option characters, `getopt' returns -1.
   Then `optind' is the index in ARGV of the first ARGV-element
   that is not an option.  (The ARGV-elements have been permuted
   so that those that are not options now come last.)

   OPTSTRING is a string containing the legitimate option characters.
   If an option character is seen that is not listed in OPTSTRING,
   return '?' after printing an error message.  If you set `opterr' to
   zero, the error message is suppressed but we still return '?'.

   If a char in OPTSTRING is followed by a colon, that means it wants an arg,
   so the following text in the same ARGV-element, or the text of the following
   ARGV-element, is returned in `optarg'.  Two colons mean an option that
   wants an optional arg; if there is text in the current ARGV-element,
   it is returned in `optarg', otherwise `optarg' is set to zero.

   If OPTSTRING starts with `-' or `+', it requests different methods of
   handling the non-option ARGV-elements.
   See the comments about RETURN_IN_ORDER and REQUIRE_ORDER, above.

   Long-named options begin with `--' instead of `-'.
   Their names may be abbreviated as long as the abbreviation is unique
   or is an exact match for some defined option.  If they have an
   argument, it follows the option name in the same ARGV-element, separated
   from the option name by a `=', or else the in next ARGV-element.
   When `getopt' finds a long-named option, it returns 0 if that option's
   `flag' field is nonzero, the value of the option's `val' field
   if the `flag' field is zero.

   The elements of ARGV aren't really const, because we permute them.
   But we pretend they're const in the prototype to be compatible
   with other systems.

   LONGOPTS is a vector of `struct option' terminated by an
   element containing a name which is zero.

   LONGIND returns the index in LONGOPT of the long-named option found.
   It is only valid when a long-named option has been found by the most
   recent call.

   If LONG_ONLY is nonzero, '-' as well as '--' can introduce
   long-named options.  */

int
_getopt_internal (argc, argv, optstring, longopts, longind, long_only)
     int argc;
     char *const *argv;
     const char *optstring;
     const struct option *longopts;
     int *longind;
     int long_only;
{
  int print_errors = opterr;
  if (optstring[0] == ':')
    print_errors = 0;

  if (argc < 1)
    return -1;

  optarg = NULL;

  if (optind == 0 || !__getopt_initialized)
    {
      if (optind == 0)
        optind = 1;     /* Don't scan ARGV[0], the program name.  */
      optstring = _getopt_initialize (argc, argv, optstring);
      __getopt_initialized = 1;
    }

  /* Test whether ARGV[optind] points to a non-option argument.
     Either it does not have option syntax, or there is an environment flag
     from the shell indicating it is not an option.  The later information
     is only used when the used in the GNU libc.  */
#if defined _LIBC && defined USE_NONOPTION_FLAGS
# define NONOPTION_P (argv[optind][0] != '-' || argv[optind][1] == '\0'       \
                      || (optind < nonoption_flags_len                        \
                          && __getopt_nonoption_flags[optind] == '1'))
#else
# define NONOPTION_P (argv[optind][0] != '-' || argv[optind][1] == '\0')
#endif

  if (nextchar == NULL || *nextchar == '\0')
    {
      /* Advance to the next ARGV-element.  */

      /* Give FIRST_NONOPT and LAST_NONOPT rational values if OPTIND has been
         moved back by the user (who may also have changed the arguments).  */
      if (last_nonopt > optind)
        last_nonopt = optind;
      if (first_nonopt > optind)
        first_nonopt = optind;

      if (ordering == PERMUTE)
        {
          /* If we have just processed some options following some non-options,
             exchange them so that the options come first.  */

          if (first_nonopt != last_nonopt && last_nonopt != optind)
            exchange ((char **) argv);
          else if (last_nonopt != optind)
            first_nonopt = optind;

          /* Skip any additional non-options
             and extend the range of non-options previously skipped.  */

          while (optind < argc && NONOPTION_P)
            optind++;
          last_nonopt = optind;
        }

      /* The special ARGV-element `--' means premature end of options.
         Skip it like a null option,
         then exchange with previous non-options as if it were an option,
         then skip everything else like a non-option.  */

      if (optind != argc && !strcmp (argv[optind], "--"))
        {
          optind++;

          if (first_nonopt != last_nonopt && last_nonopt != optind)
            exchange ((char **) argv);
          else if (first_nonopt == last_nonopt)
            first_nonopt = optind;
          last_nonopt = argc;

          optind = argc;
        }

      /* If we have done all the ARGV-elements, stop the scan
         and back over any non-options that we skipped and permuted.  */

      if (optind == argc)
        {
          /* Set the next-arg-index to point at the non-options
             that we previously skipped, so the caller will digest them.  */
          if (first_nonopt != last_nonopt)
            optind = first_nonopt;
          return -1;
        }

      /* If we have come to a non-option and did not permute it,
         either stop the scan or describe it to the caller and pass it by.  */

      if (NONOPTION_P)
        {
          if (ordering == REQUIRE_ORDER)
            return -1;
          optarg = argv[optind++];
          return 1;
        }

      /* We have found another option-ARGV-element.
         Skip the initial punctuation.  */

      nextchar = (argv[optind] + 1
                  + (longopts != NULL && argv[optind][1] == '-'));
    }

  /* Decode the current option-ARGV-element.  */

  /* Check whether the ARGV-element is a long option.

     If long_only and the ARGV-element has the form "-f", where f is
     a valid short option, don't consider it an abbreviated form of
     a long option that starts with f.  Otherwise there would be no
     way to give the -f short option.

     On the other hand, if there's a long option "fubar" and
     the ARGV-element is "-fu", do consider that an abbreviation of
     the long option, just like "--fu", and not "-f" with arg "u".

     This distinction seems to be the most useful approach.  */

  if (longopts != NULL
      && (argv[optind][1] == '-'
          || (long_only && (argv[optind][2] || !my_index (optstring, argv[optind][1])))))
    {
      char *nameend;
      const struct option *p;
      const struct option *pfound = NULL;
      int exact = 0;
      int ambig = 0;
      int indfound = -1;
      int option_index;

      for (nameend = nextchar; *nameend && *nameend != '='; nameend++)
        /* Do nothing.  */ ;

      /* Test all long options for either exact match
         or abbreviated matches.  */
      for (p = longopts, option_index = 0; p->name; p++, option_index++)
        if (!strncmp (p->name, nextchar, nameend - nextchar))
          {
            if ((unsigned int) (nameend - nextchar)
                == (unsigned int) strlen (p->name))
              {
                /* Exact match found.  */
                pfound = p;
                indfound = option_index;
                exact = 1;
                break;
              }
            else if (pfound == NULL)
              {
                /* First nonexact match found.  */
                pfound = p;
                indfound = option_index;
              }
            else if (long_only
                     || pfound->has_arg != p->has_arg
                     || pfound->flag != p->flag
                     || pfound->val != p->val)
              /* Second or later nonexact match found.  */
              ambig = 1;
          }

      if (ambig && !exact)
        {
          if (print_errors)
            {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;

              __asprintf (&buf, _("%s: option `%s' is ambiguous\n"),
                          argv[0], argv[optind]);

              if (_IO_fwide (stderr, 0) > 0)
                __fwprintf (stderr, L"%s", buf);
              else
                fputs (buf, stderr);

              free (buf);
#else
              fprintf (stderr, _("%s: option `%s' is ambiguous\n"),
                       argv[0], argv[optind]);
#endif
            }
          nextchar += strlen (nextchar);
          optind++;
          optopt = 0;
          return '?';
        }

      if (pfound != NULL)
        {
          option_index = indfound;
          optind++;
          if (*nameend)
            {
              /* Don't test has_arg with >, because some C compilers don't
                 allow it to be used on enums.  */
              if (pfound->has_arg)
                optarg = nameend + 1;
              else
                {
                  if (print_errors)
                    {
#if defined _LIBC && defined USE_IN_LIBIO
                      char *buf;
#endif

                      if (argv[optind - 1][1] == '-')
                        {
                          /* --option */
#if defined _LIBC && defined USE_IN_LIBIO
                          __asprintf (&buf, _("\
%s: option `--%s' doesn't allow an argument\n"),
                                      argv[0], pfound->name);
#else
                          fprintf (stderr, _("\
%s: option `--%s' doesn't allow an argument\n"),
                                   argv[0], pfound->name);
#endif
                        }
                      else
                        {
                          /* +option or -option */
#if defined _LIBC && defined USE_IN_LIBIO
                          __asprintf (&buf, _("\
%s: option `%c%s' doesn't allow an argument\n"),
                                      argv[0], argv[optind - 1][0],
                                      pfound->name);
#else
                          fprintf (stderr, _("\
%s: option `%c%s' doesn't allow an argument\n"),
                                   argv[0], argv[optind - 1][0], pfound->name);
#endif
                        }

#if defined _LIBC && defined USE_IN_LIBIO
                      if (_IO_fwide (stderr, 0) > 0)
                        __fwprintf (stderr, L"%s", buf);
                      else
                        fputs (buf, stderr);

                      free (buf);
#endif
                    }

                  nextchar += strlen (nextchar);

                  optopt = pfound->val;
                  return '?';
                }
            }
          else if (pfound->has_arg == 1)
            {
              if (optind < argc)
                optarg = argv[optind++];
              else
                {
                  if (print_errors)
                    {
#if defined _LIBC && defined USE_IN_LIBIO
                      char *buf;

                      __asprintf (&buf,
                                  _("%s: option `%s' requires an argument\n"),
                                  argv[0], argv[optind - 1]);

                      if (_IO_fwide (stderr, 0) > 0)
                        __fwprintf (stderr, L"%s", buf);
                      else
                        fputs (buf, stderr);

                      free (buf);
#else
                      fprintf (stderr,
                               _("%s: option `%s' requires an argument\n"),
                               argv[0], argv[optind - 1]);
#endif
                    }
                  nextchar += strlen (nextchar);
                  optopt = pfound->val;
                  return optstring[0] == ':' ? ':' : '?';
                }
            }
          nextchar += strlen (nextchar);
          if (longind != NULL)
            *longind = option_index;
          if (pfound->flag)
            {
              *(pfound->flag) = pfound->val;
              return 0;
            }
          return pfound->val;
        }

      /* Can't find it as a long option.  If this is not getopt_long_only,
         or the option starts with '--' or is not a valid short
         option, then it's an error.
         Otherwise interpret it as a short option.  */
      if (!long_only || argv[optind][1] == '-'
          || my_index (optstring, *nextchar) == NULL)
        {
          if (print_errors)
            {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;
#endif

              if (argv[optind][1] == '-')
                {
                  /* --option */
#if defined _LIBC && defined USE_IN_LIBIO
                  __asprintf (&buf, _("%s: unrecognized option `--%s'\n"),
                              argv[0], nextchar);
#else
                  fprintf (stderr, _("%s: unrecognized option `--%s'\n"),
                           argv[0], nextchar);
#endif
                }
              else
                {
                  /* +option or -option */
#if defined _LIBC && defined USE_IN_LIBIO
                  __asprintf (&buf, _("%s: unrecognized option `%c%s'\n"),
                              argv[0], argv[optind][0], nextchar);
#else
                  fprintf (stderr, _("%s: unrecognized option `%c%s'\n"),
                           argv[0], argv[optind][0], nextchar);
#endif
                }

#if defined _LIBC && defined USE_IN_LIBIO
              if (_IO_fwide (stderr, 0) > 0)
                __fwprintf (stderr, L"%s", buf);
              else
                fputs (buf, stderr);

              free (buf);
#endif
            }
          nextchar = (char *) "";
          optind++;
          optopt = 0;
          return '?';
        }
    }

  /* Look at and handle the next short option-character.  */

  {
    char c = *nextchar++;
    char *temp = my_index (optstring, c);

    /* Increment `optind' when we start to process its last character.  */
    if (*nextchar == '\0')
      ++optind;

    if (temp == NULL || c == ':')
      {
        if (print_errors)
          {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;
#endif

            if (posixly_correct)
              {
                /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                __asprintf (&buf, _("%s: illegal option -- %c\n"),
                            argv[0], c);
#else
                fprintf (stderr, _("%s: illegal option -- %c\n"), argv[0], c);
#endif
              }
            else
              {
#if defined _LIBC && defined USE_IN_LIBIO
                __asprintf (&buf, _("%s: invalid option -- %c\n"),
                            argv[0], c);
#else
                fprintf (stderr, _("%s: invalid option -- %c\n"), argv[0], c);
#endif
              }

#if defined _LIBC && defined USE_IN_LIBIO
            if (_IO_fwide (stderr, 0) > 0)
              __fwprintf (stderr, L"%s", buf);
            else
              fputs (buf, stderr);

            free (buf);
#endif
          }
        optopt = c;
        return '?';
      }
    /* Convenience. Treat POSIX -W foo same as long option --foo */
    if (temp[0] == 'W' && temp[1] == ';')
      {
        char *nameend;
        const struct option *p;
        const struct option *pfound = NULL;
        int exact = 0;
        int ambig = 0;
        int indfound = 0;
        int option_index;

        /* This is an option that requires an argument.  */
        if (*nextchar != '\0')
          {
            optarg = nextchar;
            /* If we end this ARGV-element by taking the rest as an arg,
               we must advance to the next element now.  */
            optind++;
          }
        else if (optind == argc)
          {
            if (print_errors)
              {
                /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                char *buf;

                __asprintf (&buf, _("%s: option requires an argument -- %c\n"),
                            argv[0], c);

                if (_IO_fwide (stderr, 0) > 0)
                  __fwprintf (stderr, L"%s", buf);
                else
                  fputs (buf, stderr);

                free (buf);
#else
                fprintf (stderr, _("%s: option requires an argument -- %c\n"),
                         argv[0], c);
#endif
              }
            optopt = c;
            if (optstring[0] == ':')
              c = ':';
            else
              c = '?';
            return c;
          }
        else
          /* We already incremented `optind' once;
             increment it again when taking next ARGV-elt as argument.  */
          optarg = argv[optind++];

        /* optarg is now the argument, see if it's in the
           table of longopts.  */

        for (nextchar = nameend = optarg; *nameend && *nameend != '='; nameend++)
          /* Do nothing.  */ ;

        /* Test all long options for either exact match
           or abbreviated matches.  */
        for (p = longopts, option_index = 0; p->name; p++, option_index++)
          if (!strncmp (p->name, nextchar, nameend - nextchar))
            {
              if ((unsigned int) (nameend - nextchar) == strlen (p->name))
                {
                  /* Exact match found.  */
                  pfound = p;
                  indfound = option_index;
                  exact = 1;
                  break;
                }
              else if (pfound == NULL)
                {
                  /* First nonexact match found.  */
                  pfound = p;
                  indfound = option_index;
                }
              else
                /* Second or later nonexact match found.  */
                ambig = 1;
            }
        if (ambig && !exact)
          {
            if (print_errors)
              {
#if defined _LIBC && defined USE_IN_LIBIO
                char *buf;

                __asprintf (&buf, _("%s: option `-W %s' is ambiguous\n"),
                            argv[0], argv[optind]);

                if (_IO_fwide (stderr, 0) > 0)
                  __fwprintf (stderr, L"%s", buf);
                else
                  fputs (buf, stderr);

                free (buf);
#else
                fprintf (stderr, _("%s: option `-W %s' is ambiguous\n"),
                         argv[0], argv[optind]);
#endif
              }
            nextchar += strlen (nextchar);
            optind++;
            return '?';
          }
        if (pfound != NULL)
          {
            option_index = indfound;
            if (*nameend)
              {
                /* Don't test has_arg with >, because some C compilers don't
                   allow it to be used on enums.  */
                if (pfound->has_arg)
                  optarg = nameend + 1;
                else
                  {
                    if (print_errors)
                      {
#if defined _LIBC && defined USE_IN_LIBIO
                        char *buf;

                        __asprintf (&buf, _("\
%s: option `-W %s' doesn't allow an argument\n"),
                                    argv[0], pfound->name);

                        if (_IO_fwide (stderr, 0) > 0)
                          __fwprintf (stderr, L"%s", buf);
                        else
                          fputs (buf, stderr);

                        free (buf);
#else
                        fprintf (stderr, _("\
%s: option `-W %s' doesn't allow an argument\n"),
                                 argv[0], pfound->name);
#endif
                      }

                    nextchar += strlen (nextchar);
                    return '?';
                  }
              }
            else if (pfound->has_arg == 1)
              {
                if (optind < argc)
                  optarg = argv[optind++];
                else
                  {
                    if (print_errors)
                      {
#if defined _LIBC && defined USE_IN_LIBIO
                        char *buf;

                        __asprintf (&buf, _("\
%s: option `%s' requires an argument\n"),
                                    argv[0], argv[optind - 1]);

                        if (_IO_fwide (stderr, 0) > 0)
                          __fwprintf (stderr, L"%s", buf);
                        else
                          fputs (buf, stderr);

                        free (buf);
#else
                        fprintf (stderr,
                                 _("%s: option `%s' requires an argument\n"),
                                 argv[0], argv[optind - 1]);
#endif
                      }
                    nextchar += strlen (nextchar);
                    return optstring[0] == ':' ? ':' : '?';
                  }
              }
            nextchar += strlen (nextchar);
            if (longind != NULL)
              *longind = option_index;
            if (pfound->flag)
              {
                *(pfound->flag) = pfound->val;
                return 0;
              }
            return pfound->val;
          }
          nextchar = NULL;
          return 'W';   /* Let the application handle it.   */
      }
    if (temp[1] == ':')
      {
        if (temp[2] == ':')
          {
            /* This is an option that accepts an argument optionally.  */
            if (*nextchar != '\0')
              {
                optarg = nextchar;
                optind++;
              }
            else
              optarg = NULL;
            nextchar = NULL;
          }
        else
          {
            /* This is an option that requires an argument.  */
            if (*nextchar != '\0')
              {
                optarg = nextchar;
                /* If we end this ARGV-element by taking the rest as an arg,
                   we must advance to the next element now.  */
                optind++;
              }
            else if (optind == argc)
              {
                if (print_errors)
                  {
                    /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                    char *buf;

                    __asprintf (&buf,
                                _("%s: option requires an argument -- %c\n"),
                                argv[0], c);

                    if (_IO_fwide (stderr, 0) > 0)
                      __fwprintf (stderr, L"%s", buf);
                    else
                      fputs (buf, stderr);

                    free (buf);
#else
                    fprintf (stderr,
                             _("%s: option requires an argument -- %c\n"),
                             argv[0], c);
#endif
                  }
                optopt = c;
                if (optstring[0] == ':')
                  c = ':';
                else
                  c = '?';
              }
            else
              /* We already incremented `optind' once;
                 increment it again when taking next ARGV-elt as argument.  */
              optarg = argv[optind++];
            nextchar = NULL;
          }
      }
    return c;
  }
}

int
getopt (argc, argv, optstring)
     int argc;
     char *const *argv;
     const char *optstring;
{
  return _getopt_internal (argc, argv, optstring,
                           (const struct option *) 0,
                           (int *) 0,
                           0);
}

#endif  /* Not ELIDE_CODE.  */


/* Compile with -DTEST to make an executable for use in testing
   the above definition of `getopt'.  */

==> cf_src/tiles/kmeans/getopt.h <==


/* getopt.h */
/* Declarations for getopt.
   Copyright (C) 1989-1994, 1996-1999, 2001 Free Software 
   Foundation, Inc. This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute 
   it and/or modify it under the terms of the GNU Lesser 
   General Public License as published by the Free Software 
   Foundation; either version 2.1 of the License, or 
   (at your option) any later version.

   The GNU C Library is distributed in the hope that it will 
   be useful, but WITHOUT ANY WARRANTY; without even the 
   implied warranty of MERCHANTABILITY or FITNESS FOR A 
   PARTICULAR PURPOSE.  See the GNU Lesser General Public 
   License for more details.

   You should have received a copy of the GNU Lesser General 
   Public License along with the GNU C Library; if not, write 
   to the Free Software Foundation, Inc., 59 Temple Place,
   Suite 330, Boston, MA 02111-1307 USA.  */

  

  

#ifndef _GETOPT_H

#ifndef __need_getopt
# define _GETOPT_H 1
#endif

/* If __GNU_LIBRARY__ is not already defined, either we are being used
   standalone, or this is the first header included in the source file.
   If we are being used with glibc, we need to include <features.h>, but
   that does not exist if we are standalone.  So: if __GNU_LIBRARY__ is
   not defined, include <ctype.h>, which will pull in <features.h> for us
   if it's from glibc.  (Why ctype.h?  It's guaranteed to exist and it
   doesn't flood the namespace with stuff the way some other headers do.)  */
#if !defined __GNU_LIBRARY__
# include <ctype.h>
#endif

#ifdef  __cplusplus
extern "C" {
#endif

/* For communication from `getopt' to the caller.
   When `getopt' finds an option that takes an argument,
   the argument value is returned here.
   Also, when `ordering' is RETURN_IN_ORDER,
   each non-option ARGV-element is returned here.  */

extern char *optarg;

/* Index in ARGV of the next element to be scanned.
   This is used for communication to and from the caller
   and for communication between successive calls to `getopt'.

   On entry to `getopt', zero means this is the first call; initialize.

   When `getopt' returns -1, this is the index of the first of the
   non-option elements that the caller should itself scan.

   Otherwise, `optind' communicates from one call to the next
   how much of ARGV has been scanned so far.  */

extern int optind;

/* Callers store zero here to inhibit the error message `getopt' prints
   for unrecognized options.  */

extern int opterr;

/* Set to an option character which was unrecognized.  */

extern int optopt;

#ifndef __need_getopt
/* Describe the long-named options requested by the application.
   The LONG_OPTIONS argument to getopt_long or getopt_long_only is a vector
   of `struct option' terminated by an element containing a name which is
   zero.

   The field `has_arg' is:
   no_argument          (or 0) if the option does not take an argument,
   required_argument    (or 1) if the option requires an argument,
   optional_argument    (or 2) if the option takes an optional argument.

   If the field `flag' is not NULL, it points to a variable that is set
   to the value given in the field `val' when the option is found, but
   left unchanged if the option is not found.

   To have a long-named option do something other than set an `int' to
   a compiled-in constant, such as set a value from `optarg', set the
   option's `flag' field to zero and its `val' field to a nonzero
   value (the equivalent single-letter option character, if there is
   one).  For long options that have a zero `flag' field, `getopt'
   returns the contents of the `val' field.  */

struct option
{
# if (defined __STDC__ && __STDC__) || defined __cplusplus
  const char *name;
# else
  char *name;
# endif
  /* has_arg can't be an enum because some compilers complain about
     type mismatches in all the code that assumes it is an int.  */
  int has_arg;
  int *flag;
  int val;
};

/* Names for the values of the `has_arg' field of `struct option'.  */

# define no_argument            0
# define required_argument      1
# define optional_argument      2
#endif  /* need getopt */


/* Get definitions and prototypes for functions to process the
   arguments in ARGV (ARGC of them, minus the program name) for
   options given in OPTS.

   Return the option character from OPTS just read.  Return -1 when
   there are no more options.  For unrecognized options, or options
   missing arguments, `optopt' is set to the option letter, and '?' is
   returned.

   The OPTS string is a list of characters which are recognized option
   letters, optionally followed by colons, specifying that that letter
   takes an argument, to be placed in `optarg'.

   If a letter in OPTS is followed by two colons, its argument is
   optional.  This behavior is specific to the GNU `getopt'.

   The argument `--' causes premature termination of argument
   scanning, explicitly telling `getopt' that there are no more
   options.

   If OPTS begins with `--', then non-option arguments are treated as
   arguments to the option '\0'.  This behavior is specific to the GNU
   `getopt'.  */

#if (defined __STDC__ && __STDC__) || defined __cplusplus
# ifdef __GNU_LIBRARY__
/* Many other libraries have conflicting prototypes for getopt, with
   differences in the consts, in stdlib.h.  To avoid compilation
   errors, only prototype getopt for the GNU C library.  */
extern int getopt (int ___argc, char *const *___argv, const char *__shortopts);
# else /* not __GNU_LIBRARY__ */
extern int getopt ();
# endif /* __GNU_LIBRARY__ */

# ifndef __need_getopt
extern int getopt_long (int ___argc, char *const *___argv,
                        const char *__shortopts,
                        const struct option *__longopts, int *__longind);
extern int getopt_long_only (int ___argc, char *const *___argv,
                             const char *__shortopts,
                             const struct option *__longopts, int *__longind);

/* Internal only.  Users should not call this directly.  */
extern int _getopt_internal (int ___argc, char *const *___argv,
                             const char *__shortopts,
                             const struct option *__longopts, int *__longind,
                             int __long_only);
# endif
#else /* not __STDC__ */
extern int getopt ();
# ifndef __need_getopt
extern int getopt_long ();
extern int getopt_long_only ();

extern int _getopt_internal ();
# endif
#endif /* __STDC__ */

#ifdef  __cplusplus
}
#endif

/* Make sure we later can get all the definitions and declarations.  */
#undef __need_getopt

#endif /* getopt.h */



==> cf_src/tiles/kmeans/kmeans.cpp <==
/*****************************************************************************/
/*IMPORTANT:  READ BEFORE DOWNLOADING, COPYING, INSTALLING OR USING.         */
/*By downloading, copying, installing or using the software you agree        */
/*to this license.  If you do not agree to this license, do not download,    */
/*install, copy or use the software.                                         */
/*                                                                           */
/*                                                                           */
/*Copyright (c) 2005 Northwestern University                                 */
/*All rights reserved.                                                       */

/*Redistribution of the software in source and binary forms,                 */
/*with or without modification, is permitted provided that the               */
/*following conditions are met:                                              */
/*                                                                           */
/*1       Redistributions of source code must retain the above copyright     */
/*        notice, this list of conditions and the following disclaimer.      */
/*                                                                           */
/*2       Redistributions in binary form must reproduce the above copyright   */
/*        notice, this list of conditions and the following disclaimer in the */
/*        documentation and/or other materials provided with the distribution.*/ 
/*                                                                            */
/*3       Neither the name of Northwestern University nor the names of its    */
/*        contributors may be used to endorse or promote products derived     */
/*        from this software without specific prior written permission.       */
/*                                                                            */
/*THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS ``AS    */
/*IS'' AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED      */
/*TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY, NON-INFRINGEMENT AND         */
/*FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL          */
/*NORTHWESTERN UNIVERSITY OR ITS CONTRIBUTORS BE LIABLE FOR ANY DIRECT,       */
/*INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES          */
/*(INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR          */
/*SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION)          */
/*HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT,         */
/*STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN    */
/*ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE             */
/*POSSIBILITY OF SUCH DAMAGE.                                                 */
/******************************************************************************/

/*************************************************************************/
/**   File:         example.c                                           **/
/**   Description:  Takes as input a file:                              **/
/**                 ascii  file: containing 1 data point per line       **/
/**                 binary file: first int is the number of objects     **/
/**                              2nd int is the no. of features of each **/
/**                              object                                 **/
/**                 This example performs a fuzzy c-means clustering    **/
/**                 on the data. Fuzzy clustering is performed using    **/
/**                 min to max clusters and the clustering that gets    **/
/**                 the best score according to a compactness and       **/
/**                 separation criterion are returned.                  **/
/**   Author:  Wei-keng Liao                                            **/
/**            ECE Department Northwestern University                   **/
/**            email: wkliao@ece.northwestern.edu                       **/
/**                                                                     **/
/**   Edited by: Jay Pisharath                                          **/
/**              Northwestern University.                               **/
/**                                                                     **/
/**   ================================================================  **/
/**																		**/
/**   Edited by: Sang-Ha  Lee											**/
/**				 University of Virginia									**/
/**																		**/
/**   Description:	No longer supports fuzzy c-means clustering;	 	**/
/**					only regular k-means clustering.					**/
/**					Simplified for main functionality: regular k-means	**/
/**					clustering.											**/
/**                                                                     **/
/*************************************************************************/

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <limits.h>
#include <math.h>
#include <sys/types.h>
#include <fcntl.h>
#include <omp.h>
#include "getopt.h"

#include "unistd.h"
#include <hStreams_source.h>
#include <hStreams_app_api.h>
#include <intel-coi/common/COIMacros_common.h>


#define MAX_CONCURRENCY 4                       // number of streams per domain (card)
#define ITERATIONS 100                          // timing iterations

static HSTR_OPTIONS hstreams_options;


extern double wtime(void);

int num_omp_threads = 1;

/*---< usage() >------------------------------------------------------------*/
void usage(char *argv0) {
    char *help =
        "Usage: %s [switches] -i filename\n"
        "       -i filename     		: file containing data to be clustered\n"
        "       -b                 	: input file is in binary format\n"
		"       -k                 	: number of clusters (default is 5) \n"
        "       -t threshold		: threshold value\n"
		"       -n no. of threads	: number of threads";
    fprintf(stderr, help, argv0);
    exit(-1);
}

/*---< main() >-------------------------------------------------------------*/
int main(int argc, char **argv) {
           int     opt;
    extern char   *optarg;
    extern int     optind;
           int     nclusters=5;
           char   *filename = 0;           
           float  *buf;
           float *attributes;
	   float *clusters;
	   int *flag;
	   flag=(int *)malloc(sizeof(int)*1);
	   flag[0]=0;

	   
           int     i, j,q;
                
           int     numAttributes;
           int     numObjects;        
           char    line[1024];           
           int     isBinaryFile = 0;
           int     nloops = 1;
           float   threshold = 0.001;
		   double  timing;		   

	uint32_t places_per_domain = MAX_CONCURRENCY;
  	uint32_t logical_streams_per_place = 1; // keep it simple
  	uint64_t stream = 0;
	int MAXLOGSTR = places_per_domain;

	int task=130000;		//子任务大小
	int header,tail;

	while ( (opt=getopt(argc,argv,"i:k:t:b:n:o:p:?"))!= EOF) {
		switch (opt) {
            case 'i': filename=optarg;
                      break;
            case 'b': isBinaryFile = 1;
                      break;
            case 't': threshold=atof(optarg);
                      break;
            case 'k': nclusters = atoi(optarg);
                      break;			
	     case 'n': num_omp_threads = atoi(optarg);
			break;
	     case 'o': task = atoi(optarg);
		 	break;
	     case 'p': places_per_domain = atoi(optarg);
		 	     MAXLOGSTR = places_per_domain;
		 	break;
            case '?': usage(argv[0]);
                      break;
            default: usage(argv[0]);
                      break;
        }
    }


    if (filename == 0) usage(argv[0]);

    numAttributes = numObjects = 0;

    /* from the input file, get the numAttributes and numObjects ------------*/
   
    if (isBinaryFile) {
        int infile;
        if ((infile = open(filename, O_RDONLY, "0600")) == -1) {
            fprintf(stderr, "Error: no such file (%s)\n", filename);
            exit(1);
        }
        read(infile, &numObjects,    sizeof(int));
        read(infile, &numAttributes, sizeof(int));
   

        /* allocate space for attributes[] and read attributes of all objects */
        buf           = (float*) malloc(numObjects*numAttributes*sizeof(float));

        attributes = (float*) malloc(numObjects*numAttributes*sizeof(float));


        read(infile, buf, numObjects*numAttributes*sizeof(float));

        close(infile);
    }
    else {
        FILE *infile;
        if ((infile = fopen(filename, "r")) == NULL) {
            fprintf(stderr, "Error: no such file (%s)\n", filename);
            exit(1);
        }
        while (fgets(line, 1024, infile) != NULL)
            if (strtok(line, " \t\n") != 0)
                numObjects++;
        rewind(infile);
        while (fgets(line, 1024, infile) != NULL) {
            if (strtok(line, " \t\n") != 0) {
                /* ignore the id (first attribute): numAttributes = 1; */
                while (strtok(NULL, " ,\t\n") != NULL) numAttributes++;
                break;
            }
        }
     

        /* allocate space for attributes[] and read attributes of all objects */
        buf           = (float*) malloc(numObjects*numAttributes*sizeof(float));

        attributes = (float*) malloc(numObjects*numAttributes*sizeof(float));

        rewind(infile);
        i = 0;
        while (fgets(line, 1024, infile) != NULL) {
            if (strtok(line, " \t\n") == NULL) continue; 
            for (j=0; j<numAttributes; j++) {
                buf[i] = atof(strtok(NULL, " ,\t\n"));
                i++;
            }
        }
        fclose(infile);
    }     
	printf("I/O completed\n");	

	memcpy(attributes, buf, numObjects*numAttributes*sizeof(float));

	printf("numObjects= %d\n numAttributes= %d\n",numObjects,numAttributes);

	clusters = (float*)	malloc(nclusters * numAttributes* sizeof(float));

	/* randomly pick cluster centers */
	int n=0;
    	for (i=0; i<nclusters; i++) {
	        //n = (int)rand() % npoints;
	        for (j=0; j<numAttributes; j++){
	            clusters[i*numAttributes+j] = attributes[n*numAttributes+j];
	        }
		n++;
    	}

	int *membership=(int *)malloc(numObjects*sizeof(int));
	for (i=0; i<numObjects; i++)
		membership[i] = -1;

	int *clusterLen = (int *)malloc(sizeof(int) * nclusters * MAXLOGSTR);
	float *clusterValue = (float *)malloc(sizeof(float) * nclusters * numAttributes * MAXLOGSTR);
	for(int i=0; i<(nclusters * MAXLOGSTR); i++){
		clusterLen[i] = 0;
		for(int j=0; j<numAttributes; j++)
			clusterValue[i * numAttributes + j] = 0.0;
	}

	uint64_t arg[13];

	arg[0]=(uint64_t)numAttributes;
	arg[1]=(uint64_t)numObjects;
	arg[2]=(uint64_t)nclusters;
	arg[3]=(uint64_t)stream;
	
	arg[6]=(uint64_t)MAXLOGSTR;
	arg[7]=(uint64_t)attributes;
	arg[8]=(uint64_t)clusters;
  	arg[9]=(uint64_t)membership;
	arg[10]=(uint64_t)flag;
	arg[11]=(uint64_t)clusterLen;
	arg[12]=(uint64_t)clusterValue;

	printf(">>init\n");
	hStreams_GetCurrentOptions(&hstreams_options, sizeof(hstreams_options));
    	hstreams_options.verbose = 0;
    	hstreams_options.phys_domains_limit = 256;  // Limit to 256 domains
      char *libNames[20] = {NULL,NULL};
  		unsigned int libNameCnt = 0;
  		libNames[libNameCnt++] = "kmeans_sink.so";
		//libNames[libNameCnt++] = "updateCluster.so";
      hstreams_options.libNames = libNames;
  		hstreams_options.libNameCnt = (uint16_t)libNameCnt;
  		hStreams_SetOptions(&hstreams_options);     
		int iret = hStreams_app_init(places_per_domain, logical_streams_per_place);
	if( iret != 0 ) { 
		printf("hstreams_app_init failed!\r\n"); 
		exit(-1); 
	}

	  printf(">>create bufs\n");
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(attributes,numObjects * numAttributes * sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(clusters,nclusters* numAttributes * sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(membership,numObjects* sizeof(int)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(clusterLen,sizeof(int) * nclusters * MAXLOGSTR));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(clusterValue,sizeof(float) * nclusters * numAttributes * MAXLOGSTR));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(flag,1* sizeof(int)));
	  hStreams_ThreadSynchronize();

	  
	  printf(">>xfer mem to remote domain\n");
	  
	  timing = omp_get_wtime();
	  
	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(attributes, attributes, sizeof(float) * numAttributes * numObjects,0, HSTR_SRC_TO_SINK, NULL));
	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(membership, membership, sizeof(int) * numObjects,1 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
//	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(clusters, clusters, sizeof(float) * numAttributes * nclusters,2 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
//	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(flag, flag, sizeof(int) * 1,3 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
//	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(clusterLen, clusterLen, sizeof(int) * nclusters * MAXLOGSTR,4 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
//	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(clusterValue, clusterValue, sizeof(float) * nclusters * numAttributes * MAXLOGSTR,5 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	hStreams_ThreadSynchronize();

	printf(">>computation\n");

	printf("partitions= %d	blocks= %d\n",places_per_domain,task);

	int loop=0,count=0;
	//timing = omp_get_wtime();
	
do{
//	printf("loop=%d\n",loop);
	stream = 0;
	flag[0] = 0;

	for(i=0; i<(nclusters * MAXLOGSTR); i++){
		clusterLen[i] = 0;
		for(j=0; j<numAttributes; j++)
			clusterValue[i * numAttributes+ j] = 0.0;
	}
	
	CHECK_HSTR_RESULT(hStreams_app_xfer_memory(flag, flag, sizeof(int) * 1,0, HSTR_SRC_TO_SINK, NULL));
	CHECK_HSTR_RESULT(hStreams_app_xfer_memory(clusters, clusters, sizeof(float) * numAttributes * nclusters,1 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	CHECK_HSTR_RESULT(hStreams_app_xfer_memory(clusterLen, clusterLen, sizeof(int) * nclusters * MAXLOGSTR,2 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	CHECK_HSTR_RESULT(hStreams_app_xfer_memory(clusterValue, clusterValue, sizeof(float) * nclusters * numAttributes * MAXLOGSTR,3 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	hStreams_ThreadSynchronize();

	for(count=0; count<numObjects; ){

		header = count;
		count = count + task;
		if(count < numObjects)
			tail = count;
		else
			tail = numObjects;

		arg[3] = (uint64_t)stream;
		arg[4] = (uint64_t)header;
		arg[5] = (uint64_t)tail;
		CHECK_HSTR_RESULT(
			hStreams_EnqueueCompute(
									stream,
									"kmeans_clustering",
									7,			  // scalar args
									6,			   // heap args
									arg,		   // arg array
									NULL,    // event
									NULL,		   // return value pointer
									0));		   // return value size
									
		stream = (stream+1) % MAXLOGSTR;
		
	}
	

     	hStreams_ThreadSynchronize();

	 CHECK_HSTR_RESULT(hStreams_app_xfer_memory(flag, flag, sizeof(int) * 1,1 % MAXLOGSTR, HSTR_SINK_TO_SRC, NULL));
	 CHECK_HSTR_RESULT(hStreams_app_xfer_memory(clusterLen, clusterLen, sizeof(int) * nclusters * MAXLOGSTR,2 % MAXLOGSTR, HSTR_SINK_TO_SRC, NULL));
	 CHECK_HSTR_RESULT(hStreams_app_xfer_memory(clusterValue, clusterValue, sizeof(float) * nclusters * numAttributes * MAXLOGSTR,3 % MAXLOGSTR, HSTR_SINK_TO_SRC, NULL));

	hStreams_ThreadSynchronize();

	for(i=1; i<MAXLOGSTR; i++){
		for(j=0; j<nclusters; j++){
			clusterLen[j] +=clusterLen[i * nclusters +j];
			for(q=0; q<numAttributes; q++){
				clusterValue[j * numAttributes + q] += clusterValue[i * nclusters *numAttributes + j * numAttributes +q];
			}
		}
	}

	for(i=0; i<nclusters; i++){
		for(j=0; j<numAttributes; j++){
			clusters[i * numAttributes + j] = clusterValue[i * numAttributes + j] / clusterLen[i];
		}
	}

//}while(flag[0] > 0 && loop++<500);
}while(flag[0] > 0 && loop++<100);

	printf(">>test loop= %d\n",loop);

     	//timing = omp_get_wtime() - timing;

	printf(">>xfer mem from remote domain\n");
	CHECK_HSTR_RESULT(hStreams_app_xfer_memory(clusters, clusters, sizeof(float) * numAttributes * nclusters,0, HSTR_SINK_TO_SRC, NULL));
	hStreams_ThreadSynchronize();
	
	timing = omp_get_wtime() - timing;
	
	printf("number of Clusters %d\n",nclusters); 
	printf("number of Attributes %d\n\n",numAttributes); 
    	printf("Cluster Centers Output\n"); 
	printf("The first number is cluster number and the following data is arribute value\n");
	printf("=============================================================================\n\n");
	
/*    for (i=0; i< nclusters; i++) {
		printf("%d: ", i);
        for (j=0; j<numAttributes; j++)
            printf("%.2f ", clusters[i*numAttributes+j]);
        printf("\n\n");
    }
*/
	printf("Time for process: %f\n", timing);

    	free(attributes);
	free(clusters);
	free(membership);
	free(flag);
    	free(buf);

	hStreams_app_fini();
	
    	return(0);
}



==> cf_src/tiles/kmeans/kmeans_clustering.cpp <==
/*****************************************************************************/
/*IMPORTANT:  READ BEFORE DOWNLOADING, COPYING, INSTALLING OR USING.         */
/*By downloading, copying, installing or using the software you agree        */
/*to this license.  If you do not agree to this license, do not download,    */
/*install, copy or use the software.                                         */
/*                                                                           */
/*                                                                           */
/*Copyright (c) 2005 Northwestern University                                 */
/*All rights reserved.                                                       */

/*Redistribution of the software in source and binary forms,                 */
/*with or without modification, is permitted provided that the               */
/*following conditions are met:                                              */
/*                                                                           */
/*1       Redistributions of source code must retain the above copyright     */
/*        notice, this list of conditions and the following disclaimer.      */
/*                                                                           */
/*2       Redistributions in binary form must reproduce the above copyright   */
/*        notice, this list of conditions and the following disclaimer in the */
/*        documentation and/or other materials provided with the distribution.*/ 
/*                                                                            */
/*3       Neither the name of Northwestern University nor the names of its    */
/*        contributors may be used to endorse or promote products derived     */
/*        from this software without specific prior written permission.       */
/*                                                                            */
/*THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS ``AS    */
/*IS'' AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED      */
/*TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY, NON-INFRINGEMENT AND         */
/*FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL          */
/*NORTHWESTERN UNIVERSITY OR ITS CONTRIBUTORS BE LIABLE FOR ANY DIRECT,       */
/*INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES          */
/*(INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR          */
/*SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION)          */
/*HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT,         */
/*STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN    */
/*ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE             */
/*POSSIBILITY OF SUCH DAMAGE.                                                 */
/******************************************************************************/
/*************************************************************************/
/**   File:         kmeans_clustering.c                                 **/
/**   Description:  Implementation of regular k-means clustering        **/
/**                 algorithm                                           **/
/**   Author:  Wei-keng Liao                                            **/
/**            ECE Department, Northwestern University                  **/
/**            email: wkliao@ece.northwestern.edu                       **/
/**                                                                     **/
/**   Edited by: Jay Pisharath                                          **/
/**              Northwestern University.                               **/
/**                                                                     **/
/**   ================================================================  **/
/**																		**/
/**   Edited by: Sang-Ha  Lee											**/
/**				 University of Virginia									**/
/**																		**/
/**   Description:	No longer supports fuzzy c-means clustering;	 	**/
/**					only regular k-means clustering.					**/
/**					Simplified for main functionality: regular k-means	**/
/**					clustering.											**/
/**                                                                     **/
/*************************************************************************/

#include <stdio.h>
#include <stdlib.h>
#include <float.h>
#include <math.h>
#include <omp.h>

#include <intel-coi/sink/COIPipeline_sink.h>
#include <mkl.h>
#include <hStreams_common.h>


#define RANDOM_MAX 2147483647

#ifndef FLT_MAX
#define FLT_MAX 3.40282347e+38
#endif

//int num_omp_threads=8;


/*----< euclid_dist_2() >----------------------------------------------------*/
/* multi-dimensional spatial Euclid distance square */
__inline
float euclid_dist_2(float *pt1,
		     int points,
                    float *pt2,
                    int ptcluster,
                    int    numdims)
{
    int i;
    float ans=0.0;

    for (i=0; i<numdims; i++)
        ans += (pt1[i+points*numdims]-pt2[i+ptcluster*numdims]) * (pt1[i+points*numdims]-pt2[i+ptcluster*numdims]);

    return(ans);
}


int find_nearest_point(float  *pt,          /* [nfeatures] */
			int points,
                       int     nfeatures,
                       float *pts,         /* [npts][nfeatures] */
                       int     npts)
{
    int index, i;
    float min_dist=FLT_MAX;

    /* find the cluster center id with min distance to pt */
    for (i=0; i<npts; i++) {
        float dist;
        dist = euclid_dist_2(pt,points, pts,i, nfeatures);  /* no need square root */
        if (dist < min_dist) {
            min_dist = dist;
            index    = i;
        }
    }
    return(index);
}


/*----< kmeans_clustering() >---------------------------------------------*/
COINATIVELIBEXPORT
void kmeans_clustering(uint64_t arg0,uint64_t arg1,uint64_t arg2,
						      uint64_t arg3,uint64_t arg4,uint64_t arg5,
						      uint64_t arg6,uint64_t arg7,uint64_t arg8,
						      uint64_t arg9,uint64_t arg10,uint64_t arg11,uint64_t arg12)
{

	int npoints=(int)arg1;
	int nfeatures=(int)arg0;
	int nclusters=(int)arg2;
	int stream=(int)arg3;
	int header =(int)arg4;
	int tail =(int)arg5;
	int MAXLOGSTR=(int)arg6;
	float *attributes=(float *)arg7;
	float *clusters=(float *)arg8;
	int *membership=(int *)arg9;
	int *flag=(int *)arg10;
	int *clusterLen=(int *)arg11;
	float *clusterValue=(float *)arg12;

	int      nthreads;
	int i,j,m,index;

	int test1 = stream * nclusters;
	int test2 = test1 * nfeatures;

	int    **partial_new_centers_len;
    	float ***partial_new_centers;

	//nthreads = num_omp_threads;
#pragma omp parallel shared(nthreads)
	{
	  if(omp_get_thread_num()==0)
	    nthreads = omp_get_num_threads();
	}
	
	//printf("[info] #threads: %d\n", nthreads);	

	partial_new_centers_len    = (int**) malloc(nthreads * sizeof(int*));
    	partial_new_centers_len[0] = (int*)  calloc(nthreads*nclusters, sizeof(int));
    	for (i=1; i<nthreads; i++)
		partial_new_centers_len[i] = partial_new_centers_len[i-1]+nclusters;

	partial_new_centers    =(float***)malloc(nthreads * sizeof(float**));
    	partial_new_centers[0] =(float**) malloc(nthreads*nclusters * sizeof(float*));
    	for (i=1; i<nthreads; i++)
        	partial_new_centers[i] = partial_new_centers[i-1] + nclusters;

	for (i=0; i<nthreads; i++){
        	for (j=0; j<nclusters; j++)
            		partial_new_centers[i][j] = (float*)calloc(nfeatures, sizeof(float));
	}
	 

	//printf("num of threads = %d\n", num_omp_threads);

		//omp_set_num_threads(num_omp_threads);
		#pragma omp parallel \
                shared(attributes,clusters,membership)
        {				

		int tid = omp_get_thread_num();
		
            #pragma omp for \
			  private(i,j,index) \
                        schedule(static) 
            for (i=header; i<tail; i++) {
	        /* find the index of nestest cluster centers */					
	        index = find_nearest_point(attributes,
	        	      i,
		             nfeatures,
		             clusters,
		             nclusters);				
	        /* if membership changes, increase delta by 1 */
	        if (membership[i] != index) flag[0]+= 1;

	        /* assign the membership to object i */
	        membership[i] = index;

		partial_new_centers_len[tid][index]++;				
	        for (j=0; j<nfeatures; j++)
		       partial_new_centers[tid][index][j] += attributes[i * nfeatures + j];
			
            }
        } /* end of #pragma omp parallel */

	/* let the main thread perform the array reduction */
	//printf("[info] nclusters: %d, nthreads:%d, nfeatures: %d\n", nclusters, nthreads, nfeatures);
        for (i=0; i<nclusters; i++) {
            for (j=0; j<nthreads; j++) {
                clusterLen[i + test1] += partial_new_centers_len[j][i];
                for (m=0; m<nfeatures; m++) {
                    clusterValue[test2 + i * nfeatures + m] += partial_new_centers[j][i][m];
                }
            }
        }

        free(partial_new_centers_len[0] );
	free(partial_new_centers_len);
	for (i=0; i<nthreads; i++){
                for (j=0; j<nclusters; j++)
                        free(partial_new_centers[i][j]);
        }
	free(partial_new_centers[0]);
	free(partial_new_centers);
  
}



==> cf_src/tiles/kmeans/run.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.

#scatter affinity set on host
export KMP_AFFINITY=scatter

#for MKL AO run
export MIC_ENV_PREFIX=MIC
export MIC_KMP_AFFINITY=balanced

. ./setEnv.sh ./bin

cd ./bin/host

#m - matrix size; t - no. of tiles; s - no. of streams (partitions on MIC); i - no. of iterations
#l - layout (row or ROW for rowmajor; else is colMajor)

#./kmeans -k 8 -p 4 -o 20000 -i /home/jianbin/cf_src/data/kmeans/inpuGen/1120000_34f.txt
#./kmeans -k 8 -p 8 -o 20000 -i /home/jianbin/cf_src/data/kmeans/inpuGen/1120000_34f.txt

#for((partitions=1;partitions<=56;partitions=partitions+1))
#do
  #./kmeans -k 10 -p $partitions -o 40000 -i /home/jianbin/cf_src/data/kmeans/inpuGen/4000000_34.txt
#  ./kmeans -k 8 -p $partitions -o 20000 -i /home/jianbin/cf_src/data/kmeans/inpuGen/1120000_34f.txt
#done

for task in 1120000 560000 280000 140000 70000 56000 40000 35000 20000 10000 5000 
do
  ./kmeans -k 8 -p 4 -o $task -i /home/jianbin/cf_src/data/kmeans/inpuGen/1120000_34f.txt
done

==> cf_src/tiles/kmeans/setEnv.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.

if [ $# -gt 0 ] && [ -d $1 ]; then
    bin_dir=$1
else
    bin_dir=../../bin
fi

mpss_dir=`echo /opt/mpss/3.?*/sysroots/k1om-mpss-linux/usr/lib64/`
export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$MKLROOT/lib/mic/:$MKLROOT/../compiler/lib/mic
if [ -d $bin_dir/host ]; then
    pushd $bin_dir/host
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:`pwd`:/usr/lib64
    if [ -d ../dev ]; then
        pushd ../dev
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:`pwd`:$mpss_dir
        popd
    else
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
    fi
    popd
else
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:/usr/lib64
    export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
fi
# This can have a very large positive impact on card-side MKL performance
# Make this 4G for an 8G card
export MKL_MIC_MAX_MEMORY=8G
# This can have a 10-15% impact on buffer transfer speeds
export MIC_USE_2MB_BUFFERS=64K


==> cf_src/tiles/kmeans/unistd.h <==
/* IBM_PROLOG_BEGIN_TAG                                                   */
/* This is an automatically generated prolog.                             */
/*                                                                        */
/* bos53H src/bos/usr/include/unistd.h 1.38.4.46                          */
/*                                                                        */
/* Licensed Materials - Property of IBM                                   */
/*                                                                        */
/* (C) COPYRIGHT International Business Machines Corp. 1985,1995          */
/* All Rights Reserved                                                    */
/*                                                                        */
/* US Government Users Restricted Rights - Use, duplication or            */
/* disclosure restricted by GSA ADP Schedule Contract with IBM Corp.      */
/*                                                                        */
/* IBM_PROLOG_END_TAG                                                     */
/* @(#)82     1.38.4.46  src/bos/usr/include/unistd.h, incstd, bos53H, h2006_17B8 4/25/06 11:53:09 */
/*
 * COMPONENT_NAME: (INCSTD) Standard Include Files
 *
 * FUNCTIONS:
 *
 * ORIGINS: 3 27
 *
 * (C) COPYRIGHT International Business Machines Corp. 1985, 2006
 * All Rights Reserved
 * Licensed Materials - Property of IBM
 *
 * US Government Users Restricted Rights - Use, duplication or
 * disclosure restricted by GSA ADP Schedule Contract with IBM Corp.
 *
 * Copyright (c) 1984 AT&T
 * All Rights Reserved
 *
 * THIS IS UNPUBLISHED PROPRIETARY SOURCE CODE OF AT&T
 * The copyright notice above does not evidence any
 * actual or intended publication of such source code.
 */

#ifndef _H_UNISTD
#define _H_UNISTD

#ifdef __cplusplus
extern "C" {
#endif
/*
#ifndef _H_STANDARDS
#include <standards.h>
#endif
*/
//#include <strict_stdtypes.h>

#ifndef _H_TYPES
#include <sys/types.h>
#endif

//#include <end_strict_stdtypes.h>
/*
#ifndef _H_ACCESS
#include <sys/access.h>	
#endif
*/
/*
 * POSIX requires that certain values be included in unistd.h.  It also
 * requires that when _POSIX_SOURCE is defined only those standard
 * specific values are present.  This header includes all the POSIX
 * required entries.
 */

#ifdef _POSIX_SOURCE
#ifdef _LARGE_FILES
#define lseek lseek64
#endif


/* Symbolic constants for the "lseek" function: */
#ifndef SEEK_SET
#define SEEK_SET 0	/* Set file pointer to "offset" */
#define SEEK_CUR 1	/* Set file pointer to current plus "offset" */
#define SEEK_END 2	/* Set file pointer to EOF plus "offset" */
#endif /* SEEK_SET */

#ifdef _NO_PROTO

#ifndef _KERNEL
extern int access();
extern unsigned int alarm();
extern int chdir();
extern int chown();
extern int close();
extern char *ctermid();
extern int dup();
extern int dup2();
extern int execl();
extern int execv();
extern int execle();
extern int execve();
extern int execlp();
extern int execvp();
extern void _exit();
extern pid_t fork();
extern long fpathconf();
extern char *getcwd();
extern gid_t getegid();
extern uid_t geteuid();
extern gid_t getgid();
extern int getgroups();
extern char *getlogin();
extern pid_t getpgrp();
extern pid_t getpid();
extern pid_t getppid();
extern uid_t getuid();
extern int isatty();
extern int link();
extern off_t lseek();
extern long pathconf();
extern int pause();
extern int pipe();
#if defined(_XOPEN_SOURCE) && ( _XOPEN_SOURCE >= 500 )
extern int pthread_atfork();
#endif
extern int read();
extern int rmdir();
extern int setgid();
extern int setpgid();
extern int setsid();
extern int setuid();
extern unsigned int sleep();
extern long sysconf();
extern pid_t tcgetpgrp();
extern int tcsetpgrp();
extern char *ttyname();
extern int unlink();
extern int write();
#endif		/* !_KERNEL	*/

#else		/* POSIX required prototypes */

#ifndef _KERNEL
extern int access(const char *, int);
extern unsigned int alarm(unsigned int);
extern int chdir(const char *);
extern int chown(const char *, uid_t, gid_t);
extern int close(int);
extern char *ctermid(char *);
extern int dup(int);
extern int dup2(int, int);
extern int execl(const char *, const char *, ...);
extern int execv(const char *, char *const []);
extern int execle(const char *, const char *, ...);
extern int execve(const char *, char *const [], char *const []);
extern int execlp(const char *, const char *, ...);
extern int execvp(const char *, char *const []);
extern void _exit(int);
extern pid_t fork(void);
extern long fpathconf(int, int);
extern char *getcwd(char *, size_t);
extern gid_t getegid(void);
extern uid_t geteuid(void);
extern gid_t getgid(void);
extern int getgroups(int, gid_t []);
extern char *getlogin(void);
#ifndef _BSD
extern pid_t getpgrp(void);
#endif /* _BSD */
extern pid_t getpid(void);
extern pid_t getppid(void);
extern uid_t getuid(void);
extern int isatty(int);
extern int link(const char *, const char *);
extern off_t lseek(int, off_t, int);
#ifdef _LARGE_FILE_API
extern off64_t	lseek64(int, off64_t, int);
#endif
extern long pathconf(const char *, int);
extern int pause(void);
extern int pipe(int []);
#if defined(_XOPEN_SOURCE) && ( _XOPEN_SOURCE >= 500 )
extern int pthread_atfork(void (*)(void), void (*)(void), void (*)(void));
#endif
extern ssize_t read(int, void *, size_t);
extern int rmdir(const char *);
extern int setgid(gid_t);
extern int setpgid(pid_t, pid_t);
extern pid_t setsid(void);
extern int setuid(uid_t);
extern unsigned int sleep(unsigned int);
extern long sysconf(int);
extern pid_t tcgetpgrp(int);
extern int tcsetpgrp(int, pid_t);
extern char *ttyname(int);
extern int unlink(const char *);
extern ssize_t write(int, const void *, size_t);
#endif		/* !_KERNEL	*/
#endif		/* !_NO_PROTO	*/

#define STDIN_FILENO	0
#define STDOUT_FILENO	1
#define STDERR_FILENO	2

#define _POSIX_JOB_CONTROL	1
#define _POSIX_SAVED_IDS	1

#define _POSIX_VERSION		200112L
#define _POSIX2_VERSION		200112L
#define _POSIX2_C_VERSION	200112L


#ifdef _XOPEN_SOURCE

#define _XOPEN_VERSION		600
#define _XOPEN_XCU_VERSION	4
#define _XOPEN_XPG3		1
#define _XOPEN_XPG4		1
#define _XOPEN_UNIX		1

#define _XOPEN_REALTIME		(-1)
#define _XOPEN_REALTIME_THREADS	(-1)

#if (_XOPEN_SOURCE >= 600)
#define _XOPEN_STREAMS		1
#endif

#define _XBS5_ILP32_OFF32	1
#define _XBS5_ILP32_OFFBIG	1
#define _XBS5_LP64_OFF64	1
#define _XBS5_LPBIG_OFFBIG	1

#define _POSIX2_C_BIND		200112L
#define _POSIX2_C_DEV		200112L
#define _POSIX2_CHAR_TERM	1
#define _POSIX2_LOCALEDEF	200112L
#define _POSIX2_UPE		200112L
#define _POSIX2_FORT_DEV	(-1)
#define _POSIX2_FORT_RUN	(-1)
#define _POSIX2_SW_DEV		(-1)

#if (_POSIX_C_SOURCE >= 200112L)
#define _POSIX_REGEXP         1
#define _POSIX_SHELL          1
#define _POSIX2_PBS           (-1)
#define _POSIX2_PBS_ACCOUNTING        (-1)
#define _POSIX2_PBS_CHECKPOINT        (-1)
#define _POSIX2_PBS_LOCATE    (-1)
#define _POSIX2_PBS_MESSAGE   (-1)
#define _POSIX2_PBS_TRACK     (-1)
#define _V6_ILP32_OFF32               1
#define _V6_ILP32_OFFBIG      1
#define _V6_LP64_OFF64                1
#define _V6_LPBIG_OFFBIG      1

#define _POSIX_ADVISORY_INFO   200112L
#define _POSIX_BARRIERS        200112L
#define _POSIX_CLOCK_SELECTION 200112L
#define _POSIX_CPUTIME         200112L
#define _POSIX_MONOTONIC_CLOCK 200112L

#ifdef _POSIX_RAW_SOCKETS
#undef _POSIX_RAW_SOCKETS
#endif

#define _POSIX_SPAWN           200112L
#define _POSIX_SPIN_LOCKS      200112L
#define _POSIX_SPORADIC_SERVER (-1)
#define _POSIX_THREAD_CPUTIME  200112L
#define _POSIX_THREAD_SPORADIC_SERVER (-1)
#define _POSIX_TIMEOUTS	200112L
#define _POSIX_TRACE           (-1)
#define _POSIX_TRACE_EVENT_FILTER     (-1)
#define _POSIX_TRACE_INHERIT   (-1)
#define _POSIX_TRACE_LOG       (-1)
#define _POSIX_TYPED_MEMORY_OBJECTS   (-1)

#endif /* _POSIX_C_SOURCE >= 200112L */

#define _XOPEN_CRYPT		1
#define _XOPEN_SHM		1
#define _XOPEN_ENH_I18N		1
#define _XOPEN_LEGACY		(-1)
#ifndef __64BIT__
#define _UNIX_ABI		(-1)
#define _UNIX_ABI_IA64		(-1)
#define _UNIX_ABI_BIG_ENDIAN	(-1)
#define _UNIX_ABI_LITTLE_ENDIAN	(-1)
#endif /* __64BIT__ */

extern  char    *optarg;
extern  int     optind, opterr, optopt;

#ifdef _NO_PROTO
	extern	size_t	confstr();
	extern  char    *crypt();
	extern  void    encrypt();
	extern  int     fsync();
	extern	int	getopt();
	extern	int	nice();
	extern  void    swab();
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern  char    *getpass();
	extern  int     chroot();
#endif
#else
	extern	size_t	confstr(int, char*, size_t);
	extern  char    *crypt(const char *, const char *);
	extern  void    encrypt(char *, int);
	extern  int     fsync(int);
	extern	int	getopt(int, char* const*, const char*);
	extern	int	nice(int);
	extern  void    swab(const void *, void *, ssize_t);
	extern int	fdatasync(int);
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern  char    *getpass(const char *);
	extern  int     chroot(const char *);
#endif
#endif

#endif /* _XOPEN _SOURCE */

/* Threads options for 1003.1c and XPG UNIX98 */
#define _POSIX_THREADS				200112L
#define _POSIX_THREAD_ATTR_STACKADDR            200112L
#define _POSIX_THREAD_ATTR_STACKSIZE		200112L
#define _POSIX_THREAD_PROCESS_SHARED		200112L
#define _POSIX_THREAD_SAFE_FUNCTIONS		200112L
#ifdef _ALL_SOURCE
#define _POSIX_REENTRANT_FUNCTIONS		_POSIX_THREAD_SAFE_FUNCTIONS
#endif

/* Realtime threads options for 1003.1c and XPG UNIX98 */
#define	 _POSIX_THREAD_PRIORITY_SCHEDULING	(-1)
#define	 _POSIX_THREAD_PRIO_INHERIT		(-1)
#define	 _POSIX_THREAD_PRIO_PROTECT		(-1)

#undef  _POSIX_THREAD_FORKALL

/* Realtime options for 1003.1c and XPG UNIX98 */
#define _POSIX_ASYNCHRONOUS_IO			200112L
#define _POSIX_FSYNC				200112L
#define _POSIX_MAPPED_FILES			200112L
#define _POSIX_MEMLOCK			        200112L
#define _POSIX_MEMLOCK_RANGE		        200112L
#define _POSIX_MEMORY_PROTECTION		200112L
#define _POSIX_MESSAGE_PASSING			200112L
#define _POSIX_PRIORITIZED_IO			200112L
#define _POSIX_PRIORITY_SCHEDULING		200112L
#define _POSIX_REALTIME_SIGNALS			200112L
#define _POSIX_SEMAPHORES			200112L
#define _POSIX_SHARED_MEMORY_OBJECTS            200112L
#define _POSIX_SYNCHRONIZED_IO			200112L
#define _POSIX_TIMERS				200112L

#define _POSIX_ASYNC_IO				(-1)
#undef	_POSIX_SYNC_IO
#define _POSIX_PRIO_IO				(-1)

#define _POSIX_CHOWN_RESTRICTED	 0
#define _POSIX_VDISABLE		 0xFF
#define _POSIX_NO_TRUNC		 0

  /* UNIX03 and POSIX01 */
  /* Always enabled */
#define _POSIX_IPV6				200112L
#define _POSIX_RAW_SOCKETS			200112L


#ifndef NULL
#define NULL	0
#endif

#if (_POSIX_C_SOURCE >= 200112L)
#define _POSIX_READER_WRITER_LOCKS            200112L
#endif

/* arguments for the confstr() function */

#define _CS_PATH	1

	/* compile,link,lib,lint flags for 32bit, no_LARGE_FILES system */
#define _CS_XBS5_ILP32_OFF32_CFLAGS	2
#define _CS_XBS5_ILP32_OFF32_LDFLAGS	3
#define _CS_XBS5_ILP32_OFF32_LIBS	4
#define _CS_XBS5_ILP32_OFF32_LINTFLAGS	5

	/* compile,link,lib,lint flags for 32bit, _LARGE_FILES system */
#define _CS_XBS5_ILP32_OFFBIG_CFLAGS	6
#define _CS_XBS5_ILP32_OFFBIG_LDFLAGS	7
#define _CS_XBS5_ILP32_OFFBIG_LIBS	8
#define _CS_XBS5_ILP32_OFFBIG_LINTFLAGS	9

	/* compile,link,lib,lint flags for LP64 64bit system */
#define _CS_XBS5_LP64_OFF64_CFLAGS	10
#define _CS_XBS5_LP64_OFF64_LDFLAGS	11
#define _CS_XBS5_LP64_OFF64_LIBS	12
#define _CS_XBS5_LP64_OFF64_LINTFLAGS	13

	/* compile,link,lib,lint flags for ILP64 64bit system */
	/* AIX does not currently support this */
#define _CS_XBS5_LPBIG_OFFBIG_CFLAGS	14
#define _CS_XBS5_LPBIG_OFFBIG_LDFLAGS	15
#define _CS_XBS5_LPBIG_OFFBIG_LIBS	16
#define _CS_XBS5_LPBIG_OFFBIG_LINTFLAGS	17

#define _CS_AIX_BOOTDEV				24
#define _CS_AIX_MODEL_CODE			25
#define _CS_AIX_ARCHITECTURE			26
#define _CS_AIX_MODEL_CLASS			40

#if (_POSIX_C_SOURCE >= 200112L)
#define _CS_POSIX_V6_ILP32_OFF32_CFLAGS		27
#define _CS_POSIX_V6_ILP32_OFF32_LDFLAGS	28
#define _CS_POSIX_V6_ILP32_OFF32_LIBS		29
#define _CS_POSIX_V6_ILP32_OFFBIG_CFLAGS	30
#define _CS_POSIX_V6_ILP32_OFFBIG_LDFLAGS	31
#define _CS_POSIX_V6_ILP32_OFFBIG_LIBS		32
#define _CS_POSIX_V6_LP64_OFF64_CFLAGS		33
#define _CS_POSIX_V6_LP64_OFF64_LDFLAGS		34
#define _CS_POSIX_V6_LP64_OFF64_LIBS		35
#define _CS_POSIX_V6_LPBIG_OFFBIG_CFLAGS	36
#define _CS_POSIX_V6_LPBIG_OFFBIG_LDFLAGS	37
#define _CS_POSIX_V6_LPBIG_OFFBIG_LIBS		38
#define _CS_POSIX_V6_WIDTH_RESTRICTED_ENVS      39
#endif

	/* Values for the above */
#define _CSPATH		"/usr/bin:/usr/vac/bin"

	/* ILP32_OFF32 */
#define _CSPOSIX_V6_ILP32_OFF32_CFLAGS	"-q32"
#define _CSXBS5_ILP32_OFF32_CFLAGS	_CSPOSIX_V6_ILP32_OFF32_CFLAGS

#ifdef __ia64
#define _CSXBS5_ILP32_OFF32_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_ILP32_OFF32_LDFLAGS "-b32"
#define _CSXBS5_ILP32_OFF32_LDFLAGS	_CSPOSIX_V6_ILP32_OFF32_LDFLAGS
#endif

#define _CSPOSIX_V6_ILP32_OFF32_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_ILP32_OFF32_LIBS	_CSPOSIX_V6_ILP32_OFF32_LIBS

#define _CSXBS5_ILP32_OFF32_LINTFLAGS	""

	/* ILP32_OFFOFFBIG */
#define _CSPOSIX_V6_ILP32_OFFBIG_CFLAGS "-q32 -D_LARGE_FILES -qlonglong"
#define _CSXBS5_ILP32_OFFBIG_CFLAGS	_CSPOSIX_V6_ILP32_OFFBIG_CFLAGS

#ifdef __ia64
#define _CSXBS5_ILP32_OFFBIG_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_ILP32_OFFBIG_LDFLAGS "-b32"
#define _CSXBS5_ILP32_OFFBIG_LDFLAGS	_CSPOSIX_V6_ILP32_OFFBIG_LDFLAGS
#endif

#define _CSPOSIX_V6_ILP32_OFFBIG_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_ILP32_OFFBIG_LIBS	_CSPOSIX_V6_ILP32_OFFBIG_LIBS

#define _CSXBS5_ILP32_OFFBIG_LINTFLAGS	"-D_LARGE_FILES -qlonglong"

	/* LP64_OFF64 */
#define _CSPOSIX_V6_LP64_OFF64_CFLAGS	"-q64"
#define _CSXBS5_LP64_OFF64_CFLAGS	_CSPOSIX_V6_LP64_OFF64_CFLAGS

#ifdef __ia64
#define _CSXBS5_LP64_OFF64_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_LP64_OFF64_LDFLAGS	"-b64"
#define _CSXBS5_LP64_OFF64_LDFLAGS	_CSPOSIX_V6_LP64_OFF64_LDFLAGS
#endif

#define _CSPOSIX_V6_LP64_OFF64_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_LP64_OFF64_LIBS		_CSPOSIX_V6_LP64_OFF64_LIBS

#define _CSXBS5_LP64_OFF64_LINTFLAGS	"-D__64BIT__"

	/* LPBIG_OFFBIG */
#define _CSPOSIX_V6_LPBIG_OFFBIG_CFLAGS "-q64"
#define _CSXBS5_LPBIG_OFFBIG_CFLAGS	_CSPOSIX_V6_LPBIG_OFFBIG_CFLAGS

#ifdef __ia64
#define _CSXBS5_LPBIG_OFFBIG_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_LPBIG_OFFBIG_LDFLAGS "-b64"
#define _CSXBS5_LPBIG_OFFBIG_LDFLAGS	_CSPOSIX_V6_LPBIG_OFFBIG_LDFLAGS
#endif

#define _CSPOSIX_V6_LPBIG_OFFBIG_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_LPBIG_OFFBIG_LIBS	_CSPOSIX_V6_LPBIG_OFFBIG_LIBS

#define _CSXBS5_LPBIG_OFFBIG_LINTFLAGS	"-D__64BIT__"

#if (_POSIX_C_SOURCE >= 200112L)
#define _CSPOSIX_V6_WIDTH_RESTRICTED_ENVS \
		"POSIX_V6_ILP32_OFF32\n"  \
		"POSIX_V6_ILP32_OFFBIG\n" \
		"POSIX_V6_LP64_OFF64\n"  \
		"POSIX_V6_LPBIG_OFFBIG"
#endif

/* arguments for the pathconf() function */

#define _PC_CHOWN_RESTRICTED	10
#define _PC_LINK_MAX		11
#define _PC_MAX_CANON		12
#define _PC_MAX_INPUT		13
#define _PC_NAME_MAX		14
#define _PC_NO_TRUNC		15
#define _PC_PATH_MAX		16
#define _PC_PIPE_BUF		17
#define _PC_VDISABLE		18
#define _PC_ASYNC_IO		19
#define _PC_SYNC_IO		20
#define _PC_PRIO_IO		21
#define _PC_FILESIZEBITS	22  /* # bits needed to hold offset */
#define _PC_AIX_DISK_PARTITION	23
#define _PC_AIX_DISK_SIZE	24
#if (_POSIX_C_SOURCE >= 200112L)
#define _PC_SYMLINK_MAX         25
#define _PC_ALLOC_SIZE_MIN      26
#define _PC_REC_INCR_XFER_SIZE  27
#define _PC_REC_MAX_XFER_SIZE   28
#define _PC_REC_MIN_XFER_SIZE   29
#define _PC_REC_XFER_ALIGN      30
#define _PC_2_SYMLINKS          31
#endif

/* arguments for the sysconf() function, the defined numbers are used as
 * array index in sysconf().
 *
 * POSIX.1(1990), Table 4-2
 */
#define _SC_ARG_MAX			0
#define _SC_CHILD_MAX			1
#define _SC_CLK_TCK			2
#define _SC_NGROUPS_MAX			3
#define _SC_OPEN_MAX			4
#define _SC_STREAM_MAX			5
#define _SC_TZNAME_MAX			6
#define _SC_JOB_CONTROL			7
#define _SC_SAVED_IDS			8
#define _SC_VERSION			9

/* POSIX.1(1990), Table 2-3, required by command getconf */

#define _SC_POSIX_ARG_MAX		10
#define _SC_POSIX_CHILD_MAX		11
#define _SC_POSIX_LINK_MAX		12
#define _SC_POSIX_MAX_CANON		13
#define _SC_POSIX_MAX_INPUT		14
#define _SC_POSIX_NAME_MAX		15
#define _SC_POSIX_NGROUPS_MAX		16
#define _SC_POSIX_OPEN_MAX		17
#define _SC_POSIX_PATH_MAX		18
#define _SC_POSIX_PIPE_BUF		19
#define _SC_POSIX_SSIZE_MAX		20
#define _SC_POSIX_STREAM_MAX		21
#define _SC_POSIX_TZNAME_MAX		22

/* POSIX.2 (Draft 10), Table 41)	*/

#define _SC_BC_BASE_MAX			23
#define _SC_BC_DIM_MAX			24
#define _SC_BC_SCALE_MAX		25
#define _SC_BC_STRING_MAX		26
#define _SC_EQUIV_CLASS_MAX		27
#define _SC_EXPR_NEST_MAX		28
#define _SC_LINE_MAX			29
#define _SC_RE_DUP_MAX			30
#define _SC_2_VERSION			31
#define _SC_2_C_DEV			32
#define _SC_2_FORT_DEV			33
#define _SC_2_FORT_RUN			34
#define _SC_2_LOCALEDEF			35
#define _SC_2_SW_DEV			36

/* POSIX.2 (Draft 10), Table 13)	*/

#define _SC_POSIX2_BC_BASE_MAX		37
#define _SC_POSIX2_BC_DIM_MAX		38
#define _SC_POSIX2_BC_SCALE_MAX		39
#define _SC_POSIX2_BC_STRING_MAX	40
#define _SC_POSIX2_EQUIV_CLASS_MAX	41
#define _SC_POSIX2_EXPR_NEST_MAX	42
#define _SC_POSIX2_LINE_MAX		43
#define _SC_POSIX2_RE_DUP_MAX		44
#define _SC_PASS_MAX			45
#define _SC_XOPEN_VERSION		46
#define _SC_ATEXIT_MAX			47
#if _XOPEN_SOURCE_EXTENDED==1
#define _SC_PAGE_SIZE			48
#endif /* _XOPEN_SOURCE_EXTENDED */
#define _SC_AES_OS_VERSION		49
#define _SC_COLL_WEIGHTS_MAX		50
#define _SC_2_C_BIND			51
#define _SC_2_C_VERSION			52
#define _SC_2_UPE			53
#define _SC_2_CHAR_TERM			54
#define _SC_XOPEN_SHM			55
#define _SC_XOPEN_CRYPT			56
#define _SC_XOPEN_ENH_I18N		57
#if _XOPEN_SOURCE_EXTENDED==1
#define _SC_PAGESIZE			_SC_PAGE_SIZE
#define _SC_IOV_MAX			58
#endif /* _XOPEN_SOURCE_EXTENDED */
#define _SC_THREAD_SAFE_FUNCTIONS	59
#define _SC_THREADS			60
#define _SC_THREAD_ATTR_STACKADDR	61
#define _SC_THREAD_ATTR_STACKSIZE	62
#define _SC_THREAD_FORKALL		63
#define _SC_THREAD_PRIORITY_SCHEDULING	64
#define _SC_THREAD_PRIO_INHERIT		65
#define _SC_THREAD_PRIO_PROTECT		66
#define _SC_THREAD_PROCESS_SHARED	67
#define _SC_THREAD_KEYS_MAX		68
#define _SC_THREAD_DATAKEYS_MAX		_SC_THREAD_KEYS_MAX
#define _SC_THREAD_STACK_MIN		69
#define _SC_THREAD_THREADS_MAX		70
#ifdef _ALL_SOURCE
#define _SC_NPROCESSORS_CONF		71
#define _SC_NPROCESSORS_ONLN		72
#endif /* _ALL_SOURCE */
#define _SC_XOPEN_UNIX			73

#if (_XOPEN_SOURCE >= 500)

/* POSIX 1003.1c and XPG UNIX98 */
/* look to defines above for meanings */
#define _SC_AIO_LISTIO_MAX			75
#define _SC_AIO_MAX				76
#define _SC_AIO_PRIO_DELTA_MAX			77
#define _SC_ASYNCHRONOUS_IO			78
#define _SC_DELAYTIMER_MAX			79
#define _SC_FSYNC				80
#define _SC_GETGR_R_SIZE_MAX			81
#define _SC_GETPW_R_SIZE_MAX			82
#define _SC_LOGIN_NAME_MAX			83
#define _SC_MAPPED_FILES			84
#define _SC_MEMLOCK				85
#define _SC_MEMLOCK_RANGE			86
#define _SC_MEMORY_PROTECTION			87
#define _SC_MESSAGE_PASSING			88
#define _SC_MQ_OPEN_MAX				89
#define _SC_MQ_PRIO_MAX				90
#define _SC_PRIORITIZED_IO			91
#define _SC_PRIORITY_SCHEDULING			92
#define _SC_REALTIME_SIGNALS			93
#define _SC_RTSIG_MAX				94
#define _SC_SEMAPHORES				95
#define _SC_SEM_NSEMS_MAX			96
#define _SC_SEM_VALUE_MAX			97
#define _SC_SHARED_MEMORY_OBJECTS		98
#define _SC_SIGQUEUE_MAX			99
#define _SC_SYNCHRONIZED_IO			100
#define _SC_THREAD_DESTRUCTOR_ITERATIONS	101
#define _SC_TIMERS				102
#define _SC_TIMER_MAX				103
#define _SC_TTY_NAME_MAX			104
#define _SC_XBS5_ILP32_OFF32			105
#define _SC_XBS5_ILP32_OFFBIG			106
#define _SC_XBS5_LP64_OFF64			107
#define _SC_XBS5_LPBIG_OFFBIG			108
#define _SC_XOPEN_XCU_VERSION			109
#define _SC_XOPEN_REALTIME			110
#define _SC_XOPEN_REALTIME_THREADS		111
#define _SC_XOPEN_LEGACY			112
#endif /* _XOPEN_SOURCE >= 500 */

#ifdef _ALL_SOURCE
#define _SC_REENTRANT_FUNCTIONS		_SC_THREAD_SAFE_FUNCTIONS
#define _SC_PHYS_PAGES				113
#define _SC_AVPHYS_PAGES			114
#define _SC_LPAR_ENABLED			115
#define _SC_LARGE_PAGESIZE			116
#endif /* _ALL_SOURCE */

#define _SC_AIX_KERNEL_BITMODE			117
#define _SC_AIX_REALMEM				118
#define _SC_AIX_HARDWARE_BITMODE		119
#define _SC_AIX_MP_CAPABLE			120

#define _SC_V6_ILP32_OFF32			121
#define _SC_V6_ILP32_OFFBIG			122
#define _SC_V6_LP64_OFF64			123
#define _SC_V6_LPBIG_OFFBIG			124

#define _SC_XOPEN_STREAMS			125

#if (_POSIX_C_SOURCE >= 200112L)
#define _SC_HOST_NAME_MAX			126
#define _SC_REGEXP				127
#define _SC_SHELL				128
#define _SC_SYMLOOP_MAX				129
#define _SC_ADVISORY_INFO			130
#define _SC_FILE_LOCKING			131
#define _SC_2_PBS				132
#define _SC_2_PBS_ACCOUNTING			133
#define _SC_2_PBS_CHECKPOINT			134
#define _SC_2_PBS_LOCATE			135
#define _SC_2_PBS_MESSAGE			136
#define _SC_2_PBS_TRACK				137
#define _SC_BARRIERS				138
#define _SC_CLOCK_SELECTION			139
#define _SC_CPUTIME				140
#define _SC_MONOTONIC_CLOCK			141
#define _SC_READER_WRITER_LOCKS			142
#define _SC_SPAWN				143
#define _SC_SPIN_LOCKS				144
#define _SC_SPORADIC_SERVER			145
#define _SC_THREAD_CPUTIME			146
#define _SC_THREAD_SPORADIC_SERVER              147
#define _SC_TIMEOUTS				148
#define _SC_TRACE				149
#define _SC_TRACE_EVENT_FILTER			150
#define _SC_TRACE_INHERIT			151
#define _SC_TRACE_LOG				152
#define _SC_TYPED_MEMORY_OBJECTS		153
#define _SC_IPV6				154
#define _SC_RAW_SOCKETS				155
#define _SC_SS_REPL_MAX				156
#define _SC_TRACE_EVENT_NAME_MAX		157
#define _SC_TRACE_NAME_MAX			158
#define _SC_TRACE_SYS_MAX			159
#define _SC_TRACE_USER_EVENT_MAX		160
#endif /* _POSIX_C_SOURCE >= 200112L */

#ifdef _ALL_SOURCE
#define _SC_AIX_UKEYS				161
#endif /* _ALL_SOURCE */

#endif /* _POSIX_SOURCE */


#if _XOPEN_SOURCE_EXTENDED==1
#ifdef _LARGE_FILES
#define	ftruncate	ftruncate64
#define	truncate	truncate64
#endif
/*
#ifndef _H_LOCKF
#include <sys/lockf.h>		
#endif
*/
#ifdef _NO_PROTO
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern int		brk();
	extern int              getpagesize();
#ifndef _MSGQSUPPORT
	extern int		__fd_getdtablesize();
	static int		getdtablesize()
				{
					return __fd_getdtablesize();
				}
#else
	extern int              getdtablesize();
#endif /* _MSGQSUPPORT */

	extern void             *sbrk();
#endif /* _POSIX_C_SOURCE<200112L */
	extern int		fchdir();
	extern int		fchown();
	extern int		ftruncate();
	extern long		gethostid();
	extern int		gethostname();
	extern pid_t		getpgid();
	extern pid_t		getsid();
	extern char		*getwd();
	extern int		lchown();
	extern int		readlink();
	extern pid_t		setpgrp();
	extern int		setregid();
	extern int		setreuid();
	extern int		symlink();
	extern void		sync();
	extern int		truncate();
	extern useconds_t	ualarm();
	extern int		usleep();
	extern pid_t		vfork();
#else /* _NO_PROTO */
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern int		brk(void *);
	extern int              getpagesize(void);
#ifndef _MSGQSUPPORT
	extern int		__fd_getdtablesize(void);
	static int		getdtablesize()
				{
					return __fd_getdtablesize();
				}
#else
	extern int              getdtablesize(void);
#endif /* _MSGQSUPPORT */
#ifdef _LINUX_SOURCE_COMPAT
        extern void             *sbrk(ptrdiff_t);
#elif (_XOPEN_SOURCE >= 500) || defined(__64BIT__)
        extern void             *sbrk(intptr_t);
#else
        extern void             *sbrk(int);
#endif
#endif /* _POSIX_C_SOURCE<200112L */
	extern int		fchdir(int);
	extern int		fchown(int, uid_t, gid_t);
	extern int		ftruncate(int, off_t);
#ifdef _LARGE_FILE_API
	extern int		ftruncate64(int, off64_t);
#endif
	extern int		gethostname(char *, size_t);
	extern long		gethostid(void);
	extern pid_t		getpgid(pid_t);
	extern pid_t		getsid(pid_t);
	extern char		*getwd(char *);
	extern int		lchown(const char *, uid_t, gid_t);

#if (defined(_SUSV3_READLINK) || \
     (!defined(_ALL_SOURCE) && (_POSIX_C_SOURCE >= 200112L))) 
    /* If SUSV3 readlink specifically requested or if strict SUSv3 
     * environment requested */ 
#ifdef __64BIT__
static ssize_t readlink(const char *__restrict__ __path,
                              char *__restrict__ __buf, size_t __bufsize)
{
	extern ssize_t __readlink64(const char *__restrict__, char *__restrict__, size_t);
	return __readlink64(__path, __buf, __bufsize);
}
#else
	extern ssize_t readlink(const char *__restrict__, char *__restrict__, size_t);
#endif /* __64BIT__ */
#else
	extern int readlink(const char *, char *, size_t);
#endif /* _SUSV3_READLINK || !_ALL_SOURCE && _POSIX_C_SOURCE >= 200112L */

#ifndef _BSD
	extern pid_t		setpgrp(void);
#endif /* _BSD */
	extern int		setregid(gid_t, gid_t);
	extern int		setreuid(uid_t, uid_t);
	extern int		symlink(const char *, const char *);
	extern void		sync(void);
	extern int		truncate(const char *, off_t);
#ifdef _LARGE_FILE_API
	extern int		truncate64(const char *, off64_t);
#endif
	extern useconds_t	ualarm(useconds_t, useconds_t);
	extern int		usleep(useconds_t);
	extern pid_t		vfork(void);
#if _XOPEN_SOURCE>=500
	extern int		getlogin_r(char *, size_t);
	extern int		ttyname_r(int, char *, size_t);

#ifdef _LARGE_FILES
#define pread		pread64
#define pwrite		pwrite64
#endif /* _LARGE_FILES */

	extern ssize_t		pread(int, void *, size_t, off_t);
	extern ssize_t		pwrite(int, const void *, size_t, off_t);
#ifdef _LARGE_FILE_API
	extern ssize_t		pread64(int, void *, size_t, off64_t);
	extern ssize_t		pwrite64(int, const void *, size_t, off64_t);
#endif /* _LARGE_FILE_API */
#endif /* _XOPEN_SOURCE>=500 */

#endif /* _NO_PROTO */

#endif /* _XOPEN_SOURCE_EXTENDED */

#ifdef _ALL_SOURCE

extern char **environ;

#ifndef _KERNEL
#ifdef _NO_PROTO
	extern pid_t		f_fork();
#else /* _NO_PROTO */
	extern pid_t		f_fork(void);
#endif /* _NO_PROTO */
#endif	/* _KERNEL */

#ifdef _NO_PROTO
	extern char *		cuserid();
	extern int		ioctl();
#ifdef __64BIT__
	extern int		ioctlx();
	extern int		ioctl32();
	extern int		ioctl32x();
#endif /* __64BIT__ */
	extern int		readx();
	extern int		setgroups();
	extern int		writex();
	extern int		setegid();
	extern int		seteuid();
	extern int		setrgid();
	extern int		setruid();
	extern offset_t		llseek();
	extern char *		getusershell();
	extern void		setusershell();
	extern void		endusershell();
	extern char *		get_current_dir_name();
	extern int		sysfs();
#else
	extern char *		cuserid(char *);
	extern int		setegid(gid_t);
	extern int		seteuid(uid_t);
	extern int		setrgid(gid_t);
	extern int		setruid(uid_t);
#ifndef _BSD
	extern int		ioctl(int, int, ...);
#endif /* _BSD */
#ifdef __64BIT__
	extern int		ioctlx(int, int, void *, long);
	extern int		ioctl32(int, int, ...);
	extern int		ioctl32x(int, int, unsigned int, unsigned int);
#endif /* __64BIT__ */
	extern int		setgroups(int, gid_t []);
#ifndef _KERNEL
	extern int	readx(int, char*, unsigned, long);
	extern int	writex(int, char*, unsigned, long);

#ifdef _LARGE_FILES
#define fclear fclear64
#define	fsync_range	fsync_range64
#endif
	extern off_t	fclear(int, off_t);
	extern int	fsync_range(int, int, off_t, off_t);
#ifdef _LARGE_FILE_API
	extern off64_t	fclear64(int, off64_t);
	extern int	fsync_range64(int, int, off64_t, off64_t);
#endif
	extern offset_t llseek(int, offset_t, int);
	extern char *	getusershell(void);
	extern void	setusershell(void);
	extern void	endusershell(void);
	extern char *	get_current_dir_name(void);
	extern int	sysfs(int, ...);
	extern int	finfo(const char *, int, void *, int32long64_t);
	extern int	ffinfo(int, int, void *, int32long64_t);

#endif /* ndef _KERNEL */

#endif /* _NO_PROTO */

#define _AES_OS_VERSION 1               /* OSF, AES version */

#endif /* _ALL_SOURCE */

#ifdef __cplusplus
}
#endif

#endif /* _H_UNISTD */


==> cf_src/tiles/matMul/matMultapi.cpp <==
/*
 * Copyright 2012 Intel Corporation.
 *
 * This file is subject to the Intel Sample Source Code License. A copy
 * of the Intel Sample Source Code License is included.
 */

//******************************************************************************************
// Author:   Gaurav Bansal
// Purpose:  Matrix multiply using hStreams
// Created:  5/2/14
//********************************************************************************************

#include <stdio.h>
#include <unistd.h>
#include <stdlib.h>
#include <string.h>

#include "dtime.h"
#include <math.h>

//********************************************************************************************
#include <mkl.h>
#include <hStreams_source.h>
#include <hStreams_app_api.h>

#define SWITCH_CHAR  '-'
typedef FP_DATA_TYPE MATRIX_TYPE;

//********************************************************************************************
//
typedef struct _mtxSize  // Optional Command-line multiplier for matrix sizes
{
    unsigned int numColsA, numRowsA, numColsB, numRowsB, numColsC, numRowsC;
}   sMtxSize;

static int partitions  = 4;  // computing partitions per card
static int max_log_str = 4;  // number of logical streams: one can make this bigger
static int pass        = 0;  // number of passes in former_main

// Calculate mean gigaFlops
double mean_and_stddev(double *gflops, int size, double &mean, double &stddev, double &max, double &min)
{
  mean = stddev = 0.0;
  if( size < 3 ) return(0.0);
  min = 1.0e38; max = -min;
  for (int i = 1; i < size; ++i) {
      mean = mean + gflops[i];
      if( gflops[i] > max ) max = gflops[i];
      if( gflops[i] < min ) min = gflops[i];
  }
  mean = mean / (size - 1);

  for (int i = 1; i < size; ++i) {
      stddev = stddev + pow(gflops[i] - mean, 2);
  }

  stddev = stddev / (size - 2);
  stddev = sqrt(stddev);
  return( stddev );
}

// Initializes a matrix with random MATRIX_TYPE entries.
void randomInit(MATRIX_TYPE *data, int size)
{
    for (int i = 0; i < size; ++i)
    {
        data[i] = rand() / (MATRIX_TYPE)RAND_MAX;
    }
}

void initializeMatrices(sMtxSize &allSizes, int m, int k, int n)
{
    allSizes.numRowsA =  m;
    allSizes.numColsA =  k;
    allSizes.numRowsB =  k;
    allSizes.numColsB =  n;
    allSizes.numRowsC =  m;
    allSizes.numColsC =  n;
}

//
// Do Block Matrix Multiply
//
int matrixMultiply(sMtxSize &allSizes,
                   int mblocks, int kblocks, int nblocks,
                   int nIter)
{
    int totalblocks_A = mblocks * kblocks;
    int totalblocks_B = kblocks * nblocks;
    int totalblocks_C = mblocks * nblocks;

    unsigned int size_A = allSizes.numColsA * allSizes.numRowsA;
    unsigned int size_B = allSizes.numColsB * allSizes.numRowsB;
    unsigned int size_C = allSizes.numColsC * allSizes.numRowsC;

    // allocate host memory for matrices A and B and C
    MATRIX_TYPE *h_A = new MATRIX_TYPE[size_A];
    MATRIX_TYPE *h_B = new MATRIX_TYPE[size_B];
    MATRIX_TYPE *h_C = new MATRIX_TYPE[size_C];

    // host memory for matrix blocks for A and B and C
    MATRIX_TYPE** h_Ablock = new MATRIX_TYPE*[totalblocks_A];
    MATRIX_TYPE** h_Bblock = new MATRIX_TYPE*[totalblocks_B];
    MATRIX_TYPE** h_Cblock = new MATRIX_TYPE*[totalblocks_C];

    unsigned int mem_size_Ablock = sizeof(MATRIX_TYPE) * size_A/totalblocks_A;
    unsigned int mem_size_Bblock = sizeof(MATRIX_TYPE) * size_B/totalblocks_B;
    unsigned int mem_size_Cblock = sizeof(MATRIX_TYPE) * size_C/totalblocks_C;

    // malloc & initialize blocks of A/B/C on host and device
    for (int i = 0; i < totalblocks_A; ++i)
    {
        h_Ablock[i] = new MATRIX_TYPE[size_A/totalblocks_A];
        CHECK_HSTR_RESULT(hStreams_app_create_buf((void *)h_Ablock[i], mem_size_Ablock);
                _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
            "Block A[%d]: ",
                        HSTR_INFO_TYPE_TRACE,
                                      i));

                // set seed for rand()
        srand(2006+i);

        // initialize host memory
        randomInit(h_Ablock[i], size_A/totalblocks_A);
    }

    for (int i = 0; i < totalblocks_B; ++i) {
        h_Bblock[i] = new MATRIX_TYPE[size_B/totalblocks_B];
        CHECK_HSTR_RESULT(hStreams_app_create_buf((void *) h_Bblock[i], mem_size_Bblock);
                _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
            "Block B[%d]: ",
                        HSTR_INFO_TYPE_TRACE,
                                      i));

        // set seed for rand()
        srand(201+i);

        // initialize host memory
        randomInit(h_Bblock[i], size_B/totalblocks_B);
    }

    // Create buffers on the card
    for (int i = 0; i < totalblocks_C; ++i) {
        h_Cblock[i] = new MATRIX_TYPE[size_C/totalblocks_C];
        CHECK_HSTR_RESULT(hStreams_app_create_buf((void *) h_Cblock[i], mem_size_Cblock);
                _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
            "Block C[%d]: ",
                         HSTR_INFO_TYPE_TRACE,
                                      i));
    }

    // Assemble matrices A and B for later host computation check
    int Bindex;
    for (int i = 0; i < kblocks; i++)
    {
        for (unsigned int k = 0; k < allSizes.numRowsB/kblocks; k++)
        {
            for (int j = i*nblocks; j < (i+1)*nblocks; j++)
            {
                for (unsigned int l = 0; l < allSizes.numColsB/nblocks; l++)
                {
                    Bindex = allSizes.numColsB*(i*allSizes.numRowsB/kblocks + k) +
                                   ((j-i*nblocks)*allSizes.numColsB/nblocks + l);
                    h_B[Bindex] = h_Bblock[j][l + k*allSizes.numColsB/nblocks];
                }
            }
        }
    }
    int Aindex;
    for (int i = 0; i < mblocks; i++)
    {
        for (unsigned int k = 0; k < allSizes.numRowsA/mblocks; k++)
        {
            for (int j = i; j <= i + (mblocks)*(kblocks-1); j = j + mblocks)
            {
                for (unsigned int l = 0; l < allSizes.numColsA/kblocks; l++)
                {
                    Aindex = allSizes.numColsA*(i*allSizes.numRowsA/mblocks + k) +
                                 (((j-i)/mblocks)*allSizes.numColsA/kblocks + l);
                    h_A[Aindex] = h_Ablock[j][l + k*allSizes.numColsA/kblocks];
                }
            }
        }
    }

    double* gigaFlops = new double[nIter];
    const MATRIX_TYPE alpha = 1.0;
    const MATRIX_TYPE beta  = 1.0;

    HSTR_EVENT *eventAcpy = new HSTR_EVENT[totalblocks_A];
    HSTR_EVENT *eventBcpy = new HSTR_EVENT[totalblocks_B];
    HSTR_EVENT *eventCcpy = new HSTR_EVENT[totalblocks_C];
    HSTR_EVENT *eventCset = new HSTR_EVENT[totalblocks_C];

    for (int iter = 0; iter < nIter; iter++)
    {
        double CdataRate = 0.0;
        double BdataRate = 0.0;
        double AdataRate = 0.0;

        double iterStart = dtimeGet();

        // Memset h_Cblock to zero initially
        for (int i = 0; i < totalblocks_C; ++i)
        {
          CHECK_HSTR_RESULT(hStreams_app_memset(h_Cblock[i], 0, mem_size_Cblock, (i%max_log_str), &eventCset[i]));
        }

        int qindex;
        int cblock_index = 0;
        int countA = -1, countB = -1;
        div_t divresult1, divresult2;

        while (countA < totalblocks_A-1 || countB < totalblocks_B-1)
        {
            if ((countA <= countB || countB == totalblocks_B-1) && (countA < totalblocks_A -1))
            {
                countA++;
                double tbegin = dtimeGet();
                CHECK_HSTR_RESULT(hStreams_app_xfer_memory(
                  h_Ablock[countA], h_Ablock[countA], mem_size_Ablock,
		  (int)countA%max_log_str, HSTR_SRC_TO_SINK,
		  &eventAcpy[countA]));
                double tend = dtimeGet();
                _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                                "Memcpy A Mic time= %.3f milliseconds\n",
                    HSTR_INFO_TYPE_TRACE,
                            1.0e3*(tend-tbegin) );
                if( tend != tbegin )
                {
                        AdataRate = 1.0e-9*mem_size_Ablock/(tend-tbegin);
                    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                        "A Data Rate= %.3f GB/s\n",
                        HSTR_INFO_TYPE_TRACE,
                        AdataRate);
                }
            }
            else if ((countB < countA || countA == totalblocks_A-1) && (countB < totalblocks_B - 1))
            {
                countB++;
                double tbegin = dtimeGet();
                CHECK_HSTR_RESULT(hStreams_app_xfer_memory(
                  h_Bblock[countB], h_Bblock[countB], mem_size_Bblock,
		  (int)countB%max_log_str, HSTR_SRC_TO_SINK,
		  &eventBcpy[countB]));
                double tend = dtimeGet();
                _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                    "Memcpy B Mic time= %.3f milliseconds\n",
                    HSTR_INFO_TYPE_TRACE,
                    1.0e3*(tend-tbegin) );

                if( tend != tbegin )
                {
                        BdataRate = 1.0e-9*mem_size_Bblock/(tend-tbegin);
                    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                        "B Data Rate= %.3f GB/s\n",
                        HSTR_INFO_TYPE_TRACE,
                        BdataRate);
                }
            }

            // start multiplications
            if ((countA + countB) >= 0)
            {
                if (countA > countB)
                {  //received a new A block
                    for (int j = 0; j <= countB; j++)
                    {
                        divresult1 = div(countA, mblocks);
                        divresult2 = div(j, nblocks);
                        if (divresult1.quot == divresult2.quot)
                        {   //validity
                            cblock_index = divresult1.rem*nblocks + divresult2.rem;
                            qindex = (int)cblock_index % max_log_str;

                            _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                                "Multiplying A[%d]xB[%d] = C[%d].. Using logical stream %d...",
                                HSTR_INFO_TYPE_TRACE,
                                countA, j, cblock_index, qindex);

                            CHECK_HSTR_RESULT(hStreams_app_event_wait(1, &eventBcpy[j]));
                            CHECK_HSTR_RESULT(hStreams_app_event_wait(1, &eventAcpy[countA]));
                            CHECK_HSTR_RESULT(hStreams_app_event_wait(1, &eventCset[cblock_index]));

                            double tbegin = dtimeGet();
                            //Async compute on the device
                            CHECK_HSTR_RESULT(hStreams_app_dgemm(CblasColMajor, CblasNoTrans, CblasNoTrans,
                                              allSizes.numColsB/nblocks, allSizes.numRowsA/mblocks,
                                              allSizes.numRowsB/kblocks,
                                              alpha, h_Bblock[j], allSizes.numColsB/nblocks,
                                              h_Ablock[countA], allSizes.numColsA/kblocks,
                                              beta, h_Cblock[cblock_index], allSizes.numColsC/nblocks,
                                                                        qindex, &eventCcpy[cblock_index]));
                            double tend = dtimeGet();

                            _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                                "GEMM Time= %.3f microseconds\n",
                                HSTR_INFO_TYPE_TRACE,
                                1.0e6* (tend-tbegin) );
                        }
                    }
                }
                else { //received a new B block
                    for (int i = 0; i <= countA; i++)
                    {
                        divresult1 = div(i, mblocks);
                        divresult2 = div(countB, nblocks);

                        if (divresult1.quot == divresult2.quot)
                        { //validity
                            cblock_index = divresult1.rem*nblocks + divresult2.rem;
                            qindex = (int)cblock_index % max_log_str;

                            _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                                "Multiplying A[%d]xB[%d] = C[%d].. Using logical stream %d...",
                                HSTR_INFO_TYPE_TRACE,
                                i, countB, cblock_index, qindex);

                            CHECK_HSTR_RESULT(hStreams_app_event_wait(1, &eventBcpy[countB]));
                            CHECK_HSTR_RESULT(hStreams_app_event_wait(1, &eventAcpy[i]));
                            CHECK_HSTR_RESULT(hStreams_app_event_wait(1, &eventCset[cblock_index]));

                            double tbegin = dtimeGet();
                            //Async compute
                            CHECK_HSTR_RESULT(hStreams_app_dgemm(CblasColMajor, CblasNoTrans, CblasNoTrans,
                                              allSizes.numColsB/nblocks, allSizes.numRowsA/mblocks,
                                              allSizes.numRowsB/kblocks,
                                              alpha, h_Bblock[countB], allSizes.numColsB/nblocks,
                                              h_Ablock[i], allSizes.numColsA/kblocks,
                                              beta, h_Cblock[cblock_index], allSizes.numColsC/nblocks,
                                                                        qindex, &eventCcpy[cblock_index]));
                            double tend = dtimeGet();

                          _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                                "GEMM Time= %.3f microseconds\n",
                                HSTR_INFO_TYPE_TRACE,
                                1.0e6* (tend-tbegin) );
                        }
                    }
                }
            }
        }

        // copy result from device to host
        for (int i = 0; i < totalblocks_C; ++i)
        {
            _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                "transferring matrix h_Cblock[%d] from device to host..asynchronously..using logical stream %d.",
                HSTR_INFO_TYPE_TRACE,
                i, i%max_log_str);

            //Synchronize before transferring the result back
            CHECK_HSTR_RESULT(hStreams_app_stream_sync(i%max_log_str));

            double tbegin = dtimeGet();
            CHECK_HSTR_RESULT(hStreams_app_xfer_memory(
              h_Cblock[i], h_Cblock[i], mem_size_Cblock, (int)i%max_log_str,
	      HSTR_SINK_TO_SRC, &eventCcpy[i]));
            double tend = dtimeGet();
            _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                "Memcpy C Time= %7.3f milliseconds --> ",
                HSTR_INFO_TYPE_TRACE,
                1.0e3*(tend-tbegin) );
            if( tend != tbegin )
            {
                CdataRate = 1.0e-9*mem_size_Cblock/(tend-tbegin);
                _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                    "C Data Rate= %7.3f GB/s\n",
                    HSTR_INFO_TYPE_TRACE,
                    CdataRate );
            }
        }

        //Synchronize after transferring the result back
        CHECK_HSTR_RESULT(hStreams_app_thread_sync());

        double iterStop = dtimeGet();

        //get Gflops
        double flopsPerMatrixMul = 2.0 * (double)allSizes.numColsA *
                                         (double)allSizes.numRowsA *
                                         (double)allSizes.numColsB;
        if( iterStop != iterStart )
                gigaFlops[iter] = (flopsPerMatrixMul * 1.0e-9f) / (iterStop - iterStart);
        else
                gigaFlops[iter] = 0.0;

        _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
                              "Perf: %.3f Gflops/sec, Time= %.3f msec\r\n",
                              HSTR_INFO_TYPE_ALWAYSEMIT,
                              gigaFlops[iter], 1000.0*(iterStop - iterStart) );

    }

    double mean_gflops, stddev_gflops, max_gflops, min_gflops;
    mean_and_stddev(gigaFlops, nIter, mean_gflops, stddev_gflops,max_gflops,min_gflops);

    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
        "Size=, %d, %d, %d, %d, Pass=, %d, Iters=, %d, Max=, %.2f, GF/s, Avg_DGEMM=, %.2f, GFlop/s, StdDev=, %.2f, GFlop/s, %.2f, percent (Ignoring first iteration)\n",
        HSTR_INFO_TYPE_ALWAYSEMIT,
        allSizes.numRowsA, allSizes.numColsA, allSizes.numRowsB, allSizes.numColsB,
        pass,nIter, max_gflops, mean_gflops, stddev_gflops,100.0*stddev_gflops/mean_gflops);

    int Cindex;
    for (int i = 0; i < mblocks; i++)
    {
        for (unsigned int k = 0; k < allSizes.numRowsC/mblocks; k++)
        {
            for (int j = i*nblocks; j < (i+1)*nblocks; j++)
            {
                for (unsigned int l = 0; l < allSizes.numColsC/nblocks; l++)
                {
                    Cindex = allSizes.numColsC*(i*allSizes.numRowsC/mblocks + k) +
                                   ((j-i*nblocks)*allSizes.numColsC/nblocks + l);
                    h_C[Cindex] = h_Cblock[j][l + k*allSizes.numColsC/nblocks];
                }
            }
        }
    }

    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
        "Computing result using host CPU...",
        HSTR_INFO_TYPE_ALWAYSEMIT);

    MATRIX_TYPE *reference = new MATRIX_TYPE[size_C];
    bool resACBLAS = true;

    // faster MKL host compute reference solution
    /*
    memset(reference,0,size_C*sizeof(MATRIX_TYPE));
    double refFlops = (2.0*allSizes.numRowsC*allSizes.numColsC*allSizes.numColsA);
    double trefStart = dtimeGet();
    cblas_dgemm(CblasRowMajor, CblasNoTrans, CblasNoTrans,
                allSizes.numRowsA, allSizes.numColsB, allSizes.numColsA,
                1.0, h_A, allSizes.numColsA, h_B, allSizes.numColsB,
                0.0, reference, allSizes.numColsC);
    double trefStop = dtimeGet();
    resACBLAS = true;
    uint32_t num_mismatch = 0;
    for (unsigned int i = 0; i < size_C; ++i)
    {
        FP_DATA_TYPE diff = fabs(reference[i] - h_C[i]);
        if (reference[i] != 0) diff /= reference[i];
        if (diff > 1.0e-7)
        {
            num_mismatch++;
            if (resACBLAS) {
              printf("MKL dgemm: Detected problem at i=%d: ref %g actual %g\n",
                      i, reference[i], h_C[i]);
            }
            resACBLAS = false;
        }
    }

    if( resACBLAS ) {
        printf("[If no MKLdgemm failures, then] Block Multiplication was successful.\r\n");
    } else {
      printf( "ERROR: Mismatch between MKL's result and hStreams' result.\n"
              "ERROR: Number of mismatching elements: %u, number of matching elements: %u\n",
              num_mismatch, size_C - num_mismatch);
    }

    double mklHostRefFlops = (refFlops * 1.0e-9) / (trefStop - trefStart);
    printf("MKL Host DGEMM Perf, %.3f, GFlops/sec, Time= %.3f msec\r\n",
                    mklHostRefFlops, 1000.0*(trefStop - trefStart) );
	*/
    //
    // Free Memory
    //
    delete [] reference;
    delete [] h_A;
    delete [] h_B;
    delete [] h_C;
    delete [] gigaFlops;
    delete [] eventAcpy;
    delete [] eventBcpy;
    delete [] eventCcpy;
    delete [] eventCset;

    for (int i = 0; i < totalblocks_A; ++i) { delete [] h_Ablock[i]; }
    for (int i = 0; i < totalblocks_B; ++i) { delete [] h_Bblock[i]; }
    for (int i = 0; i < totalblocks_C; ++i) { delete [] h_Cblock[i]; }

    return 0;
}

static HSTR_OPTIONS hstreams_options;

static int formerMain(int argc, char** argv)
{
    hStreams_GetCurrentOptions(&hstreams_options, sizeof(hstreams_options));
    hstreams_options.verbose = 0;
    hstreams_options.phys_domains_limit = 256;  // Limit to 256 domains
    int nIter=5, blocksize = 128;
    int mat_size_m=512, mat_size_k=512, mat_size_n=5120;
    sMtxSize allSizes;

    ++pass;
    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
    "*** C(mxn) = A(mxk) x B(kxn)\n", HSTR_INFO_TYPE_ALWAYSEMIT);

    int tLogStreamsPerPlace = 1;
    int tPlacesPerDomain = 1;
    while (argc)
    {
        if (*argv[0] == SWITCH_CHAR)
        {
            switch (*(argv[0]+1))
            {
                case 'b':
                    blocksize = (int)atol(argv[0]+2);
                    break;

                case 'm':
                    mat_size_m = (int)atol(argv[0]+2);
                    break;

                case 'k':
                    mat_size_k = (int)atol(argv[0]+2);
                    break;

                case 'n':
                    mat_size_n = (int)atol(argv[0]+2);
                    break;
                case 's': // the number of logical streams per place
                    tLogStreamsPerPlace = (int)atol(argv[0]+2);
                    break;

                case 'p': // the number of partitions per domain
                    tPlacesPerDomain = (int)atol(argv[0]+2);
                    break;


                case 'i':
                    nIter = (int)atol(argv[0]+2);
		    if( nIter < 3 ) nIter=3;
		    break;

                case 'v':
                    hstreams_options.verbose = (int)atol(argv[0]+2);
                    break;

                default:
                    break;
            }
        }
        argc -= 1;
        argv++;
    }

    hStreams_SetOptions(&hstreams_options);
    int mblocks, nblocks, kblocks;
    mblocks = (int)mat_size_m/blocksize;
    kblocks = (int)mat_size_k/blocksize;
    nblocks = (int)mat_size_n/blocksize;

    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
        "blocksize = %d x %d, m = %d, k = %d, n = %d\n",
        HSTR_INFO_TYPE_ALWAYSEMIT,
        blocksize, blocksize, mat_size_m, mat_size_k, mat_size_n);

    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
        "mblocks = %d, kblocks = %d, nblocks = %d\n",
        HSTR_INFO_TYPE_ALWAYSEMIT,
        mblocks, kblocks, nblocks);

    _hStreams_EmitMessage(HSTR_SEVERITY_INFO, __FUNCTION__,
        "Matrix in blocks A(%d,%d), B(%d,%d), C(%d,%d)\n",
        HSTR_INFO_TYPE_ALWAYSEMIT,
        mblocks,kblocks, kblocks,nblocks, mblocks,nblocks);

    //the second arg is logStrPerParition! not perCard
    uint32_t PlacesPerDomain = tPlacesPerDomain;
    uint32_t LogStreamsPerPlace = tLogStreamsPerPlace;
    max_log_str = tPlacesPerDomain * tLogStreamsPerPlace;
    printf(">>parameters: partitions=%d, streams=%d\n", PlacesPerDomain, LogStreamsPerPlace);
    //int iret = hStreams_app_init(partitions, 1);
    int iret = hStreams_app_init(PlacesPerDomain, LogStreamsPerPlace);
    if( iret != 0 ) { printf("hstreams_app_init failed!\r\n"); exit(-1); }

    initializeMatrices(allSizes, mat_size_m, mat_size_k, mat_size_n);

    matrixMultiply(allSizes, mblocks, kblocks, nblocks, nIter);

    CHECK_HSTR_RESULT(hStreams_app_thread_sync());

    CHECK_HSTR_RESULT(hStreams_app_fini());

    return 0;

}

int main(int argc, char** argv)
{
  dtimeInit();
  return formerMain(argc,argv);
}


==> cf_src/tiles/matMul/run_matMult.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.
. ../common/setEnv.sh
cd ../../bin/host

for tiles in 3000 2000 1500 1200 1000  600 500 400 300
do
  ./mat_mult -c -b$tiles -m6000 -k6000 -n6000 -i11 -p4 -s1 -v0
done


==> cf_src/tiles/nn/getopt.cpp <==
/* Getopt for GNU.
   NOTE: getopt is now part of the C library, so if you don't know what
   "Keep this file name-space clean" means, talk to drepper@gnu.org
   before changing it!
   Copyright (C) 1987,88,89,90,91,92,93,94,95,96,98,99,2000,2001
        Free Software Foundation, Inc.
   This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute it and/or
   modify it under the terms of the GNU Lesser General Public
   License as published by the Free Software Foundation; either
   version 2.1 of the License, or (at your option) any later version.

   The GNU C Library is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
   Lesser General Public License for more details.

   You should have received a copy of the GNU Lesser General Public
   License along with the GNU C Library; if not, write to the Free
   Software Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA
   02111-1307 USA.  */

/* This tells Alpha OSF/1 not to define a getopt prototype in <stdio.h>.
   Ditto for AIX 3.2 and <stdlib.h>.  */
#ifndef _NO_PROTO
# define _NO_PROTO
#endif

#ifdef HAVE_CONFIG_H
# include <config.h>
#endif

#if !defined __STDC__ || !__STDC__
/* This is a separate conditional since some stdc systems
   reject `defined (const)'.  */
# ifndef const
#  define const
# endif
#endif

#include <stdio.h>

/* Comment out all this code if we are using the GNU C Library, and are not
   actually compiling the library itself.  This code is part of the GNU C
   Library, but also included in many other GNU distributions.  Compiling
   and linking in this code is a waste when using the GNU C library
   (especially if it is a shared library).  Rather than having every GNU
   program understand `configure --with-gnu-libc' and omit the object files,
   it is simpler to just do this in the source for each such file.  */

#define GETOPT_INTERFACE_VERSION 2
#if !defined _LIBC && defined __GLIBC__ && __GLIBC__ >= 2
# include <gnu-versions.h>
# if _GNU_GETOPT_INTERFACE_VERSION == GETOPT_INTERFACE_VERSION
#  define ELIDE_CODE
# endif
#endif

#ifndef ELIDE_CODE


/* This needs to come after some library #include
   to get __GNU_LIBRARY__ defined.  */
#ifdef  __GNU_LIBRARY__
/* Don't include stdlib.h for non-GNU C libraries because some of them
   contain conflicting prototypes for getopt.  */
# include <stdlib.h>
# include <unistd.h>
#endif  /* GNU C library.  */

#ifdef VMS
# include <unixlib.h>
# if HAVE_STRING_H - 0
#  include <string.h>
# endif
#endif

#ifndef _
/* This is for other GNU distributions with internationalized messages.  */
# if (HAVE_LIBINTL_H && ENABLE_NLS) || defined _LIBC
#  include <libintl.h>
#  ifndef _
#   define _(msgid)     gettext (msgid)
#  endif
# else
#  define _(msgid)      (msgid)
# endif
# if defined _LIBC && defined USE_IN_LIBIO
#  include <wchar.h>
# endif
#endif

/* This version of `getopt' appears to the caller like standard Unix `getopt'
   but it behaves differently for the user, since it allows the user
   to intersperse the options with the other arguments.

   As `getopt' works, it permutes the elements of ARGV so that,
   when it is done, all the options precede everything else.  Thus
   all application programs are extended to handle flexible argument order.

   Setting the environment variable POSIXLY_CORRECT disables permutation.
   Then the behavior is completely standard.

   GNU application programs can use a third alternative mode in which
   they can distinguish the relative order of options and other arguments.  */

#include "getopt.h"

/* For communication from `getopt' to the caller.
   When `getopt' finds an option that takes an argument,
   the argument value is returned here.
   Also, when `ordering' is RETURN_IN_ORDER,
   each non-option ARGV-element is returned here.  */

char *optarg;

/* Index in ARGV of the next element to be scanned.
   This is used for communication to and from the caller
   and for communication between successive calls to `getopt'.

   On entry to `getopt', zero means this is the first call; initialize.

   When `getopt' returns -1, this is the index of the first of the
   non-option elements that the caller should itself scan.

   Otherwise, `optind' communicates from one call to the next
   how much of ARGV has been scanned so far.  */

/* 1003.2 says this must be 1 before any call.  */
int optind = 1;

/* Formerly, initialization of getopt depended on optind==0, which
   causes problems with re-calling getopt as programs generally don't
   know that. */

int __getopt_initialized;

/* The next char to be scanned in the option-element
   in which the last option character we returned was found.
   This allows us to pick up the scan where we left off.

   If this is zero, or a null string, it means resume the scan
   by advancing to the next ARGV-element.  */

static char *nextchar;

/* Callers store zero here to inhibit the error message
   for unrecognized options.  */

int opterr = 1;

/* Set to an option character which was unrecognized.
   This must be initialized on some systems to avoid linking in the
   system's own getopt implementation.  */

int optopt = '?';

/* Describe how to deal with options that follow non-option ARGV-elements.

   If the caller did not specify anything,
   the default is REQUIRE_ORDER if the environment variable
   POSIXLY_CORRECT is defined, PERMUTE otherwise.

   REQUIRE_ORDER means don't recognize them as options;
   stop option processing when the first non-option is seen.
   This is what Unix does.
   This mode of operation is selected by either setting the environment
   variable POSIXLY_CORRECT, or using `+' as the first character
   of the list of option characters.

   PERMUTE is the default.  We permute the contents of ARGV as we scan,
   so that eventually all the non-options are at the end.  This allows options
   to be given in any order, even with programs that were not written to
   expect this.

   RETURN_IN_ORDER is an option available to programs that were written
   to expect options and other ARGV-elements in any order and that care about
   the ordering of the two.  We describe each non-option ARGV-element
   as if it were the argument of an option with character code 1.
   Using `-' as the first character of the list of option characters
   selects this mode of operation.

   The special argument `--' forces an end of option-scanning regardless
   of the value of `ordering'.  In the case of RETURN_IN_ORDER, only
   `--' can cause `getopt' to return -1 with `optind' != ARGC.  */

static enum
{
  REQUIRE_ORDER, PERMUTE, RETURN_IN_ORDER
} ordering;

/* Value of POSIXLY_CORRECT environment variable.  */
static char *posixly_correct;

#ifdef  __GNU_LIBRARY__
/* We want to avoid inclusion of string.h with non-GNU libraries
   because there are many ways it can cause trouble.
   On some systems, it contains special magic macros that don't work
   in GCC.  */
# include <string.h>
# define my_index       strchr
#else

//# if HAVE_STRING_H || WIN32 /* Pete Wilson mod 7/28/02 */
#  include <string.h>
//# else
//#  include <strings.h>
//# endif

/* Avoid depending on library functions or files
   whose names are inconsistent.  */

#ifndef getenv
extern char *getenv ();
#endif

static char *
my_index (str, chr)
     const char *str;
     int chr;
{
  while (*str)
    {
      if (*str == chr)
        return (char *) str;
      str++;
    }
  return 0;
}

/* If using GCC, we can safely declare strlen this way.
   If not using GCC, it is ok not to declare it.  */
#ifdef __GNUC__
/* Note that Motorola Delta 68k R3V7 comes with GCC but not stddef.h.
   That was relevant to code that was here before.  */
# if (!defined __STDC__ || !__STDC__) && !defined strlen
/* gcc with -traditional declares the built-in strlen to return int,
   and has done so at least since version 2.4.5. -- rms.  */
extern int strlen (const char *);
# endif /* not __STDC__ */
#endif /* __GNUC__ */

#endif /* not __GNU_LIBRARY__ */

/* Handle permutation of arguments.  */

/* Describe the part of ARGV that contains non-options that have
   been skipped.  `first_nonopt' is the index in ARGV of the first of them;
   `last_nonopt' is the index after the last of them.  */

static int first_nonopt;
static int last_nonopt;

#ifdef _LIBC
/* Stored original parameters.
   XXX This is no good solution.  We should rather copy the args so
   that we can compare them later.  But we must not use malloc(3).  */
extern int __libc_argc;
extern char **__libc_argv;

/* Bash 2.0 gives us an environment variable containing flags
   indicating ARGV elements that should not be considered arguments.  */

# ifdef USE_NONOPTION_FLAGS
/* Defined in getopt_init.c  */
extern char *__getopt_nonoption_flags;

static int nonoption_flags_max_len;
static int nonoption_flags_len;
# endif

# ifdef USE_NONOPTION_FLAGS
#  define SWAP_FLAGS(ch1, ch2) \
  if (nonoption_flags_len > 0)                                                \
    {                                                                         \
      char __tmp = __getopt_nonoption_flags[ch1];                             \
      __getopt_nonoption_flags[ch1] = __getopt_nonoption_flags[ch2];          \
      __getopt_nonoption_flags[ch2] = __tmp;                                  \
    }
# else
#  define SWAP_FLAGS(ch1, ch2)
# endif
#else   /* !_LIBC */
# define SWAP_FLAGS(ch1, ch2)
#endif  /* _LIBC */

/* Exchange two adjacent subsequences of ARGV.
   One subsequence is elements [first_nonopt,last_nonopt)
   which contains all the non-options that have been skipped so far.
   The other is elements [last_nonopt,optind), which contains all
   the options processed since those non-options were skipped.

   `first_nonopt' and `last_nonopt' are relocated so that they describe
   the new indices of the non-options in ARGV after they are moved.  */

#if defined __STDC__ && __STDC__
static void exchange (char **);
#endif

static void
exchange (argv)
     char **argv;
{
  int bottom = first_nonopt;
  int middle = last_nonopt;
  int top = optind;
  char *tem;

  /* Exchange the shorter segment with the far end of the longer segment.
     That puts the shorter segment into the right place.
     It leaves the longer segment in the right place overall,
     but it consists of two parts that need to be swapped next.  */

#if defined _LIBC && defined USE_NONOPTION_FLAGS
  /* First make sure the handling of the `__getopt_nonoption_flags'
     string can work normally.  Our top argument must be in the range
     of the string.  */
  if (nonoption_flags_len > 0 && top >= nonoption_flags_max_len)
    {
      /* We must extend the array.  The user plays games with us and
         presents new arguments.  */
      char *new_str = malloc (top + 1);
      if (new_str == NULL)
        nonoption_flags_len = nonoption_flags_max_len = 0;
      else
        {
          memset (__mempcpy (new_str, __getopt_nonoption_flags,
                             nonoption_flags_max_len),
                  '\0', top + 1 - nonoption_flags_max_len);
          nonoption_flags_max_len = top + 1;
          __getopt_nonoption_flags = new_str;
        }
    }
#endif

  while (top > middle && middle > bottom)
    {
      if (top - middle > middle - bottom)
        {
          /* Bottom segment is the short one.  */
          int len = middle - bottom;
          register int i;

          /* Swap it with the top part of the top segment.  */
          for (i = 0; i < len; i++)
            {
              tem = argv[bottom + i];
              argv[bottom + i] = argv[top - (middle - bottom) + i];
              argv[top - (middle - bottom) + i] = tem;
              SWAP_FLAGS (bottom + i, top - (middle - bottom) + i);
            }
          /* Exclude the moved bottom segment from further swapping.  */
          top -= len;
        }
      else
        {
          /* Top segment is the short one.  */
          int len = top - middle;
          register int i;

          /* Swap it with the bottom part of the bottom segment.  */
          for (i = 0; i < len; i++)
            {
              tem = argv[bottom + i];
              argv[bottom + i] = argv[middle + i];
              argv[middle + i] = tem;
              SWAP_FLAGS (bottom + i, middle + i);
            }
          /* Exclude the moved top segment from further swapping.  */
          bottom += len;
        }
    }

  /* Update records for the slots the non-options now occupy.  */

  first_nonopt += (optind - last_nonopt);
  last_nonopt = optind;
}

/* Initialize the internal data when the first call is made.  */

#if defined __STDC__ && __STDC__
static const char *_getopt_initialize (int, char *const *, const char *);
#endif
static const char *
_getopt_initialize (argc, argv, optstring)
     int argc;
     char *const *argv;
     const char *optstring;
{
  /* Start processing options with ARGV-element 1 (since ARGV-element 0
     is the program name); the sequence of previously skipped
     non-option ARGV-elements is empty.  */

  first_nonopt = last_nonopt = optind;

  nextchar = NULL;

  posixly_correct = getenv ("POSIXLY_CORRECT");

  /* Determine how to handle the ordering of options and nonoptions.  */

  if (optstring[0] == '-')
    {
      ordering = RETURN_IN_ORDER;
      ++optstring;
    }
  else if (optstring[0] == '+')
    {
      ordering = REQUIRE_ORDER;
      ++optstring;
    }
  else if (posixly_correct != NULL)
    ordering = REQUIRE_ORDER;
  else
    ordering = PERMUTE;

#if defined _LIBC && defined USE_NONOPTION_FLAGS
  if (posixly_correct == NULL
      && argc == __libc_argc && argv == __libc_argv)
    {
      if (nonoption_flags_max_len == 0)
        {
          if (__getopt_nonoption_flags == NULL
              || __getopt_nonoption_flags[0] == '\0')
            nonoption_flags_max_len = -1;
          else
            {
              const char *orig_str = __getopt_nonoption_flags;
              int len = nonoption_flags_max_len = strlen (orig_str);
              if (nonoption_flags_max_len < argc)
                nonoption_flags_max_len = argc;
              __getopt_nonoption_flags =
                (char *) malloc (nonoption_flags_max_len);
              if (__getopt_nonoption_flags == NULL)
                nonoption_flags_max_len = -1;
              else
                memset (__mempcpy (__getopt_nonoption_flags, orig_str, len),
                        '\0', nonoption_flags_max_len - len);
            }
        }
      nonoption_flags_len = nonoption_flags_max_len;
    }
  else
    nonoption_flags_len = 0;
#endif

  return optstring;
}

/* Scan elements of ARGV (whose length is ARGC) for option characters
   given in OPTSTRING.

   If an element of ARGV starts with '-', and is not exactly "-" or "--",
   then it is an option element.  The characters of this element
   (aside from the initial '-') are option characters.  If `getopt'
   is called repeatedly, it returns successively each of the option characters
   from each of the option elements.

   If `getopt' finds another option character, it returns that character,
   updating `optind' and `nextchar' so that the next call to `getopt' can
   resume the scan with the following option character or ARGV-element.

   If there are no more option characters, `getopt' returns -1.
   Then `optind' is the index in ARGV of the first ARGV-element
   that is not an option.  (The ARGV-elements have been permuted
   so that those that are not options now come last.)

   OPTSTRING is a string containing the legitimate option characters.
   If an option character is seen that is not listed in OPTSTRING,
   return '?' after printing an error message.  If you set `opterr' to
   zero, the error message is suppressed but we still return '?'.

   If a char in OPTSTRING is followed by a colon, that means it wants an arg,
   so the following text in the same ARGV-element, or the text of the following
   ARGV-element, is returned in `optarg'.  Two colons mean an option that
   wants an optional arg; if there is text in the current ARGV-element,
   it is returned in `optarg', otherwise `optarg' is set to zero.

   If OPTSTRING starts with `-' or `+', it requests different methods of
   handling the non-option ARGV-elements.
   See the comments about RETURN_IN_ORDER and REQUIRE_ORDER, above.

   Long-named options begin with `--' instead of `-'.
   Their names may be abbreviated as long as the abbreviation is unique
   or is an exact match for some defined option.  If they have an
   argument, it follows the option name in the same ARGV-element, separated
   from the option name by a `=', or else the in next ARGV-element.
   When `getopt' finds a long-named option, it returns 0 if that option's
   `flag' field is nonzero, the value of the option's `val' field
   if the `flag' field is zero.

   The elements of ARGV aren't really const, because we permute them.
   But we pretend they're const in the prototype to be compatible
   with other systems.

   LONGOPTS is a vector of `struct option' terminated by an
   element containing a name which is zero.

   LONGIND returns the index in LONGOPT of the long-named option found.
   It is only valid when a long-named option has been found by the most
   recent call.

   If LONG_ONLY is nonzero, '-' as well as '--' can introduce
   long-named options.  */

int
_getopt_internal (argc, argv, optstring, longopts, longind, long_only)
     int argc;
     char *const *argv;
     const char *optstring;
     const struct option *longopts;
     int *longind;
     int long_only;
{
  int print_errors = opterr;
  if (optstring[0] == ':')
    print_errors = 0;

  if (argc < 1)
    return -1;

  optarg = NULL;

  if (optind == 0 || !__getopt_initialized)
    {
      if (optind == 0)
        optind = 1;     /* Don't scan ARGV[0], the program name.  */
      optstring = _getopt_initialize (argc, argv, optstring);
      __getopt_initialized = 1;
    }

  /* Test whether ARGV[optind] points to a non-option argument.
     Either it does not have option syntax, or there is an environment flag
     from the shell indicating it is not an option.  The later information
     is only used when the used in the GNU libc.  */
#if defined _LIBC && defined USE_NONOPTION_FLAGS
# define NONOPTION_P (argv[optind][0] != '-' || argv[optind][1] == '\0'       \
                      || (optind < nonoption_flags_len                        \
                          && __getopt_nonoption_flags[optind] == '1'))
#else
# define NONOPTION_P (argv[optind][0] != '-' || argv[optind][1] == '\0')
#endif

  if (nextchar == NULL || *nextchar == '\0')
    {
      /* Advance to the next ARGV-element.  */

      /* Give FIRST_NONOPT and LAST_NONOPT rational values if OPTIND has been
         moved back by the user (who may also have changed the arguments).  */
      if (last_nonopt > optind)
        last_nonopt = optind;
      if (first_nonopt > optind)
        first_nonopt = optind;

      if (ordering == PERMUTE)
        {
          /* If we have just processed some options following some non-options,
             exchange them so that the options come first.  */

          if (first_nonopt != last_nonopt && last_nonopt != optind)
            exchange ((char **) argv);
          else if (last_nonopt != optind)
            first_nonopt = optind;

          /* Skip any additional non-options
             and extend the range of non-options previously skipped.  */

          while (optind < argc && NONOPTION_P)
            optind++;
          last_nonopt = optind;
        }

      /* The special ARGV-element `--' means premature end of options.
         Skip it like a null option,
         then exchange with previous non-options as if it were an option,
         then skip everything else like a non-option.  */

      if (optind != argc && !strcmp (argv[optind], "--"))
        {
          optind++;

          if (first_nonopt != last_nonopt && last_nonopt != optind)
            exchange ((char **) argv);
          else if (first_nonopt == last_nonopt)
            first_nonopt = optind;
          last_nonopt = argc;

          optind = argc;
        }

      /* If we have done all the ARGV-elements, stop the scan
         and back over any non-options that we skipped and permuted.  */

      if (optind == argc)
        {
          /* Set the next-arg-index to point at the non-options
             that we previously skipped, so the caller will digest them.  */
          if (first_nonopt != last_nonopt)
            optind = first_nonopt;
          return -1;
        }

      /* If we have come to a non-option and did not permute it,
         either stop the scan or describe it to the caller and pass it by.  */

      if (NONOPTION_P)
        {
          if (ordering == REQUIRE_ORDER)
            return -1;
          optarg = argv[optind++];
          return 1;
        }

      /* We have found another option-ARGV-element.
         Skip the initial punctuation.  */

      nextchar = (argv[optind] + 1
                  + (longopts != NULL && argv[optind][1] == '-'));
    }

  /* Decode the current option-ARGV-element.  */

  /* Check whether the ARGV-element is a long option.

     If long_only and the ARGV-element has the form "-f", where f is
     a valid short option, don't consider it an abbreviated form of
     a long option that starts with f.  Otherwise there would be no
     way to give the -f short option.

     On the other hand, if there's a long option "fubar" and
     the ARGV-element is "-fu", do consider that an abbreviation of
     the long option, just like "--fu", and not "-f" with arg "u".

     This distinction seems to be the most useful approach.  */

  if (longopts != NULL
      && (argv[optind][1] == '-'
          || (long_only && (argv[optind][2] || !my_index (optstring, argv[optind][1])))))
    {
      char *nameend;
      const struct option *p;
      const struct option *pfound = NULL;
      int exact = 0;
      int ambig = 0;
      int indfound = -1;
      int option_index;

      for (nameend = nextchar; *nameend && *nameend != '='; nameend++)
        /* Do nothing.  */ ;

      /* Test all long options for either exact match
         or abbreviated matches.  */
      for (p = longopts, option_index = 0; p->name; p++, option_index++)
        if (!strncmp (p->name, nextchar, nameend - nextchar))
          {
            if ((unsigned int) (nameend - nextchar)
                == (unsigned int) strlen (p->name))
              {
                /* Exact match found.  */
                pfound = p;
                indfound = option_index;
                exact = 1;
                break;
              }
            else if (pfound == NULL)
              {
                /* First nonexact match found.  */
                pfound = p;
                indfound = option_index;
              }
            else if (long_only
                     || pfound->has_arg != p->has_arg
                     || pfound->flag != p->flag
                     || pfound->val != p->val)
              /* Second or later nonexact match found.  */
              ambig = 1;
          }

      if (ambig && !exact)
        {
          if (print_errors)
            {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;

              __asprintf (&buf, _("%s: option `%s' is ambiguous\n"),
                          argv[0], argv[optind]);

              if (_IO_fwide (stderr, 0) > 0)
                __fwprintf (stderr, L"%s", buf);
              else
                fputs (buf, stderr);

              free (buf);
#else
              fprintf (stderr, _("%s: option `%s' is ambiguous\n"),
                       argv[0], argv[optind]);
#endif
            }
          nextchar += strlen (nextchar);
          optind++;
          optopt = 0;
          return '?';
        }

      if (pfound != NULL)
        {
          option_index = indfound;
          optind++;
          if (*nameend)
            {
              /* Don't test has_arg with >, because some C compilers don't
                 allow it to be used on enums.  */
              if (pfound->has_arg)
                optarg = nameend + 1;
              else
                {
                  if (print_errors)
                    {
#if defined _LIBC && defined USE_IN_LIBIO
                      char *buf;
#endif

                      if (argv[optind - 1][1] == '-')
                        {
                          /* --option */
#if defined _LIBC && defined USE_IN_LIBIO
                          __asprintf (&buf, _("\
%s: option `--%s' doesn't allow an argument\n"),
                                      argv[0], pfound->name);
#else
                          fprintf (stderr, _("\
%s: option `--%s' doesn't allow an argument\n"),
                                   argv[0], pfound->name);
#endif
                        }
                      else
                        {
                          /* +option or -option */
#if defined _LIBC && defined USE_IN_LIBIO
                          __asprintf (&buf, _("\
%s: option `%c%s' doesn't allow an argument\n"),
                                      argv[0], argv[optind - 1][0],
                                      pfound->name);
#else
                          fprintf (stderr, _("\
%s: option `%c%s' doesn't allow an argument\n"),
                                   argv[0], argv[optind - 1][0], pfound->name);
#endif
                        }

#if defined _LIBC && defined USE_IN_LIBIO
                      if (_IO_fwide (stderr, 0) > 0)
                        __fwprintf (stderr, L"%s", buf);
                      else
                        fputs (buf, stderr);

                      free (buf);
#endif
                    }

                  nextchar += strlen (nextchar);

                  optopt = pfound->val;
                  return '?';
                }
            }
          else if (pfound->has_arg == 1)
            {
              if (optind < argc)
                optarg = argv[optind++];
              else
                {
                  if (print_errors)
                    {
#if defined _LIBC && defined USE_IN_LIBIO
                      char *buf;

                      __asprintf (&buf,
                                  _("%s: option `%s' requires an argument\n"),
                                  argv[0], argv[optind - 1]);

                      if (_IO_fwide (stderr, 0) > 0)
                        __fwprintf (stderr, L"%s", buf);
                      else
                        fputs (buf, stderr);

                      free (buf);
#else
                      fprintf (stderr,
                               _("%s: option `%s' requires an argument\n"),
                               argv[0], argv[optind - 1]);
#endif
                    }
                  nextchar += strlen (nextchar);
                  optopt = pfound->val;
                  return optstring[0] == ':' ? ':' : '?';
                }
            }
          nextchar += strlen (nextchar);
          if (longind != NULL)
            *longind = option_index;
          if (pfound->flag)
            {
              *(pfound->flag) = pfound->val;
              return 0;
            }
          return pfound->val;
        }

      /* Can't find it as a long option.  If this is not getopt_long_only,
         or the option starts with '--' or is not a valid short
         option, then it's an error.
         Otherwise interpret it as a short option.  */
      if (!long_only || argv[optind][1] == '-'
          || my_index (optstring, *nextchar) == NULL)
        {
          if (print_errors)
            {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;
#endif

              if (argv[optind][1] == '-')
                {
                  /* --option */
#if defined _LIBC && defined USE_IN_LIBIO
                  __asprintf (&buf, _("%s: unrecognized option `--%s'\n"),
                              argv[0], nextchar);
#else
                  fprintf (stderr, _("%s: unrecognized option `--%s'\n"),
                           argv[0], nextchar);
#endif
                }
              else
                {
                  /* +option or -option */
#if defined _LIBC && defined USE_IN_LIBIO
                  __asprintf (&buf, _("%s: unrecognized option `%c%s'\n"),
                              argv[0], argv[optind][0], nextchar);
#else
                  fprintf (stderr, _("%s: unrecognized option `%c%s'\n"),
                           argv[0], argv[optind][0], nextchar);
#endif
                }

#if defined _LIBC && defined USE_IN_LIBIO
              if (_IO_fwide (stderr, 0) > 0)
                __fwprintf (stderr, L"%s", buf);
              else
                fputs (buf, stderr);

              free (buf);
#endif
            }
          nextchar = (char *) "";
          optind++;
          optopt = 0;
          return '?';
        }
    }

  /* Look at and handle the next short option-character.  */

  {
    char c = *nextchar++;
    char *temp = my_index (optstring, c);

    /* Increment `optind' when we start to process its last character.  */
    if (*nextchar == '\0')
      ++optind;

    if (temp == NULL || c == ':')
      {
        if (print_errors)
          {
#if defined _LIBC && defined USE_IN_LIBIO
              char *buf;
#endif

            if (posixly_correct)
              {
                /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                __asprintf (&buf, _("%s: illegal option -- %c\n"),
                            argv[0], c);
#else
                fprintf (stderr, _("%s: illegal option -- %c\n"), argv[0], c);
#endif
              }
            else
              {
#if defined _LIBC && defined USE_IN_LIBIO
                __asprintf (&buf, _("%s: invalid option -- %c\n"),
                            argv[0], c);
#else
                fprintf (stderr, _("%s: invalid option -- %c\n"), argv[0], c);
#endif
              }

#if defined _LIBC && defined USE_IN_LIBIO
            if (_IO_fwide (stderr, 0) > 0)
              __fwprintf (stderr, L"%s", buf);
            else
              fputs (buf, stderr);

            free (buf);
#endif
          }
        optopt = c;
        return '?';
      }
    /* Convenience. Treat POSIX -W foo same as long option --foo */
    if (temp[0] == 'W' && temp[1] == ';')
      {
        char *nameend;
        const struct option *p;
        const struct option *pfound = NULL;
        int exact = 0;
        int ambig = 0;
        int indfound = 0;
        int option_index;

        /* This is an option that requires an argument.  */
        if (*nextchar != '\0')
          {
            optarg = nextchar;
            /* If we end this ARGV-element by taking the rest as an arg,
               we must advance to the next element now.  */
            optind++;
          }
        else if (optind == argc)
          {
            if (print_errors)
              {
                /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                char *buf;

                __asprintf (&buf, _("%s: option requires an argument -- %c\n"),
                            argv[0], c);

                if (_IO_fwide (stderr, 0) > 0)
                  __fwprintf (stderr, L"%s", buf);
                else
                  fputs (buf, stderr);

                free (buf);
#else
                fprintf (stderr, _("%s: option requires an argument -- %c\n"),
                         argv[0], c);
#endif
              }
            optopt = c;
            if (optstring[0] == ':')
              c = ':';
            else
              c = '?';
            return c;
          }
        else
          /* We already incremented `optind' once;
             increment it again when taking next ARGV-elt as argument.  */
          optarg = argv[optind++];

        /* optarg is now the argument, see if it's in the
           table of longopts.  */

        for (nextchar = nameend = optarg; *nameend && *nameend != '='; nameend++)
          /* Do nothing.  */ ;

        /* Test all long options for either exact match
           or abbreviated matches.  */
        for (p = longopts, option_index = 0; p->name; p++, option_index++)
          if (!strncmp (p->name, nextchar, nameend - nextchar))
            {
              if ((unsigned int) (nameend - nextchar) == strlen (p->name))
                {
                  /* Exact match found.  */
                  pfound = p;
                  indfound = option_index;
                  exact = 1;
                  break;
                }
              else if (pfound == NULL)
                {
                  /* First nonexact match found.  */
                  pfound = p;
                  indfound = option_index;
                }
              else
                /* Second or later nonexact match found.  */
                ambig = 1;
            }
        if (ambig && !exact)
          {
            if (print_errors)
              {
#if defined _LIBC && defined USE_IN_LIBIO
                char *buf;

                __asprintf (&buf, _("%s: option `-W %s' is ambiguous\n"),
                            argv[0], argv[optind]);

                if (_IO_fwide (stderr, 0) > 0)
                  __fwprintf (stderr, L"%s", buf);
                else
                  fputs (buf, stderr);

                free (buf);
#else
                fprintf (stderr, _("%s: option `-W %s' is ambiguous\n"),
                         argv[0], argv[optind]);
#endif
              }
            nextchar += strlen (nextchar);
            optind++;
            return '?';
          }
        if (pfound != NULL)
          {
            option_index = indfound;
            if (*nameend)
              {
                /* Don't test has_arg with >, because some C compilers don't
                   allow it to be used on enums.  */
                if (pfound->has_arg)
                  optarg = nameend + 1;
                else
                  {
                    if (print_errors)
                      {
#if defined _LIBC && defined USE_IN_LIBIO
                        char *buf;

                        __asprintf (&buf, _("\
%s: option `-W %s' doesn't allow an argument\n"),
                                    argv[0], pfound->name);

                        if (_IO_fwide (stderr, 0) > 0)
                          __fwprintf (stderr, L"%s", buf);
                        else
                          fputs (buf, stderr);

                        free (buf);
#else
                        fprintf (stderr, _("\
%s: option `-W %s' doesn't allow an argument\n"),
                                 argv[0], pfound->name);
#endif
                      }

                    nextchar += strlen (nextchar);
                    return '?';
                  }
              }
            else if (pfound->has_arg == 1)
              {
                if (optind < argc)
                  optarg = argv[optind++];
                else
                  {
                    if (print_errors)
                      {
#if defined _LIBC && defined USE_IN_LIBIO
                        char *buf;

                        __asprintf (&buf, _("\
%s: option `%s' requires an argument\n"),
                                    argv[0], argv[optind - 1]);

                        if (_IO_fwide (stderr, 0) > 0)
                          __fwprintf (stderr, L"%s", buf);
                        else
                          fputs (buf, stderr);

                        free (buf);
#else
                        fprintf (stderr,
                                 _("%s: option `%s' requires an argument\n"),
                                 argv[0], argv[optind - 1]);
#endif
                      }
                    nextchar += strlen (nextchar);
                    return optstring[0] == ':' ? ':' : '?';
                  }
              }
            nextchar += strlen (nextchar);
            if (longind != NULL)
              *longind = option_index;
            if (pfound->flag)
              {
                *(pfound->flag) = pfound->val;
                return 0;
              }
            return pfound->val;
          }
          nextchar = NULL;
          return 'W';   /* Let the application handle it.   */
      }
    if (temp[1] == ':')
      {
        if (temp[2] == ':')
          {
            /* This is an option that accepts an argument optionally.  */
            if (*nextchar != '\0')
              {
                optarg = nextchar;
                optind++;
              }
            else
              optarg = NULL;
            nextchar = NULL;
          }
        else
          {
            /* This is an option that requires an argument.  */
            if (*nextchar != '\0')
              {
                optarg = nextchar;
                /* If we end this ARGV-element by taking the rest as an arg,
                   we must advance to the next element now.  */
                optind++;
              }
            else if (optind == argc)
              {
                if (print_errors)
                  {
                    /* 1003.2 specifies the format of this message.  */
#if defined _LIBC && defined USE_IN_LIBIO
                    char *buf;

                    __asprintf (&buf,
                                _("%s: option requires an argument -- %c\n"),
                                argv[0], c);

                    if (_IO_fwide (stderr, 0) > 0)
                      __fwprintf (stderr, L"%s", buf);
                    else
                      fputs (buf, stderr);

                    free (buf);
#else
                    fprintf (stderr,
                             _("%s: option requires an argument -- %c\n"),
                             argv[0], c);
#endif
                  }
                optopt = c;
                if (optstring[0] == ':')
                  c = ':';
                else
                  c = '?';
              }
            else
              /* We already incremented `optind' once;
                 increment it again when taking next ARGV-elt as argument.  */
              optarg = argv[optind++];
            nextchar = NULL;
          }
      }
    return c;
  }
}

int
getopt (argc, argv, optstring)
     int argc;
     char *const *argv;
     const char *optstring;
{
  return _getopt_internal (argc, argv, optstring,
                           (const struct option *) 0,
                           (int *) 0,
                           0);
}

#endif  /* Not ELIDE_CODE.  */


/* Compile with -DTEST to make an executable for use in testing
   the above definition of `getopt'.  */

==> cf_src/tiles/nn/getopt.h <==


/* getopt.h */
/* Declarations for getopt.
   Copyright (C) 1989-1994, 1996-1999, 2001 Free Software 
   Foundation, Inc. This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute 
   it and/or modify it under the terms of the GNU Lesser 
   General Public License as published by the Free Software 
   Foundation; either version 2.1 of the License, or 
   (at your option) any later version.

   The GNU C Library is distributed in the hope that it will 
   be useful, but WITHOUT ANY WARRANTY; without even the 
   implied warranty of MERCHANTABILITY or FITNESS FOR A 
   PARTICULAR PURPOSE.  See the GNU Lesser General Public 
   License for more details.

   You should have received a copy of the GNU Lesser General 
   Public License along with the GNU C Library; if not, write 
   to the Free Software Foundation, Inc., 59 Temple Place,
   Suite 330, Boston, MA 02111-1307 USA.  */

  

  

#ifndef _GETOPT_H

#ifndef __need_getopt
# define _GETOPT_H 1
#endif

/* If __GNU_LIBRARY__ is not already defined, either we are being used
   standalone, or this is the first header included in the source file.
   If we are being used with glibc, we need to include <features.h>, but
   that does not exist if we are standalone.  So: if __GNU_LIBRARY__ is
   not defined, include <ctype.h>, which will pull in <features.h> for us
   if it's from glibc.  (Why ctype.h?  It's guaranteed to exist and it
   doesn't flood the namespace with stuff the way some other headers do.)  */
#if !defined __GNU_LIBRARY__
# include <ctype.h>
#endif

#ifdef  __cplusplus
extern "C" {
#endif

/* For communication from `getopt' to the caller.
   When `getopt' finds an option that takes an argument,
   the argument value is returned here.
   Also, when `ordering' is RETURN_IN_ORDER,
   each non-option ARGV-element is returned here.  */

extern char *optarg;

/* Index in ARGV of the next element to be scanned.
   This is used for communication to and from the caller
   and for communication between successive calls to `getopt'.

   On entry to `getopt', zero means this is the first call; initialize.

   When `getopt' returns -1, this is the index of the first of the
   non-option elements that the caller should itself scan.

   Otherwise, `optind' communicates from one call to the next
   how much of ARGV has been scanned so far.  */

extern int optind;

/* Callers store zero here to inhibit the error message `getopt' prints
   for unrecognized options.  */

extern int opterr;

/* Set to an option character which was unrecognized.  */

extern int optopt;

#ifndef __need_getopt
/* Describe the long-named options requested by the application.
   The LONG_OPTIONS argument to getopt_long or getopt_long_only is a vector
   of `struct option' terminated by an element containing a name which is
   zero.

   The field `has_arg' is:
   no_argument          (or 0) if the option does not take an argument,
   required_argument    (or 1) if the option requires an argument,
   optional_argument    (or 2) if the option takes an optional argument.

   If the field `flag' is not NULL, it points to a variable that is set
   to the value given in the field `val' when the option is found, but
   left unchanged if the option is not found.

   To have a long-named option do something other than set an `int' to
   a compiled-in constant, such as set a value from `optarg', set the
   option's `flag' field to zero and its `val' field to a nonzero
   value (the equivalent single-letter option character, if there is
   one).  For long options that have a zero `flag' field, `getopt'
   returns the contents of the `val' field.  */

struct option
{
# if (defined __STDC__ && __STDC__) || defined __cplusplus
  const char *name;
# else
  char *name;
# endif
  /* has_arg can't be an enum because some compilers complain about
     type mismatches in all the code that assumes it is an int.  */
  int has_arg;
  int *flag;
  int val;
};

/* Names for the values of the `has_arg' field of `struct option'.  */

# define no_argument            0
# define required_argument      1
# define optional_argument      2
#endif  /* need getopt */


/* Get definitions and prototypes for functions to process the
   arguments in ARGV (ARGC of them, minus the program name) for
   options given in OPTS.

   Return the option character from OPTS just read.  Return -1 when
   there are no more options.  For unrecognized options, or options
   missing arguments, `optopt' is set to the option letter, and '?' is
   returned.

   The OPTS string is a list of characters which are recognized option
   letters, optionally followed by colons, specifying that that letter
   takes an argument, to be placed in `optarg'.

   If a letter in OPTS is followed by two colons, its argument is
   optional.  This behavior is specific to the GNU `getopt'.

   The argument `--' causes premature termination of argument
   scanning, explicitly telling `getopt' that there are no more
   options.

   If OPTS begins with `--', then non-option arguments are treated as
   arguments to the option '\0'.  This behavior is specific to the GNU
   `getopt'.  */

#if (defined __STDC__ && __STDC__) || defined __cplusplus
# ifdef __GNU_LIBRARY__
/* Many other libraries have conflicting prototypes for getopt, with
   differences in the consts, in stdlib.h.  To avoid compilation
   errors, only prototype getopt for the GNU C library.  */
extern int getopt (int ___argc, char *const *___argv, const char *__shortopts);
# else /* not __GNU_LIBRARY__ */
extern int getopt ();
# endif /* __GNU_LIBRARY__ */

# ifndef __need_getopt
extern int getopt_long (int ___argc, char *const *___argv,
                        const char *__shortopts,
                        const struct option *__longopts, int *__longind);
extern int getopt_long_only (int ___argc, char *const *___argv,
                             const char *__shortopts,
                             const struct option *__longopts, int *__longind);

/* Internal only.  Users should not call this directly.  */
extern int _getopt_internal (int ___argc, char *const *___argv,
                             const char *__shortopts,
                             const struct option *__longopts, int *__longind,
                             int __long_only);
# endif
#else /* not __STDC__ */
extern int getopt ();
# ifndef __need_getopt
extern int getopt_long ();
extern int getopt_long_only ();

extern int _getopt_internal ();
# endif
#endif /* __STDC__ */

#ifdef  __cplusplus
}
#endif

/* Make sure we later can get all the definitions and declarations.  */
#undef __need_getopt

#endif /* getopt.h */



==> cf_src/tiles/nn/nn_host.cpp <==
#include <stdlib.h>
#include <stdio.h>
#include <string.h>
#include <math.h>
#include <sys/time.h>
#include <omp.h>
#include <vector>

#include "getopt.h"

#include "unistd.h"
#include <hStreams_source.h>
#include <hStreams_app_api.h>
#include <intel-coi/common/COIMacros_common.h>


#define MAX_ARGS 10
#define REC_LENGTH 49	// size of a record in db
#define REC_WINDOW 10	// number of records to read at a time
#define LATITUDE_POS 28	// location of latitude coordinates in input record
#define OPEN 10000	// initial value of nearest neighbors
#define ITERATION 101
static HSTR_OPTIONS hstreams_options;

typedef struct latLong
{
  float lat;
  float lng;
} LatLong;

typedef struct record
{
  char recString[REC_LENGTH];
  float distance;
} Record;


int loadData(char *filename,std::vector<Record> &records,std::vector<LatLong> &locations){
    FILE   *flist,*fp;
	int    i=0;
	char dbname[64];
	int recNum=0;

    /**Main processing **/

    flist = fopen(filename, "r");
	while(!feof(flist)) {
		/**
		* Read in all records of length REC_LENGTH
		* If this is the last file in the filelist, then done
		* else open next file to be read next iteration
		*/
		if(fscanf(flist, "%s\n", dbname) != 1) {
            fprintf(stderr, "error reading filelist\n");
            exit(0);
        }
        fp = fopen(dbname, "r");
        if(!fp) {
            printf("error opening a db\n");
            exit(1);
        }
        // read each record
        while(!feof(fp)){
            Record record;
            LatLong latLong;
            fgets(record.recString,49,fp);
            fgetc(fp); // newline
            if (feof(fp)) break;

            // parse for lat and long
            char substr[6];

            for(i=0;i<5;i++) substr[i] = *(record.recString+i+28);
            substr[5] = '\0';
            latLong.lat = atof(substr);

            for(i=0;i<5;i++) substr[i] = *(record.recString+i+33);
            substr[5] = '\0';
            latLong.lng = atof(substr);

            locations.push_back(latLong);
            records.push_back(record);
            recNum++;
        }
        fclose(fp);
    }
    fclose(flist);
//    for(i=0;i<rec_count*REC_LENGTH;i++) printf("%c",sandbox[i]);
    return recNum;
}


void findLowest(std::vector<Record> &records,float *distances,int numRecords,int topN){
  int i,j;
  float val;
  int minLoc;
  Record *tempRec;
  float tempDist;

  for(i=0;i<topN;i++) {
    minLoc = i;
    for(j=i;j<numRecords;j++) {
      val = distances[j];
      if (val < distances[minLoc]) minLoc = j;
    }
    // swap locations and distances
    tempRec = &records[i];
    records[i] = records[minLoc];
    records[minLoc] = *tempRec;

    tempDist = distances[i];
    distances[i] = distances[minLoc];
    distances[minLoc] = tempDist;

    // add distance to the min we just found
    records[i].distance = distances[i];
  }
}



/**
* This program finds the k-nearest neighbors
* Usage:	./nn <filelist> <num> <target latitude> <target longitude>
*			filelist: File with the filenames to the records
*			num: Number of nearest neighbors to find
*			target lat: Latitude coordinate for distance calculations
*			target long: Longitude coordinate for distance calculations
* The filelist and data are generated by hurricane_gen.c
* REC_WINDOW has been arbitrarily assigned; A larger value would allow more work for the threads
*/
int main(int argc, char* argv[]) {

	uint32_t places_per_domain = 4;
  	uint32_t logical_streams_per_place = 1; // keep it simple
  	uint64_t stream = 0;
	int MAXLOGSTR = places_per_domain;

	std::vector<Record> records;
	std::vector<LatLong> locations;
	//char filename[100];

	float *distances;
	float target_lat, target_long;

	int task,k;
	double timing=0.0,temp[ITERATION];

	if(argc < 7) {
		fprintf(stderr, "Invalid set of arguments\n");
		exit(-1);
	}

	k = atoi(argv[2]);
	target_lat = atof(argv[3]);
	target_long = atof(argv[4]);

	task = atoi(argv[5]);
	places_per_domain = atoi(argv[6]);
	MAXLOGSTR = places_per_domain;

	int numRecords = loadData(argv[1],records,locations);
	//printf("[info] task: %d, #records: %d\n", task, numRecords);
    	if (k > numRecords) 
			k = numRecords;

	distances = (float *)malloc(numRecords * sizeof(float));

	//printf("partitions = %d\t task = %d\n",places_per_domain,task);

	//printf(">>init\n");
	hStreams_GetCurrentOptions(&hstreams_options, sizeof(hstreams_options));
    	hstreams_options.verbose = 0;
    	hstreams_options.phys_domains_limit = 256;  // Limit to 256 domains
    	char *libNames[20] = {NULL,NULL};
  	unsigned int libNameCnt = 0;
  	libNames[libNameCnt++] = "nn_sink.so";
	hstreams_options.libNames = libNames;
	hstreams_options.libNameCnt = (uint16_t)libNameCnt;
  	hStreams_SetOptions(&hstreams_options);  
		
	int iret = hStreams_app_init(places_per_domain, logical_streams_per_place);
	if( iret != 0 ) { 
		printf("hstreams_app_init failed!\r\n"); 
		exit(-1); 
	}

	int header,tail;
	uint64_t arg[6];
	arg[0] = (uint64_t)target_lat;
	arg[1] = (uint64_t)target_long;
	
	arg[4] = (uint64_t)(&locations[0]);
	arg[5] = (uint64_t)distances;

	  //printf(">>create bufs\n");
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(distances,numRecords* sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(&locations[0],numRecords * sizeof(LatLong)));
	  hStreams_ThreadSynchronize();

   for(int iter=0;iter<ITERATION;iter++){

	  //printf(">>xfer mem to remote domain\n");
	  stream = 0;
	  timing = omp_get_wtime();
	  
	for(int test=0; test < numRecords; ){

		header = test;
		tail = test + task;
		if(tail > numRecords){
			tail = numRecords;
		}
		hStreams_app_xfer_memory(&locations[test], &locations[test], (tail-header) * sizeof(LatLong), stream, HSTR_SRC_TO_SINK, NULL);		

		arg[2] = (uint64_t)header;
		arg[3] = (uint64_t)tail;

		CHECK_HSTR_RESULT(
			hStreams_EnqueueCompute(
									stream,
									"nn_kernal",
									4,			  // scalar args
									2,			   // heap args
									arg,		   // arg array
									NULL,    // event
									NULL,		   // return value pointer
									0));		   // return value size
		
		hStreams_app_xfer_memory(&distances[test], &distances[test], (tail-header) * sizeof(float), stream, HSTR_SINK_TO_SRC, NULL);

		stream = (stream + 1) % MAXLOGSTR;
		test = test + task;
	}

	//hStreams_ThreadSynchronize();
	
	//printf(">>xfer mem from remote domain\n");
	
	//CHECK_HSTR_RESULT(hStreams_app_xfer_memory(distances, distances, numRecords * sizeof(float),0, HSTR_SINK_TO_SRC, NULL));

	hStreams_ThreadSynchronize();
	timing = omp_get_wtime() - timing;
	temp[iter] = timing;	
   }		

	findLowest(records,distances,numRecords,k);	
	timing = 0.0f;
	for(int iter=1; iter<ITERATION; iter++){
	  timing += temp[iter];
	}
	printf("%f\n",timing/(ITERATION-1));

	/*fprintf(stderr, "The %d nearest neighbors are:\n", k);
	for(int j = 0 ; j < k ; j++ ) {
		
		fprintf(stderr, "%s --> %f\n", records[j].recString, records[j].distance);
	}*/
  
	free(distances);
	return 0;	
}



==> cf_src/tiles/nn/nn_kernal.cpp <==

#include <stdio.h>
#include <stdlib.h>
#include <float.h>
#include <math.h>
#include <omp.h>

#include <intel-coi/sink/COIPipeline_sink.h>
#include <mkl.h>


int num_omp_threads=8;

COINATIVELIBEXPORT
void nn_kernal(uint64_t arg0,uint64_t arg1,uint64_t arg2,uint64_t arg3,uint64_t arg4,uint64_t arg5)
{

	struct latLong
	{
	  float lat;
	  float lng;
	};

	int i;
	float target_lat = (float)arg0;
	float target_long = (float)arg1;
	float tmp_lat=0, tmp_long=0;

	int header = (int)arg2;
	int tail = (int)arg3;

	struct latLong *locations = (struct latLong *)arg4;
	float *distances = (float *)arg5;

	#pragma omp parallel for shared(target_lat, target_long) private(i, tmp_lat, tmp_long)
	for(i = header; i < tail; i++){

		struct latLong *tmp = locations + i;
		tmp_lat = tmp->lat;
		tmp_long = tmp->lng;
		distances[i] = sqrt(( (tmp_lat-target_lat) * (tmp_lat-target_lat) )+( (tmp_long-target_long) * (tmp_long-target_long) ));
	}
	
}



==> cf_src/tiles/nn/run.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.

#scatter affinity set on host
export KMP_AFFINITY=scatter

#for MKL AO run
export MIC_ENV_PREFIX=MIC
export MIC_KMP_AFFINITY=balanced

. ./setEnv.sh ./bin

cd ./bin/host

#m - matrix size; t - no. of tiles; s - no. of streams (partitions on MIC); i - no. of iterations
#l - layout (row or ROW for rowmajor; else is colMajor)
#./nn ./inputGen/list5120k_512.txt 10 40 120 65536 5
#for((partitions=1;partitions<=56;partitions=partitions+1))
#do
 # ./nn /home/jianbin/cf_src/data/nn/inputGen/list5120k_512.txt 10 40 120 10240 $partitions
#done

for task in  5242880 2621440 1310720 655360 327680 163840 81920 40960 20480 10240 5120 2560
do 
  ./nn /home/jianbin/cf_src/data/nn/inputGen/list5120k_512.txt 10 40 120 $task 4
done

==> cf_src/tiles/nn/setEnv.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.

if [ $# -gt 0 ] && [ -d $1 ]; then
    bin_dir=$1
else
    bin_dir=../../bin
fi

mpss_dir=`echo /opt/mpss/3.?*/sysroots/k1om-mpss-linux/usr/lib64/`
export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$MKLROOT/lib/mic/:$MKLROOT/../compiler/lib/mic
if [ -d $bin_dir/host ]; then
    pushd $bin_dir/host
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:`pwd`:/usr/lib64
    if [ -d ../dev ]; then
        pushd ../dev
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:`pwd`:$mpss_dir
        popd
    else
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
    fi
    popd
else
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:/usr/lib64
    export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
fi
# This can have a very large positive impact on card-side MKL performance
# Make this 4G for an 8G card
export MKL_MIC_MAX_MEMORY=8G
# This can have a 10-15% impact on buffer transfer speeds
export MIC_USE_2MB_BUFFERS=64K


==> cf_src/tiles/nn/unistd.h <==
/* IBM_PROLOG_BEGIN_TAG                                                   */
/* This is an automatically generated prolog.                             */
/*                                                                        */
/* bos53H src/bos/usr/include/unistd.h 1.38.4.46                          */
/*                                                                        */
/* Licensed Materials - Property of IBM                                   */
/*                                                                        */
/* (C) COPYRIGHT International Business Machines Corp. 1985,1995          */
/* All Rights Reserved                                                    */
/*                                                                        */
/* US Government Users Restricted Rights - Use, duplication or            */
/* disclosure restricted by GSA ADP Schedule Contract with IBM Corp.      */
/*                                                                        */
/* IBM_PROLOG_END_TAG                                                     */
/* @(#)82     1.38.4.46  src/bos/usr/include/unistd.h, incstd, bos53H, h2006_17B8 4/25/06 11:53:09 */
/*
 * COMPONENT_NAME: (INCSTD) Standard Include Files
 *
 * FUNCTIONS:
 *
 * ORIGINS: 3 27
 *
 * (C) COPYRIGHT International Business Machines Corp. 1985, 2006
 * All Rights Reserved
 * Licensed Materials - Property of IBM
 *
 * US Government Users Restricted Rights - Use, duplication or
 * disclosure restricted by GSA ADP Schedule Contract with IBM Corp.
 *
 * Copyright (c) 1984 AT&T
 * All Rights Reserved
 *
 * THIS IS UNPUBLISHED PROPRIETARY SOURCE CODE OF AT&T
 * The copyright notice above does not evidence any
 * actual or intended publication of such source code.
 */

#ifndef _H_UNISTD
#define _H_UNISTD

#ifdef __cplusplus
extern "C" {
#endif
/*
#ifndef _H_STANDARDS
#include <standards.h>
#endif
*/
//#include <strict_stdtypes.h>

#ifndef _H_TYPES
#include <sys/types.h>
#endif

//#include <end_strict_stdtypes.h>
/*
#ifndef _H_ACCESS
#include <sys/access.h>	
#endif
*/
/*
 * POSIX requires that certain values be included in unistd.h.  It also
 * requires that when _POSIX_SOURCE is defined only those standard
 * specific values are present.  This header includes all the POSIX
 * required entries.
 */

#ifdef _POSIX_SOURCE
#ifdef _LARGE_FILES
#define lseek lseek64
#endif


/* Symbolic constants for the "lseek" function: */
#ifndef SEEK_SET
#define SEEK_SET 0	/* Set file pointer to "offset" */
#define SEEK_CUR 1	/* Set file pointer to current plus "offset" */
#define SEEK_END 2	/* Set file pointer to EOF plus "offset" */
#endif /* SEEK_SET */

#ifdef _NO_PROTO

#ifndef _KERNEL
extern int access();
extern unsigned int alarm();
extern int chdir();
extern int chown();
extern int close();
extern char *ctermid();
extern int dup();
extern int dup2();
extern int execl();
extern int execv();
extern int execle();
extern int execve();
extern int execlp();
extern int execvp();
extern void _exit();
extern pid_t fork();
extern long fpathconf();
extern char *getcwd();
extern gid_t getegid();
extern uid_t geteuid();
extern gid_t getgid();
extern int getgroups();
extern char *getlogin();
extern pid_t getpgrp();
extern pid_t getpid();
extern pid_t getppid();
extern uid_t getuid();
extern int isatty();
extern int link();
extern off_t lseek();
extern long pathconf();
extern int pause();
extern int pipe();
#if defined(_XOPEN_SOURCE) && ( _XOPEN_SOURCE >= 500 )
extern int pthread_atfork();
#endif
extern int read();
extern int rmdir();
extern int setgid();
extern int setpgid();
extern int setsid();
extern int setuid();
extern unsigned int sleep();
extern long sysconf();
extern pid_t tcgetpgrp();
extern int tcsetpgrp();
extern char *ttyname();
extern int unlink();
extern int write();
#endif		/* !_KERNEL	*/

#else		/* POSIX required prototypes */

#ifndef _KERNEL
extern int access(const char *, int);
extern unsigned int alarm(unsigned int);
extern int chdir(const char *);
extern int chown(const char *, uid_t, gid_t);
extern int close(int);
extern char *ctermid(char *);
extern int dup(int);
extern int dup2(int, int);
extern int execl(const char *, const char *, ...);
extern int execv(const char *, char *const []);
extern int execle(const char *, const char *, ...);
extern int execve(const char *, char *const [], char *const []);
extern int execlp(const char *, const char *, ...);
extern int execvp(const char *, char *const []);
extern void _exit(int);
extern pid_t fork(void);
extern long fpathconf(int, int);
extern char *getcwd(char *, size_t);
extern gid_t getegid(void);
extern uid_t geteuid(void);
extern gid_t getgid(void);
extern int getgroups(int, gid_t []);
extern char *getlogin(void);
#ifndef _BSD
extern pid_t getpgrp(void);
#endif /* _BSD */
extern pid_t getpid(void);
extern pid_t getppid(void);
extern uid_t getuid(void);
extern int isatty(int);
extern int link(const char *, const char *);
extern off_t lseek(int, off_t, int);
#ifdef _LARGE_FILE_API
extern off64_t	lseek64(int, off64_t, int);
#endif
extern long pathconf(const char *, int);
extern int pause(void);
extern int pipe(int []);
#if defined(_XOPEN_SOURCE) && ( _XOPEN_SOURCE >= 500 )
extern int pthread_atfork(void (*)(void), void (*)(void), void (*)(void));
#endif
extern ssize_t read(int, void *, size_t);
extern int rmdir(const char *);
extern int setgid(gid_t);
extern int setpgid(pid_t, pid_t);
extern pid_t setsid(void);
extern int setuid(uid_t);
extern unsigned int sleep(unsigned int);
extern long sysconf(int);
extern pid_t tcgetpgrp(int);
extern int tcsetpgrp(int, pid_t);
extern char *ttyname(int);
extern int unlink(const char *);
extern ssize_t write(int, const void *, size_t);
#endif		/* !_KERNEL	*/
#endif		/* !_NO_PROTO	*/

#define STDIN_FILENO	0
#define STDOUT_FILENO	1
#define STDERR_FILENO	2

#define _POSIX_JOB_CONTROL	1
#define _POSIX_SAVED_IDS	1

#define _POSIX_VERSION		200112L
#define _POSIX2_VERSION		200112L
#define _POSIX2_C_VERSION	200112L


#ifdef _XOPEN_SOURCE

#define _XOPEN_VERSION		600
#define _XOPEN_XCU_VERSION	4
#define _XOPEN_XPG3		1
#define _XOPEN_XPG4		1
#define _XOPEN_UNIX		1

#define _XOPEN_REALTIME		(-1)
#define _XOPEN_REALTIME_THREADS	(-1)

#if (_XOPEN_SOURCE >= 600)
#define _XOPEN_STREAMS		1
#endif

#define _XBS5_ILP32_OFF32	1
#define _XBS5_ILP32_OFFBIG	1
#define _XBS5_LP64_OFF64	1
#define _XBS5_LPBIG_OFFBIG	1

#define _POSIX2_C_BIND		200112L
#define _POSIX2_C_DEV		200112L
#define _POSIX2_CHAR_TERM	1
#define _POSIX2_LOCALEDEF	200112L
#define _POSIX2_UPE		200112L
#define _POSIX2_FORT_DEV	(-1)
#define _POSIX2_FORT_RUN	(-1)
#define _POSIX2_SW_DEV		(-1)

#if (_POSIX_C_SOURCE >= 200112L)
#define _POSIX_REGEXP         1
#define _POSIX_SHELL          1
#define _POSIX2_PBS           (-1)
#define _POSIX2_PBS_ACCOUNTING        (-1)
#define _POSIX2_PBS_CHECKPOINT        (-1)
#define _POSIX2_PBS_LOCATE    (-1)
#define _POSIX2_PBS_MESSAGE   (-1)
#define _POSIX2_PBS_TRACK     (-1)
#define _V6_ILP32_OFF32               1
#define _V6_ILP32_OFFBIG      1
#define _V6_LP64_OFF64                1
#define _V6_LPBIG_OFFBIG      1

#define _POSIX_ADVISORY_INFO   200112L
#define _POSIX_BARRIERS        200112L
#define _POSIX_CLOCK_SELECTION 200112L
#define _POSIX_CPUTIME         200112L
#define _POSIX_MONOTONIC_CLOCK 200112L

#ifdef _POSIX_RAW_SOCKETS
#undef _POSIX_RAW_SOCKETS
#endif

#define _POSIX_SPAWN           200112L
#define _POSIX_SPIN_LOCKS      200112L
#define _POSIX_SPORADIC_SERVER (-1)
#define _POSIX_THREAD_CPUTIME  200112L
#define _POSIX_THREAD_SPORADIC_SERVER (-1)
#define _POSIX_TIMEOUTS	200112L
#define _POSIX_TRACE           (-1)
#define _POSIX_TRACE_EVENT_FILTER     (-1)
#define _POSIX_TRACE_INHERIT   (-1)
#define _POSIX_TRACE_LOG       (-1)
#define _POSIX_TYPED_MEMORY_OBJECTS   (-1)

#endif /* _POSIX_C_SOURCE >= 200112L */

#define _XOPEN_CRYPT		1
#define _XOPEN_SHM		1
#define _XOPEN_ENH_I18N		1
#define _XOPEN_LEGACY		(-1)
#ifndef __64BIT__
#define _UNIX_ABI		(-1)
#define _UNIX_ABI_IA64		(-1)
#define _UNIX_ABI_BIG_ENDIAN	(-1)
#define _UNIX_ABI_LITTLE_ENDIAN	(-1)
#endif /* __64BIT__ */

extern  char    *optarg;
extern  int     optind, opterr, optopt;

#ifdef _NO_PROTO
	extern	size_t	confstr();
	extern  char    *crypt();
	extern  void    encrypt();
	extern  int     fsync();
	extern	int	getopt();
	extern	int	nice();
	extern  void    swab();
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern  char    *getpass();
	extern  int     chroot();
#endif
#else
	extern	size_t	confstr(int, char*, size_t);
	extern  char    *crypt(const char *, const char *);
	extern  void    encrypt(char *, int);
	extern  int     fsync(int);
	extern	int	getopt(int, char* const*, const char*);
	extern	int	nice(int);
	extern  void    swab(const void *, void *, ssize_t);
	extern int	fdatasync(int);
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern  char    *getpass(const char *);
	extern  int     chroot(const char *);
#endif
#endif

#endif /* _XOPEN _SOURCE */

/* Threads options for 1003.1c and XPG UNIX98 */
#define _POSIX_THREADS				200112L
#define _POSIX_THREAD_ATTR_STACKADDR            200112L
#define _POSIX_THREAD_ATTR_STACKSIZE		200112L
#define _POSIX_THREAD_PROCESS_SHARED		200112L
#define _POSIX_THREAD_SAFE_FUNCTIONS		200112L
#ifdef _ALL_SOURCE
#define _POSIX_REENTRANT_FUNCTIONS		_POSIX_THREAD_SAFE_FUNCTIONS
#endif

/* Realtime threads options for 1003.1c and XPG UNIX98 */
#define	 _POSIX_THREAD_PRIORITY_SCHEDULING	(-1)
#define	 _POSIX_THREAD_PRIO_INHERIT		(-1)
#define	 _POSIX_THREAD_PRIO_PROTECT		(-1)

#undef  _POSIX_THREAD_FORKALL

/* Realtime options for 1003.1c and XPG UNIX98 */
#define _POSIX_ASYNCHRONOUS_IO			200112L
#define _POSIX_FSYNC				200112L
#define _POSIX_MAPPED_FILES			200112L
#define _POSIX_MEMLOCK			        200112L
#define _POSIX_MEMLOCK_RANGE		        200112L
#define _POSIX_MEMORY_PROTECTION		200112L
#define _POSIX_MESSAGE_PASSING			200112L
#define _POSIX_PRIORITIZED_IO			200112L
#define _POSIX_PRIORITY_SCHEDULING		200112L
#define _POSIX_REALTIME_SIGNALS			200112L
#define _POSIX_SEMAPHORES			200112L
#define _POSIX_SHARED_MEMORY_OBJECTS            200112L
#define _POSIX_SYNCHRONIZED_IO			200112L
#define _POSIX_TIMERS				200112L

#define _POSIX_ASYNC_IO				(-1)
#undef	_POSIX_SYNC_IO
#define _POSIX_PRIO_IO				(-1)

#define _POSIX_CHOWN_RESTRICTED	 0
#define _POSIX_VDISABLE		 0xFF
#define _POSIX_NO_TRUNC		 0

  /* UNIX03 and POSIX01 */
  /* Always enabled */
#define _POSIX_IPV6				200112L
#define _POSIX_RAW_SOCKETS			200112L


#ifndef NULL
#define NULL	0
#endif

#if (_POSIX_C_SOURCE >= 200112L)
#define _POSIX_READER_WRITER_LOCKS            200112L
#endif

/* arguments for the confstr() function */

#define _CS_PATH	1

	/* compile,link,lib,lint flags for 32bit, no_LARGE_FILES system */
#define _CS_XBS5_ILP32_OFF32_CFLAGS	2
#define _CS_XBS5_ILP32_OFF32_LDFLAGS	3
#define _CS_XBS5_ILP32_OFF32_LIBS	4
#define _CS_XBS5_ILP32_OFF32_LINTFLAGS	5

	/* compile,link,lib,lint flags for 32bit, _LARGE_FILES system */
#define _CS_XBS5_ILP32_OFFBIG_CFLAGS	6
#define _CS_XBS5_ILP32_OFFBIG_LDFLAGS	7
#define _CS_XBS5_ILP32_OFFBIG_LIBS	8
#define _CS_XBS5_ILP32_OFFBIG_LINTFLAGS	9

	/* compile,link,lib,lint flags for LP64 64bit system */
#define _CS_XBS5_LP64_OFF64_CFLAGS	10
#define _CS_XBS5_LP64_OFF64_LDFLAGS	11
#define _CS_XBS5_LP64_OFF64_LIBS	12
#define _CS_XBS5_LP64_OFF64_LINTFLAGS	13

	/* compile,link,lib,lint flags for ILP64 64bit system */
	/* AIX does not currently support this */
#define _CS_XBS5_LPBIG_OFFBIG_CFLAGS	14
#define _CS_XBS5_LPBIG_OFFBIG_LDFLAGS	15
#define _CS_XBS5_LPBIG_OFFBIG_LIBS	16
#define _CS_XBS5_LPBIG_OFFBIG_LINTFLAGS	17

#define _CS_AIX_BOOTDEV				24
#define _CS_AIX_MODEL_CODE			25
#define _CS_AIX_ARCHITECTURE			26
#define _CS_AIX_MODEL_CLASS			40

#if (_POSIX_C_SOURCE >= 200112L)
#define _CS_POSIX_V6_ILP32_OFF32_CFLAGS		27
#define _CS_POSIX_V6_ILP32_OFF32_LDFLAGS	28
#define _CS_POSIX_V6_ILP32_OFF32_LIBS		29
#define _CS_POSIX_V6_ILP32_OFFBIG_CFLAGS	30
#define _CS_POSIX_V6_ILP32_OFFBIG_LDFLAGS	31
#define _CS_POSIX_V6_ILP32_OFFBIG_LIBS		32
#define _CS_POSIX_V6_LP64_OFF64_CFLAGS		33
#define _CS_POSIX_V6_LP64_OFF64_LDFLAGS		34
#define _CS_POSIX_V6_LP64_OFF64_LIBS		35
#define _CS_POSIX_V6_LPBIG_OFFBIG_CFLAGS	36
#define _CS_POSIX_V6_LPBIG_OFFBIG_LDFLAGS	37
#define _CS_POSIX_V6_LPBIG_OFFBIG_LIBS		38
#define _CS_POSIX_V6_WIDTH_RESTRICTED_ENVS      39
#endif

	/* Values for the above */
#define _CSPATH		"/usr/bin:/usr/vac/bin"

	/* ILP32_OFF32 */
#define _CSPOSIX_V6_ILP32_OFF32_CFLAGS	"-q32"
#define _CSXBS5_ILP32_OFF32_CFLAGS	_CSPOSIX_V6_ILP32_OFF32_CFLAGS

#ifdef __ia64
#define _CSXBS5_ILP32_OFF32_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_ILP32_OFF32_LDFLAGS "-b32"
#define _CSXBS5_ILP32_OFF32_LDFLAGS	_CSPOSIX_V6_ILP32_OFF32_LDFLAGS
#endif

#define _CSPOSIX_V6_ILP32_OFF32_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_ILP32_OFF32_LIBS	_CSPOSIX_V6_ILP32_OFF32_LIBS

#define _CSXBS5_ILP32_OFF32_LINTFLAGS	""

	/* ILP32_OFFOFFBIG */
#define _CSPOSIX_V6_ILP32_OFFBIG_CFLAGS "-q32 -D_LARGE_FILES -qlonglong"
#define _CSXBS5_ILP32_OFFBIG_CFLAGS	_CSPOSIX_V6_ILP32_OFFBIG_CFLAGS

#ifdef __ia64
#define _CSXBS5_ILP32_OFFBIG_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_ILP32_OFFBIG_LDFLAGS "-b32"
#define _CSXBS5_ILP32_OFFBIG_LDFLAGS	_CSPOSIX_V6_ILP32_OFFBIG_LDFLAGS
#endif

#define _CSPOSIX_V6_ILP32_OFFBIG_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_ILP32_OFFBIG_LIBS	_CSPOSIX_V6_ILP32_OFFBIG_LIBS

#define _CSXBS5_ILP32_OFFBIG_LINTFLAGS	"-D_LARGE_FILES -qlonglong"

	/* LP64_OFF64 */
#define _CSPOSIX_V6_LP64_OFF64_CFLAGS	"-q64"
#define _CSXBS5_LP64_OFF64_CFLAGS	_CSPOSIX_V6_LP64_OFF64_CFLAGS

#ifdef __ia64
#define _CSXBS5_LP64_OFF64_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_LP64_OFF64_LDFLAGS	"-b64"
#define _CSXBS5_LP64_OFF64_LDFLAGS	_CSPOSIX_V6_LP64_OFF64_LDFLAGS
#endif

#define _CSPOSIX_V6_LP64_OFF64_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_LP64_OFF64_LIBS		_CSPOSIX_V6_LP64_OFF64_LIBS

#define _CSXBS5_LP64_OFF64_LINTFLAGS	"-D__64BIT__"

	/* LPBIG_OFFBIG */
#define _CSPOSIX_V6_LPBIG_OFFBIG_CFLAGS "-q64"
#define _CSXBS5_LPBIG_OFFBIG_CFLAGS	_CSPOSIX_V6_LPBIG_OFFBIG_CFLAGS

#ifdef __ia64
#define _CSXBS5_LPBIG_OFFBIG_LDFLAGS	""
#else /* POWER */
#define _CSPOSIX_V6_LPBIG_OFFBIG_LDFLAGS "-b64"
#define _CSXBS5_LPBIG_OFFBIG_LDFLAGS	_CSPOSIX_V6_LPBIG_OFFBIG_LDFLAGS
#endif

#define _CSPOSIX_V6_LPBIG_OFFBIG_LIBS	"-lc -lpthread -lm"
#define _CSXBS5_LPBIG_OFFBIG_LIBS	_CSPOSIX_V6_LPBIG_OFFBIG_LIBS

#define _CSXBS5_LPBIG_OFFBIG_LINTFLAGS	"-D__64BIT__"

#if (_POSIX_C_SOURCE >= 200112L)
#define _CSPOSIX_V6_WIDTH_RESTRICTED_ENVS \
		"POSIX_V6_ILP32_OFF32\n"  \
		"POSIX_V6_ILP32_OFFBIG\n" \
		"POSIX_V6_LP64_OFF64\n"  \
		"POSIX_V6_LPBIG_OFFBIG"
#endif

/* arguments for the pathconf() function */

#define _PC_CHOWN_RESTRICTED	10
#define _PC_LINK_MAX		11
#define _PC_MAX_CANON		12
#define _PC_MAX_INPUT		13
#define _PC_NAME_MAX		14
#define _PC_NO_TRUNC		15
#define _PC_PATH_MAX		16
#define _PC_PIPE_BUF		17
#define _PC_VDISABLE		18
#define _PC_ASYNC_IO		19
#define _PC_SYNC_IO		20
#define _PC_PRIO_IO		21
#define _PC_FILESIZEBITS	22  /* # bits needed to hold offset */
#define _PC_AIX_DISK_PARTITION	23
#define _PC_AIX_DISK_SIZE	24
#if (_POSIX_C_SOURCE >= 200112L)
#define _PC_SYMLINK_MAX         25
#define _PC_ALLOC_SIZE_MIN      26
#define _PC_REC_INCR_XFER_SIZE  27
#define _PC_REC_MAX_XFER_SIZE   28
#define _PC_REC_MIN_XFER_SIZE   29
#define _PC_REC_XFER_ALIGN      30
#define _PC_2_SYMLINKS          31
#endif

/* arguments for the sysconf() function, the defined numbers are used as
 * array index in sysconf().
 *
 * POSIX.1(1990), Table 4-2
 */
#define _SC_ARG_MAX			0
#define _SC_CHILD_MAX			1
#define _SC_CLK_TCK			2
#define _SC_NGROUPS_MAX			3
#define _SC_OPEN_MAX			4
#define _SC_STREAM_MAX			5
#define _SC_TZNAME_MAX			6
#define _SC_JOB_CONTROL			7
#define _SC_SAVED_IDS			8
#define _SC_VERSION			9

/* POSIX.1(1990), Table 2-3, required by command getconf */

#define _SC_POSIX_ARG_MAX		10
#define _SC_POSIX_CHILD_MAX		11
#define _SC_POSIX_LINK_MAX		12
#define _SC_POSIX_MAX_CANON		13
#define _SC_POSIX_MAX_INPUT		14
#define _SC_POSIX_NAME_MAX		15
#define _SC_POSIX_NGROUPS_MAX		16
#define _SC_POSIX_OPEN_MAX		17
#define _SC_POSIX_PATH_MAX		18
#define _SC_POSIX_PIPE_BUF		19
#define _SC_POSIX_SSIZE_MAX		20
#define _SC_POSIX_STREAM_MAX		21
#define _SC_POSIX_TZNAME_MAX		22

/* POSIX.2 (Draft 10), Table 41)	*/

#define _SC_BC_BASE_MAX			23
#define _SC_BC_DIM_MAX			24
#define _SC_BC_SCALE_MAX		25
#define _SC_BC_STRING_MAX		26
#define _SC_EQUIV_CLASS_MAX		27
#define _SC_EXPR_NEST_MAX		28
#define _SC_LINE_MAX			29
#define _SC_RE_DUP_MAX			30
#define _SC_2_VERSION			31
#define _SC_2_C_DEV			32
#define _SC_2_FORT_DEV			33
#define _SC_2_FORT_RUN			34
#define _SC_2_LOCALEDEF			35
#define _SC_2_SW_DEV			36

/* POSIX.2 (Draft 10), Table 13)	*/

#define _SC_POSIX2_BC_BASE_MAX		37
#define _SC_POSIX2_BC_DIM_MAX		38
#define _SC_POSIX2_BC_SCALE_MAX		39
#define _SC_POSIX2_BC_STRING_MAX	40
#define _SC_POSIX2_EQUIV_CLASS_MAX	41
#define _SC_POSIX2_EXPR_NEST_MAX	42
#define _SC_POSIX2_LINE_MAX		43
#define _SC_POSIX2_RE_DUP_MAX		44
#define _SC_PASS_MAX			45
#define _SC_XOPEN_VERSION		46
#define _SC_ATEXIT_MAX			47
#if _XOPEN_SOURCE_EXTENDED==1
#define _SC_PAGE_SIZE			48
#endif /* _XOPEN_SOURCE_EXTENDED */
#define _SC_AES_OS_VERSION		49
#define _SC_COLL_WEIGHTS_MAX		50
#define _SC_2_C_BIND			51
#define _SC_2_C_VERSION			52
#define _SC_2_UPE			53
#define _SC_2_CHAR_TERM			54
#define _SC_XOPEN_SHM			55
#define _SC_XOPEN_CRYPT			56
#define _SC_XOPEN_ENH_I18N		57
#if _XOPEN_SOURCE_EXTENDED==1
#define _SC_PAGESIZE			_SC_PAGE_SIZE
#define _SC_IOV_MAX			58
#endif /* _XOPEN_SOURCE_EXTENDED */
#define _SC_THREAD_SAFE_FUNCTIONS	59
#define _SC_THREADS			60
#define _SC_THREAD_ATTR_STACKADDR	61
#define _SC_THREAD_ATTR_STACKSIZE	62
#define _SC_THREAD_FORKALL		63
#define _SC_THREAD_PRIORITY_SCHEDULING	64
#define _SC_THREAD_PRIO_INHERIT		65
#define _SC_THREAD_PRIO_PROTECT		66
#define _SC_THREAD_PROCESS_SHARED	67
#define _SC_THREAD_KEYS_MAX		68
#define _SC_THREAD_DATAKEYS_MAX		_SC_THREAD_KEYS_MAX
#define _SC_THREAD_STACK_MIN		69
#define _SC_THREAD_THREADS_MAX		70
#ifdef _ALL_SOURCE
#define _SC_NPROCESSORS_CONF		71
#define _SC_NPROCESSORS_ONLN		72
#endif /* _ALL_SOURCE */
#define _SC_XOPEN_UNIX			73

#if (_XOPEN_SOURCE >= 500)

/* POSIX 1003.1c and XPG UNIX98 */
/* look to defines above for meanings */
#define _SC_AIO_LISTIO_MAX			75
#define _SC_AIO_MAX				76
#define _SC_AIO_PRIO_DELTA_MAX			77
#define _SC_ASYNCHRONOUS_IO			78
#define _SC_DELAYTIMER_MAX			79
#define _SC_FSYNC				80
#define _SC_GETGR_R_SIZE_MAX			81
#define _SC_GETPW_R_SIZE_MAX			82
#define _SC_LOGIN_NAME_MAX			83
#define _SC_MAPPED_FILES			84
#define _SC_MEMLOCK				85
#define _SC_MEMLOCK_RANGE			86
#define _SC_MEMORY_PROTECTION			87
#define _SC_MESSAGE_PASSING			88
#define _SC_MQ_OPEN_MAX				89
#define _SC_MQ_PRIO_MAX				90
#define _SC_PRIORITIZED_IO			91
#define _SC_PRIORITY_SCHEDULING			92
#define _SC_REALTIME_SIGNALS			93
#define _SC_RTSIG_MAX				94
#define _SC_SEMAPHORES				95
#define _SC_SEM_NSEMS_MAX			96
#define _SC_SEM_VALUE_MAX			97
#define _SC_SHARED_MEMORY_OBJECTS		98
#define _SC_SIGQUEUE_MAX			99
#define _SC_SYNCHRONIZED_IO			100
#define _SC_THREAD_DESTRUCTOR_ITERATIONS	101
#define _SC_TIMERS				102
#define _SC_TIMER_MAX				103
#define _SC_TTY_NAME_MAX			104
#define _SC_XBS5_ILP32_OFF32			105
#define _SC_XBS5_ILP32_OFFBIG			106
#define _SC_XBS5_LP64_OFF64			107
#define _SC_XBS5_LPBIG_OFFBIG			108
#define _SC_XOPEN_XCU_VERSION			109
#define _SC_XOPEN_REALTIME			110
#define _SC_XOPEN_REALTIME_THREADS		111
#define _SC_XOPEN_LEGACY			112
#endif /* _XOPEN_SOURCE >= 500 */

#ifdef _ALL_SOURCE
#define _SC_REENTRANT_FUNCTIONS		_SC_THREAD_SAFE_FUNCTIONS
#define _SC_PHYS_PAGES				113
#define _SC_AVPHYS_PAGES			114
#define _SC_LPAR_ENABLED			115
#define _SC_LARGE_PAGESIZE			116
#endif /* _ALL_SOURCE */

#define _SC_AIX_KERNEL_BITMODE			117
#define _SC_AIX_REALMEM				118
#define _SC_AIX_HARDWARE_BITMODE		119
#define _SC_AIX_MP_CAPABLE			120

#define _SC_V6_ILP32_OFF32			121
#define _SC_V6_ILP32_OFFBIG			122
#define _SC_V6_LP64_OFF64			123
#define _SC_V6_LPBIG_OFFBIG			124

#define _SC_XOPEN_STREAMS			125

#if (_POSIX_C_SOURCE >= 200112L)
#define _SC_HOST_NAME_MAX			126
#define _SC_REGEXP				127
#define _SC_SHELL				128
#define _SC_SYMLOOP_MAX				129
#define _SC_ADVISORY_INFO			130
#define _SC_FILE_LOCKING			131
#define _SC_2_PBS				132
#define _SC_2_PBS_ACCOUNTING			133
#define _SC_2_PBS_CHECKPOINT			134
#define _SC_2_PBS_LOCATE			135
#define _SC_2_PBS_MESSAGE			136
#define _SC_2_PBS_TRACK				137
#define _SC_BARRIERS				138
#define _SC_CLOCK_SELECTION			139
#define _SC_CPUTIME				140
#define _SC_MONOTONIC_CLOCK			141
#define _SC_READER_WRITER_LOCKS			142
#define _SC_SPAWN				143
#define _SC_SPIN_LOCKS				144
#define _SC_SPORADIC_SERVER			145
#define _SC_THREAD_CPUTIME			146
#define _SC_THREAD_SPORADIC_SERVER              147
#define _SC_TIMEOUTS				148
#define _SC_TRACE				149
#define _SC_TRACE_EVENT_FILTER			150
#define _SC_TRACE_INHERIT			151
#define _SC_TRACE_LOG				152
#define _SC_TYPED_MEMORY_OBJECTS		153
#define _SC_IPV6				154
#define _SC_RAW_SOCKETS				155
#define _SC_SS_REPL_MAX				156
#define _SC_TRACE_EVENT_NAME_MAX		157
#define _SC_TRACE_NAME_MAX			158
#define _SC_TRACE_SYS_MAX			159
#define _SC_TRACE_USER_EVENT_MAX		160
#endif /* _POSIX_C_SOURCE >= 200112L */

#ifdef _ALL_SOURCE
#define _SC_AIX_UKEYS				161
#endif /* _ALL_SOURCE */

#endif /* _POSIX_SOURCE */


#if _XOPEN_SOURCE_EXTENDED==1
#ifdef _LARGE_FILES
#define	ftruncate	ftruncate64
#define	truncate	truncate64
#endif
/*
#ifndef _H_LOCKF
#include <sys/lockf.h>		
#endif
*/
#ifdef _NO_PROTO
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern int		brk();
	extern int              getpagesize();
#ifndef _MSGQSUPPORT
	extern int		__fd_getdtablesize();
	static int		getdtablesize()
				{
					return __fd_getdtablesize();
				}
#else
	extern int              getdtablesize();
#endif /* _MSGQSUPPORT */

	extern void             *sbrk();
#endif /* _POSIX_C_SOURCE<200112L */
	extern int		fchdir();
	extern int		fchown();
	extern int		ftruncate();
	extern long		gethostid();
	extern int		gethostname();
	extern pid_t		getpgid();
	extern pid_t		getsid();
	extern char		*getwd();
	extern int		lchown();
	extern int		readlink();
	extern pid_t		setpgrp();
	extern int		setregid();
	extern int		setreuid();
	extern int		symlink();
	extern void		sync();
	extern int		truncate();
	extern useconds_t	ualarm();
	extern int		usleep();
	extern pid_t		vfork();
#else /* _NO_PROTO */
#if (defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE<200112L) || defined(_ALL_SOURCE)
	extern int		brk(void *);
	extern int              getpagesize(void);
#ifndef _MSGQSUPPORT
	extern int		__fd_getdtablesize(void);
	static int		getdtablesize()
				{
					return __fd_getdtablesize();
				}
#else
	extern int              getdtablesize(void);
#endif /* _MSGQSUPPORT */
#ifdef _LINUX_SOURCE_COMPAT
        extern void             *sbrk(ptrdiff_t);
#elif (_XOPEN_SOURCE >= 500) || defined(__64BIT__)
        extern void             *sbrk(intptr_t);
#else
        extern void             *sbrk(int);
#endif
#endif /* _POSIX_C_SOURCE<200112L */
	extern int		fchdir(int);
	extern int		fchown(int, uid_t, gid_t);
	extern int		ftruncate(int, off_t);
#ifdef _LARGE_FILE_API
	extern int		ftruncate64(int, off64_t);
#endif
	extern int		gethostname(char *, size_t);
	extern long		gethostid(void);
	extern pid_t		getpgid(pid_t);
	extern pid_t		getsid(pid_t);
	extern char		*getwd(char *);
	extern int		lchown(const char *, uid_t, gid_t);

#if (defined(_SUSV3_READLINK) || \
     (!defined(_ALL_SOURCE) && (_POSIX_C_SOURCE >= 200112L))) 
    /* If SUSV3 readlink specifically requested or if strict SUSv3 
     * environment requested */ 
#ifdef __64BIT__
static ssize_t readlink(const char *__restrict__ __path,
                              char *__restrict__ __buf, size_t __bufsize)
{
	extern ssize_t __readlink64(const char *__restrict__, char *__restrict__, size_t);
	return __readlink64(__path, __buf, __bufsize);
}
#else
	extern ssize_t readlink(const char *__restrict__, char *__restrict__, size_t);
#endif /* __64BIT__ */
#else
	extern int readlink(const char *, char *, size_t);
#endif /* _SUSV3_READLINK || !_ALL_SOURCE && _POSIX_C_SOURCE >= 200112L */

#ifndef _BSD
	extern pid_t		setpgrp(void);
#endif /* _BSD */
	extern int		setregid(gid_t, gid_t);
	extern int		setreuid(uid_t, uid_t);
	extern int		symlink(const char *, const char *);
	extern void		sync(void);
	extern int		truncate(const char *, off_t);
#ifdef _LARGE_FILE_API
	extern int		truncate64(const char *, off64_t);
#endif
	extern useconds_t	ualarm(useconds_t, useconds_t);
	extern int		usleep(useconds_t);
	extern pid_t		vfork(void);
#if _XOPEN_SOURCE>=500
	extern int		getlogin_r(char *, size_t);
	extern int		ttyname_r(int, char *, size_t);

#ifdef _LARGE_FILES
#define pread		pread64
#define pwrite		pwrite64
#endif /* _LARGE_FILES */

	extern ssize_t		pread(int, void *, size_t, off_t);
	extern ssize_t		pwrite(int, const void *, size_t, off_t);
#ifdef _LARGE_FILE_API
	extern ssize_t		pread64(int, void *, size_t, off64_t);
	extern ssize_t		pwrite64(int, const void *, size_t, off64_t);
#endif /* _LARGE_FILE_API */
#endif /* _XOPEN_SOURCE>=500 */

#endif /* _NO_PROTO */

#endif /* _XOPEN_SOURCE_EXTENDED */

#ifdef _ALL_SOURCE

extern char **environ;

#ifndef _KERNEL
#ifdef _NO_PROTO
	extern pid_t		f_fork();
#else /* _NO_PROTO */
	extern pid_t		f_fork(void);
#endif /* _NO_PROTO */
#endif	/* _KERNEL */

#ifdef _NO_PROTO
	extern char *		cuserid();
	extern int		ioctl();
#ifdef __64BIT__
	extern int		ioctlx();
	extern int		ioctl32();
	extern int		ioctl32x();
#endif /* __64BIT__ */
	extern int		readx();
	extern int		setgroups();
	extern int		writex();
	extern int		setegid();
	extern int		seteuid();
	extern int		setrgid();
	extern int		setruid();
	extern offset_t		llseek();
	extern char *		getusershell();
	extern void		setusershell();
	extern void		endusershell();
	extern char *		get_current_dir_name();
	extern int		sysfs();
#else
	extern char *		cuserid(char *);
	extern int		setegid(gid_t);
	extern int		seteuid(uid_t);
	extern int		setrgid(gid_t);
	extern int		setruid(uid_t);
#ifndef _BSD
	extern int		ioctl(int, int, ...);
#endif /* _BSD */
#ifdef __64BIT__
	extern int		ioctlx(int, int, void *, long);
	extern int		ioctl32(int, int, ...);
	extern int		ioctl32x(int, int, unsigned int, unsigned int);
#endif /* __64BIT__ */
	extern int		setgroups(int, gid_t []);
#ifndef _KERNEL
	extern int	readx(int, char*, unsigned, long);
	extern int	writex(int, char*, unsigned, long);

#ifdef _LARGE_FILES
#define fclear fclear64
#define	fsync_range	fsync_range64
#endif
	extern off_t	fclear(int, off_t);
	extern int	fsync_range(int, int, off_t, off_t);
#ifdef _LARGE_FILE_API
	extern off64_t	fclear64(int, off64_t);
	extern int	fsync_range64(int, int, off64_t, off64_t);
#endif
	extern offset_t llseek(int, offset_t, int);
	extern char *	getusershell(void);
	extern void	setusershell(void);
	extern void	endusershell(void);
	extern char *	get_current_dir_name(void);
	extern int	sysfs(int, ...);
	extern int	finfo(const char *, int, void *, int32long64_t);
	extern int	ffinfo(int, int, void *, int32long64_t);

#endif /* ndef _KERNEL */

#endif /* _NO_PROTO */

#define _AES_OS_VERSION 1               /* OSF, AES version */

#endif /* _ALL_SOURCE */

#ifdef __cplusplus
}
#endif

#endif /* _H_UNISTD */


==> cf_src/tiles/srad/compress_kernal.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <float.h>
#include <math.h>
#include <omp.h>

#include <intel-coi/sink/COIPipeline_sink.h>

COINATIVELIBEXPORT
void compress_kernal(uint64_t arg0,uint64_t arg1,uint64_t arg2)
{

	int header = (int)arg0;
	int tail = (int)arg1;
	float *image = (float  *)arg2;

	int i;
	
	#pragma omp parallel for private(i) shared(image)
	for (i=header; i<tail; i++) {													// do for the number of elements in IMAGE
		image[i] = log(image[i])*255;													// take logarithm of image, log compress
	}
}



==> cf_src/tiles/srad/define.cpp <==
//====================================================================================================100
//====================================================================================================100
//	DEFINE
//====================================================================================================100
//====================================================================================================100

#define fp float


==> cf_src/tiles/srad/extract_kernal.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <float.h>
#include <math.h>
#include <omp.h>

#include <intel-coi/sink/COIPipeline_sink.h>

COINATIVELIBEXPORT
void extract_kernal(uint64_t arg0,uint64_t arg1,uint64_t arg2)
{
	long header = (long)arg0;
	long tail = (long)arg1;
	float *image = (float *)arg2;
	long i =0;
	#pragma omp parallel for private(i) shared(image)
	for (i=header; i<tail; i++) {													// do for the number of elements in input IMAGE
		image[i] = exp(image[i]/255);											// exponentiate input IMAGE and copy to output image
    }
}




==> cf_src/tiles/srad/graphics.cpp <==
//====================================================================================================100
//====================================================================================================100
//	INCLUDE/DEFINE
//====================================================================================================100
//====================================================================================================100

// #include <stdlib.h>
// #include <string.h>
#include <stdio.h>
// #include <math.h>
// #include <time.h>
// #include <sys/types.h>
// #include <dirent.h>
// #include <errno.h>

//====================================================================================================100
//====================================================================================================100
//	WRITE FUNCTION
//====================================================================================================100
//====================================================================================================100

void write_graphics(	char* filename,
									fp* input, 
									int data_rows, 
									int data_cols, 
									int major,
									int data_range){

	//================================================================================80
	//	VARIABLES
	//================================================================================80

	FILE* fid;
	int i, j;

	//================================================================================80
	//	CREATE/OPEN FILE FOR WRITING
	//================================================================================80

	fid = fopen(filename, "w");
	if( fid == NULL ){
		printf( "The file was not created/opened for writing\n" );
		return;
	}

	//================================================================================80
	//	WRITE PGM FILE HEADER
	//================================================================================80

	fprintf(fid, "P2\n");
	fprintf(fid, "%d %d\n", data_cols, data_rows);
	fprintf(fid, "%d\n", data_range);

	//================================================================================80
	//	WRITE VALUES TO THE FILE
	//================================================================================80

	// if matrix is saved row major in memory (C)
	if(major==0){
		for(i=0; i<data_rows; i++){
			for(j=0; j<data_cols; j++){
				fprintf(fid, "%d ", (int)input[i*data_cols+j]);
			}
			fprintf(fid, "\n");
		}
	}
	// if matrix is saved column major in memory (MATLAB)
	else{
		for(i=0; i<data_rows; i++){
			for(j=0; j<data_cols; j++){
				fprintf(fid, "%d ", (int)input[j*data_rows+i]);
			}
			fprintf(fid, "\n");
		}
	}

	//================================================================================80
	//	CLOSE FILE
	//================================================================================80

	fclose(fid);

}

//====================================================================================================100
//====================================================================================================100
//	READ FUNCTION
//====================================================================================================100
//====================================================================================================100

void read_graphics(	char* filename,
									fp* input,
									int data_rows, 
									int data_cols,
									int major){

	//================================================================================80
	//	VARIABLES
	//================================================================================80

	FILE* fid;
	int i, j;
	char c;
	int temp;

	//================================================================================80
	//	OPEN FILE FOR READING
	//================================================================================80

	fid = fopen(filename, "r");
	if( fid == NULL ){
		printf( "The file was not opened for reading\n" );
		return;
	}

	//================================================================================80
	//	SKIP PGM FILE HEADER
	//================================================================================80

	i = 0;
	while(i<3){
		c = fgetc(fid);
		if(c == '\n'){
			i = i+1;
		}
	};

	//================================================================================80
	//	READ VALUES FROM THE FILE
	//================================================================================80

	if(major==0){																// if matrix is saved row major in memory (C)
		for(i=0; i<data_rows; i++){
			for(j=0; j<data_cols; j++){
				fscanf(fid, "%d", &temp);
				input[i*data_cols+j] = (fp)temp;
			}
		}
	}
	else{																				// if matrix is saved column major in memory (MATLAB)
		for(i=0; i<data_rows; i++){
			for(j=0; j<data_cols; j++){
				fscanf(fid, "%d", &temp);
				input[j*data_rows+i] = (fp)temp;
			}
		}
	}

	//================================================================================80
	//	CLOSE FILE
	//================================================================================80

	fclose(fid);

}


==> cf_src/tiles/srad/include.h <==
#include <stdlib.h>
#include <math.h>
#include <time.h>
#include <stdio.h>
#include <string.h>

#include <mex.h>

#include <define.h>

#include <print.c>

==> cf_src/tiles/srad/main.cpp <==
//====================================================================================================100
//		UPDATE
//====================================================================================================100

//    2006.03   Rob Janiczek
//        --creation of prototype version
//    2006.03   Drew Gilliam
//        --rewriting of prototype version into current version
//        --got rid of multiple function calls, all code in a  
//         single function (for speed)
//        --code cleanup & commenting
//        --code optimization efforts   
//    2006.04   Drew Gilliam
//        --added diffusion coefficent saturation on [0,1]
//		2009.12 Lukasz G. Szafaryn
//		-- reading from image, command line inputs
//		2010.01 Lukasz G. Szafaryn
//		--comments

//====================================================================================================100
//	DEFINE / INCLUDE
//====================================================================================================100

#include <stdlib.h>
#include <math.h>
#include <string.h>
#include <omp.h>

#include "define.cpp"
#include "graphics.cpp"
#include "resize.cpp"
#include "timer.cpp"

#include <hStreams_source.h>
#include <hStreams_app_api.h>
#include <intel-coi/common/COIMacros_common.h>

static HSTR_OPTIONS hstreams_options;

//====================================================================================================100
//====================================================================================================100
//	MAIN FUNCTION
//====================================================================================================100
//====================================================================================================100

int main(int argc, char *argv []){

	//================================================================================80
	// 	VARIABLES
	//================================================================================80

	// time
	long long time0;
	long long time1;
	long long time2;
	long long time3;
	long long time4;
	long long time5;
	long long time6;
	long long time7;
	long long time8;
	long long time9;
	long long time10;
	long long time11;

	time0 = get_time();

    // inputs image, input paramenters
    fp* image_ori;																// originalinput image
	int image_ori_rows;
	int image_ori_cols;
	long image_ori_elem;

    // inputs image, input paramenters
    fp* image;															// input image
    long Nr,Nc;													// IMAGE nbr of rows/cols/elements
	long Ne;

	// algorithm parameters
    int niter;																// nbr of iterations
    fp lambda;															// update step size

    // size of IMAGE
	int r1,r2,c1,c2;												// row/col coordinates of uniform ROI
	long NeROI;														// ROI nbr of elements
    
    // ROI statistics
//    fp meanROI, varROI, q0sqr;											//local region statistics
    
    // surrounding pixel indicies
    int *iN,*iS,*jE,*jW;    

    // center pixel value
    fp Jc;

	// directional derivatives
	fp *dN,*dS,*dW,*dE;
    
    // calculation variables
    fp tmp;
	fp *sum;
//    fp G2,L,num,den,qsqr,D;
       
    // diffusion coefficient
    fp *c; 
	fp cN,cS,cW,cE;
    
    // counters
    int iter;   // primary loop
    long i,j;    // image row/col
    long k;      // image single index    

	// number of threads
	int threads;

	int task;
	uint32_t places_per_domain = 4;
  	uint32_t logical_streams_per_place = 1; // keep it simple
  	uint64_t stream = 0;
	int MAXLOGSTR = places_per_domain;

	time1 = get_time();

	//================================================================================80
	// 	GET INPUT PARAMETERS
	//================================================================================80

	if(argc != 8){
		printf("ERROR: wrong number of arguments\n");
		return 0;
	}
	else{
		niter = atoi(argv[1]);
		lambda = atof(argv[2]);
		Nr = atoi(argv[3]);						// it is 502 in the original image
		Nc = atoi(argv[4]);						// it is 458 in the original image
		threads = atoi(argv[5]);
		places_per_domain = atoi(argv[6]);
		MAXLOGSTR = places_per_domain;
		task = atoi(argv[7]);
	}


	//printf(">>init\n");
	hStreams_GetCurrentOptions(&hstreams_options, sizeof(hstreams_options));
    	hstreams_options.verbose = 0;
    	hstreams_options.phys_domains_limit = 256;  // Limit to 256 domains
       char *libNames[20] = {NULL,NULL};
	unsigned int libNameCnt = 0;
	libNames[libNameCnt++] = "extract_kernal.so";
	libNames[libNameCnt++] = "prepare_kernal.so";
	libNames[libNameCnt++] = "prepare1_kernal.so";
	libNames[libNameCnt++] = "srad1_kernal.so";
	libNames[libNameCnt++] = "srad2_kernal.so";
	libNames[libNameCnt++] = "compress_kernal.so";
	hstreams_options.libNames = libNames;
	hstreams_options.libNameCnt = (uint16_t)libNameCnt;
	hStreams_SetOptions(&hstreams_options); 
	
	int iret = hStreams_app_init(places_per_domain, logical_streams_per_place);
	if( iret != 0 ) { 
		printf("hstreams_app_init failed!\r\n"); 
		exit(-1); 
	}

	//omp_set_num_threads(threads);
	// printf("THREAD %d\n", omp_get_thread_num());
	// printf("NUMBER OF THREADS: %d\n", omp_get_num_threads());

	time2 = get_time();

	//================================================================================80
	// 	READ IMAGE (SIZE OF IMAGE HAS TO BE KNOWN)
	//================================================================================80

    // read image
	image_ori_rows = 502;
	image_ori_cols = 458;
	image_ori_elem = image_ori_rows * image_ori_cols;

	image_ori = (fp*)malloc(sizeof(fp) * image_ori_elem);

	read_graphics(	"/home/jianbin/cf_src/data/srad/image.pgm",
								image_ori,
								image_ori_rows,
								image_ori_cols,
								1);

	time3 = get_time();

	//================================================================================80
	// 	RESIZE IMAGE (ASSUMING COLUMN MAJOR STORAGE OF image_orig)
	//================================================================================80

	Ne = Nr*Nc;

	image = (fp*)malloc(sizeof(fp) * Ne);

	resize(	image_ori,
				image_ori_rows,
				image_ori_cols,
				image,
				Nr,
				Nc,
				1);

	time4 = get_time();

	//================================================================================80
	// 	SETUP
	//================================================================================80

    r1     = 0;											// top row index of ROI
    r2     = Nr - 1;									// bottom row index of ROI
    c1     = 0;											// left column index of ROI
    c2     = Nc - 1;									// right column index of ROI

    // ROI image size    
    NeROI = (r2-r1+1)*(c2-c1+1);											// number of elements in ROI, ROI size
    
    // allocate variables for surrounding pixels
    iN = (int *)malloc(sizeof(int)*Nr) ;									// north surrounding element
    iS = (int *)malloc(sizeof(int)*Nr) ;									// south surrounding element
    jW = (int *)malloc(sizeof(int)*Nc) ;									// west surrounding element
    jE = (int *)malloc(sizeof(int)*Nc) ;									// east surrounding element
    
	// allocate variables for directional derivatives
	dN = (float *)malloc(sizeof(fp)*Ne) ;											// north direction derivative
    dS = (float *)malloc(sizeof(fp)*Ne) ;											// south direction derivative
    dW = (float *)malloc(sizeof(fp)*Ne) ;											// west direction derivative
    dE = (float *)malloc(sizeof(fp)*Ne) ;											// east direction derivative

	// allocate variable for diffusion coefficient
    c  = (float *)malloc(sizeof(fp)*Ne);											// diffusion coefficient
        
    // N/S/W/E indices of surrounding pixels (every element of IMAGE)
	// #pragma omp parallel
    for (i=0; i<Nr; i++) {
        iN[i] = i-1;														// holds index of IMAGE row above
        iS[i] = i+1;														// holds index of IMAGE row below
    }
	// #pragma omp parallel
    for (j=0; j<Nc; j++) {
        jW[j] = j-1;														// holds index of IMAGE column on the left
        jE[j] = j+1;														// holds index of IMAGE column on the right
    }
	// N/S/W/E boundary conditions, fix surrounding indices outside boundary of IMAGE
    iN[0]    = 0;															// changes IMAGE top row index from -1 to 0
    iS[Nr-1] = Nr-1;														// changes IMAGE bottom row index from Nr to Nr-1 
    jW[0]    = 0;															// changes IMAGE leftmost column index from -1 to 0
    jE[Nc-1] = Nc-1;														// changes IMAGE rightmost column index from Nc to Nc-1

	sum = (float *)malloc(sizeof(float)*MAXLOGSTR*2);
	float *testTmp = (float *)malloc(sizeof(float)*2);
	testTmp[0] = 0.0;
	testTmp[1] = lambda;

	//printf(">>create bufs\n");
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(image,Ne * sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(c,Ne * sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(dN,Ne * sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(dS,Ne * sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(dW,Ne * sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(dE,Ne * sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(sum,2 * MAXLOGSTR * sizeof(float)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(iN,Nr * sizeof(int)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(iS,Nr * sizeof(int)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(jW,Nc * sizeof(int)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(jE,Nc * sizeof(int)));
	  CHECK_HSTR_RESULT(hStreams_app_create_buf(testTmp,2 * sizeof(float)));

	  //printf(">>xfer mem to remote domain\n");
	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(image, image, sizeof(float) * Ne,0, HSTR_SRC_TO_SINK, NULL));
	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(testTmp, testTmp, sizeof(float) * 2,1 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(iN, iN, sizeof(int) * Nr,2 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(iS, iS, sizeof(int) * Nr,3 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(jW, jW, sizeof(int) * Nc,4 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	  CHECK_HSTR_RESULT(hStreams_app_xfer_memory(jE, jE, sizeof(int) * Nc,5 % MAXLOGSTR, HSTR_SRC_TO_SINK, NULL));
	  hStreams_ThreadSynchronize();
	  
	time5 = get_time();

	//================================================================================80
	// 	SCALE IMAGE DOWN FROM 0-255 TO 0-1 AND EXTRACT
	//================================================================================80
	int header =0,tail =0,rheader,cheader,rtail,ctail;
	uint64_t arg_extract[3];
	arg_extract[2] = (uint64_t)image;
	for(i=0;i<Ne; ){
		header = i;
		tail = i + task * task;
		if(task > Ne){
			task = Ne;
		}
 		i = i + task * task;
		arg_extract[0] = (uint64_t)header;
		arg_extract[1] = (uint64_t)tail;

		CHECK_HSTR_RESULT(
			hStreams_EnqueueCompute(
									stream,
									"extract_kernal",
									2,			  // scalar args
									1,			   // heap args
									arg_extract,		   // arg array
									NULL,    // event
									NULL,		   // return value pointer
									0));		   // return value size

		stream = (stream + 1) % MAXLOGSTR;
		
	}

	hStreams_ThreadSynchronize();

	time6 = get_time();

	//================================================================================80
	// 	COMPUTATION
	//================================================================================80

	// printf("iterations: ");

    // primary loop
	
    for (iter=0; iter<niter; iter++){										// do for the number of iterations input parameter


	for(i=0;i<MAXLOGSTR;i++){
		sum[i * 2] = 0;
		sum[i * 2 + 1] = 0;
	}

	CHECK_HSTR_RESULT(hStreams_app_xfer_memory(sum, sum, sizeof(float) * MAXLOGSTR * 2,0, HSTR_SRC_TO_SINK, NULL));
	 hStreams_ThreadSynchronize();
        // ROI statistics for entire ROI (single number for ROI)

	uint64_t arg_prepare[8];
	arg_prepare[5] = (uint64_t)Nr;
	arg_prepare[6] = (uint64_t)image;
	arg_prepare[7] = (uint64_t)sum;
	stream = 0;

	for (i=r1; i<=r2; ) {											// do for the range of rows in ROI

		rheader = i;
		rtail = i + task;
		if(rtail >r2)
			rtail = r2;
		i = i + task;
		arg_prepare[0] = (uint64_t)rheader;
		arg_prepare[1] = (uint64_t)rtail;
		
            for (j=c1; j<=c2; j++) {										// do for the range of columns in ROI

		cheader = j;
		ctail = j + task;
		if(ctail > c2)
			ctail = c2;
		j = j + task;
		arg_prepare[2] = (uint64_t)cheader;
		arg_prepare[3] = (uint64_t)ctail;
		arg_prepare[4] = (uint64_t)stream;

		CHECK_HSTR_RESULT(
			hStreams_EnqueueCompute(
									stream,
									"prepare_kernal",
									6,			  // scalar args
									2,			   // heap args
									arg_prepare,		   // arg array
									NULL,    // event
									NULL,		   // return value pointer
									0));		   // return value size

		stream = (stream + 1) % MAXLOGSTR;
			
            }
        }
		
       hStreams_ThreadSynchronize();

	uint64_t arg_prepare1[4];
	arg_prepare1[0] = (uint64_t)MAXLOGSTR;
	arg_prepare1[1] = (uint64_t)NeROI;
	arg_prepare1[2] = (uint64_t)sum;
	arg_prepare1[3] = (uint64_t)testTmp;
	
	   CHECK_HSTR_RESULT(
			hStreams_EnqueueCompute(
									stream,
									"prepare1_kernal",
									2,			  // scalar args
									2,			   // heap args
									arg_prepare1,		   // arg array
									NULL,    // event
									NULL,		   // return value pointer
									0));		   // return value size

		stream = (stream + 1) % MAXLOGSTR;
		hStreams_ThreadSynchronize();

	//int rheader,cheader,rtail,ctail;
	uint64_t arg_srad1[16];

	arg_srad1[4] = (uint64_t)Nr;
	arg_srad1[5] = (uint64_t)testTmp;
	arg_srad1[6] = (uint64_t)c;
	arg_srad1[7] = (uint64_t)image;
	arg_srad1[8] = (uint64_t)dN;
	arg_srad1[9] = (uint64_t)dS;
	arg_srad1[10] = (uint64_t)dW;
	arg_srad1[11] = (uint64_t)dE;
	arg_srad1[12] = (uint64_t)iN;
	arg_srad1[13] = (uint64_t)iS;
	arg_srad1[14] = (uint64_t)jW;
	arg_srad1[15] = (uint64_t)jE;
	
	for(j=0;j<Nc;){
		
		cheader = j;
		ctail = j + task;
		if(ctail > Nc)
			ctail = Nc;
		j = j + task;
		
		arg_srad1[0] = (uint64_t)cheader;
		arg_srad1[1] = (uint64_t)ctail;
		
		for(i=0;i<Nr;){
			
			rheader = i;
			rtail = i + task;
			if(rtail > Nr)
				rtail = Nr;
			i = i + task;

			arg_srad1[2] = (uint64_t)rheader;
			arg_srad1[3] = (uint64_t)rtail;

			CHECK_HSTR_RESULT(
			hStreams_EnqueueCompute(
									stream,
									"srad1_kernal",
									5,			  // scalar args
									11,			   // heap args
									arg_srad1,		   // arg array
									NULL,    // event
									NULL,		   // return value pointer
									0));		   // return value size

			stream = (stream + 1) % MAXLOGSTR;
			
		}
	}

	hStreams_ThreadSynchronize();
	   
        uint64_t arg_srad2[14];

	arg_srad2[4] = (uint64_t)Nr;
	arg_srad2[5] = (uint64_t)testTmp;
	arg_srad2[6] = (uint64_t)image;
	arg_srad2[7] = (uint64_t)c;
	arg_srad2[8] = (uint64_t)dN;
	arg_srad2[9] = (uint64_t)dS;
	arg_srad2[10] = (uint64_t)dW;
	arg_srad2[11] = (uint64_t)dE;
	arg_srad2[12] = (uint64_t)iS;
	arg_srad2[13] = (uint64_t)jE;

	for(j=0;j<Nc;){

		cheader = j;
		ctail = j + task;
		if(ctail > Nc)
			ctail = Nc;
		j = j + task;
		
		arg_srad2[0] = (uint64_t)cheader;
		arg_srad2[1] = (uint64_t)ctail;
		
		for(i=0;i<Nr;){

			rheader = i;
			rtail = i + task;
			if(rtail > Nr)
				rtail = Nr;
			i = i + task;

			arg_srad2[2] = (uint64_t)rheader;
			arg_srad2[3] = (uint64_t)rtail;

			CHECK_HSTR_RESULT(
			hStreams_EnqueueCompute(
									stream,
									"srad2_kernal",
									5,			  // scalar args
									9,			   // heap args
									arg_srad2,		   // arg array
									NULL,    // event
									NULL,		   // return value pointer
									0));		   // return value size

			stream = (stream + 1) % MAXLOGSTR;

		}
	}

	hStreams_ThreadSynchronize();

	}

	// printf("\n");

	time7 = get_time();

	//================================================================================80
	// 	SCALE IMAGE UP FROM 0-1 TO 0-255 AND COMPRESS
	//================================================================================80

	uint64_t arg_compress[3];
	arg_compress[2] = (uint64_t)image;
	for(i=0;i<Ne; ){
		header = i;
		tail = i + task * task;
		if(task > Ne){
			task = Ne;
		}
 		i = i + task * task;
		arg_compress[0] = (uint64_t)header;
		arg_compress[1] = (uint64_t)tail;

		CHECK_HSTR_RESULT(
			hStreams_EnqueueCompute(
									stream,
									"compress_kernal",
									2,			  // scalar args
									1,			   // heap args
									arg_compress,		   // arg array
									NULL,    // event
									NULL,		   // return value pointer
									0));		   // return value size

		stream = (stream + 1) % MAXLOGSTR;
		
	}

	hStreams_ThreadSynchronize();
	time11 = get_time();

	CHECK_HSTR_RESULT(hStreams_app_xfer_memory(image, image, sizeof(float) * Ne,stream, HSTR_SINK_TO_SRC, NULL));
	hStreams_ThreadSynchronize();
	
	time8 = get_time();

	//================================================================================80
	// 	WRITE IMAGE AFTER PROCESSING
	//================================================================================80

	write_graphics(	"image_out.pgm",
								image,
								Nr,
								Nc,
								1,
								255);

	time9 = get_time();

	//================================================================================80
	// 	DEALLOCATE
	//================================================================================80

	free(image_ori);
	free(image);

    free(iN); free(iS); free(jW); free(jE);									// deallocate surrounding pixel memory
    free(dN); free(dS); free(dW); free(dE);									// deallocate directional derivative memory
    free(c);																// deallocate diffusion coefficient memory
	free(sum);

	time10 = get_time();

	//================================================================================80
	//		DISPLAY TIMING
	//================================================================================80

	printf("Time spent in different stages of the application:\n");
	printf("%.12f s, %.12f % : SETUP VARIABLES\n", 									(float) (time1-time0) / 1000000, (float) (time1-time0) / (float) (time10-time0) * 100);
	printf("%.12f s, %.12f % : READ COMMAND LINE PARAMETERS\n", 	(float) (time2-time1) / 1000000, (float) (time2-time1) / (float) (time10-time0) * 100);
	printf("%.12f s, %.12f % : READ IMAGE FROM FILE\n", 						(float) (time3-time2) / 1000000, (float) (time3-time2) / (float) (time10-time0) * 100);
	printf("%.12f s, %.12f % : RESIZE IMAGE\n", 										(float) (time4-time3) / 1000000, (float) (time4-time3) / (float) (time10-time0) * 100);
	printf("%.12f s, %.12f % : SETUP, MEMORY ALLOCATION\n", 				(float) (time5-time4) / 1000000, (float) (time5-time4) / (float) (time10-time0) * 100);
	printf("%.12f s, %.12f % : EXTRACT IMAGE\n", 									(float) (time6-time5) / 1000000, (float) (time6-time5) / (float) (time10-time0) * 100);
	printf("%.12f s, %.12f % : COMPUTE\n", 												(float) (time7-time6) / 1000000, (float) (time7-time6) / (float) (time10-time0) * 100);
	printf("%.12f s, %.12f % : COMPRESS IMAGE\n", 									(float) (time8-time7) / 1000000, (float) (time8-time7) / (float) (time10-time0) * 100);
	printf("%.12f s, %.12f % : SAVE IMAGE INTO FILE\n", 							(float) (time9-time8) / 1000000, (float) (time9-time8) / (float) (time10-time0) * 100);
	printf("%.12f s, %.12f % : FREE MEMORY\n", 										(float) (time10-time9) / 1000000, (float) (time10-time9) / (float) (time10-time0) * 100);
	printf("Total time:\n");
	printf("%.12f s\n", 																					(float) (time10-time0) / 1000000);
	printf("%.4f s\n", (float)(time11-time5)/ 1000000);

//====================================================================================================100
//	END OF FILE
//====================================================================================================100

	hStreams_app_fini();

}




==> cf_src/tiles/srad/prepare1_kernal.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <float.h>
#include <math.h>
#include <omp.h>

#include <intel-coi/sink/COIPipeline_sink.h>

COINATIVELIBEXPORT
void prepare1_kernal(uint64_t arg0,uint64_t arg1,uint64_t arg2,uint64_t arg3)
{

	int MAXLOGSTR = (int)arg0;
	long NeROI = (long)arg1;
	float *sum = (float *)arg2;
	float *testTmp = (float *)arg3;
	int i =0;
	float meanROI,varROI,q0sqr;
	float test1=0,test2=0;
	
	#pragma omp parallel for private(i) shared(sum) reduction(+: test1,test2)	
	for(i=0;i<MAXLOGSTR;i++){

		test1 += sum[i * 2];
		test2 += sum[i * 2 + 1];
		
	}

	meanROI = test1 / NeROI;												// gets mean (average) value of element in ROI
	varROI	= (test2 / NeROI) - meanROI*meanROI; 						// gets variance of ROI
	q0sqr	= varROI / (meanROI*meanROI);								

	testTmp[0] = q0sqr;
           
}




==> cf_src/tiles/srad/prepare_kernal.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <float.h>
#include <math.h>
#include <omp.h>

#include <intel-coi/sink/COIPipeline_sink.h>

COINATIVELIBEXPORT
void prepare_kernal(uint64_t arg0,uint64_t arg1,uint64_t arg2,uint64_t arg3,uint64_t arg4,uint64_t arg5,uint64_t arg6,uint64_t arg7)
{
	long rheader = (long)arg0;
	long rtail = (long)arg1;
	long cheader = (long)arg2;
	long ctail = (long)arg3;
	int stream = (int)arg4;
	long Nr = (long)arg5;
	float *image = (float *)arg6;
	float *sum = (float *)arg7;
	long i =0,j=0;
	float tmp=0;
	float test1=0,test2=0;
	
	#pragma omp parallel for private(i,tmp) shared(image) reduction(+: test1,test2)	
	for (i=rheader; i<=rtail; i++) {											// do for the range of rows in ROI
            for (j=cheader; j<=ctail; j++) {										// do for the range of columns in ROI
                tmp   = image[i + Nr*j];										// get coresponding value in IMAGE
                test1  += tmp;												// take corresponding value and add to sum
                test2 += tmp*tmp;											// take square of corresponding value and add to sum2
            }
        }

	sum[stream * 2] += test1;
	sum[stream * 2 + 1] += test2;
           
}




==> cf_src/tiles/srad/resize.cpp <==
//====================================================================================================100
//====================================================================================================100
//	RESIZE FUNCTION
//====================================================================================================100
//====================================================================================================100

void resize(	fp* input, 
					int input_rows,
					int input_cols,
					fp* output,
					int output_rows,
					int output_cols,
					int major){

	//================================================================================80
	//	VARIABLES
	//================================================================================80

	int i, j;
	int i2, j2;

	//================================================================================80
	//	COMPUTATION
	//================================================================================80 

	//============================================================60
	//	ROW MAJOR
	//============================================================60

	if(major == 0){																												// do if data is saved row major

		for(i=0, i2=0; i<output_rows; i++, i2++){
			if(i2>=input_rows){
				i2 = i2 - input_rows;
			}
			for(j=0, j2=0; j<output_cols; j++, j2++){
				if(j2>=input_cols){
					j2 = j2 - input_cols;
				}
				output[i*output_cols+j] = input[i2*input_cols+j2];
			}
		}

	}

	//============================================================60
	//	COLUMN MAJOR
	//============================================================60

	else{																															// do if data is saved column major

		for(j=0, j2=0; j<output_cols; j++, j2++){
			if(j2>=input_cols){
				j2 = j2 - input_cols;
			}
			for(i=0, i2=0; i<output_rows; i++, i2++){
				if(i2>=input_rows){
					i2 = i2 - input_rows;
				}
				output[j*output_rows+i] = input[j2*input_rows+i2];
			}
		}

	}

}


==> cf_src/tiles/srad/setEnv.sh <==
# Copyright 2012 Intel Corporation.
#
# This file is subject to the Intel Sample Source Code License. A copy
# of the Intel Sample Source Code License is included.

if [ $# -gt 0 ] && [ -d $1 ]; then
    bin_dir=$1
else
    bin_dir=../../bin
fi

mpss_dir=`echo /opt/mpss/3.?*/sysroots/k1om-mpss-linux/usr/lib64/`
export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$MKLROOT/lib/mic/:$MKLROOT/../compiler/lib/mic
if [ -d $bin_dir/host ]; then
    pushd $bin_dir/host
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:`pwd`:/usr/lib64
    if [ -d ../dev ]; then
        pushd ../dev
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:`pwd`:$mpss_dir
        popd
    else
        export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
    fi
    popd
else
    export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:/usr/lib64
    export SINK_LD_LIBRARY_PATH=$SINK_LD_LIBRARY_PATH:$mpss_dir
fi
# This can have a very large positive impact on card-side MKL performance
# Make this 4G for an 8G card
export MKL_MIC_MAX_MEMORY=8G
# This can have a 10-15% impact on buffer transfer speeds
export MIC_USE_2MB_BUFFERS=64K


==> cf_src/tiles/srad/srad1_kernal.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <float.h>
#include <math.h>
#include <omp.h>
	
#include <intel-coi/sink/COIPipeline_sink.h>
	
COINATIVELIBEXPORT
void srad1_kernal(uint64_t arg0,uint64_t arg1,uint64_t arg2,uint64_t arg3,
					uint64_t arg4,uint64_t arg5,uint64_t arg6,uint64_t arg7,
					uint64_t arg8,uint64_t arg9,uint64_t arg10,uint64_t arg11,
					uint64_t arg12,uint64_t arg13,uint64_t arg14,uint64_t arg15)

{
	long cheader = (long)arg0;
	long ctail = (long)arg1;
	long rheader = (long)arg2;
	long rtail = (long)arg3;
	long Nr = (long)arg4;
	float *testTmp = (float *)arg5;
	float *c = (float *)arg6;
	float *image = (float *)arg7;
	float *dN = (float *)arg8;
	float *dS = (float *)arg9;
	float *dW = (float *)arg10;
	float *dE = (float *)arg11;
	int *iN = (int *)arg12;
	int *iS = (int *)arg13;
	int *jW = (int *)arg14;
	int *jE = (int *)arg15;

	long i,j,k;
	float Jc,G2,L,num,den,qsqr;
//printf("testTmp[0]=%f\n",testTmp[0]);
        // directional derivatives, ICOV, diffusion coefficent
		#pragma omp parallel for private(i, j, k, Jc, G2, L, num, den, qsqr) shared(image, Nr, dN, dS, dW, dE, c, iN, iS, jW, jE,testTmp)
		for (j=cheader; j<ctail; j++) {												// do for the range of columns in IMAGE

            for (i=rheader; i<rtail; i++) {											// do for the range of rows in IMAGE 

                // current index/pixel
                k = i + Nr*j;												// get position of current element
                Jc = image[k];													// get value of the current element

                // directional derivates (every element of IMAGE)
                dN[k] = image[iN[i] + Nr*j] - Jc;								// north direction derivative
                dS[k] = image[iS[i] + Nr*j] - Jc;								// south direction derivative
                dW[k] = image[i + Nr*jW[j]] - Jc;								// west direction derivative
                dE[k] = image[i + Nr*jE[j]] - Jc;								// east direction derivative

                // normalized discrete gradient mag squared (equ 52,53)
                G2 = (dN[k]*dN[k] + dS[k]*dS[k]								// gradient (based on derivatives)
                    + dW[k]*dW[k] + dE[k]*dE[k]) / (Jc*Jc);

                // normalized discrete laplacian (equ 54)
                L = (dN[k] + dS[k] + dW[k] + dE[k]) / Jc;					// laplacian (based on derivatives)

                // ICOV (equ 31/35)
                num  = (0.5*G2) - ((1.0/16.0)*(L*L));						// num (based on gradient and laplacian)
                den  = 1 + (.25*L);											// den (based on laplacian)
                qsqr = num/(den*den);										// qsqr (based on num and den)
 
                // diffusion coefficent (equ 33) (every element of IMAGE)
                den = (qsqr-testTmp[0]) / (testTmp[0] * (1+testTmp[0])) ;					// den (based on qsqr and testTmp[0])
                c[k] = 1.0 / (1.0+den) ;									// diffusion coefficient (based on den)

                // saturate diffusion coefficent to 0-1 range
                if (c[k] < 0)												// if diffusion coefficient < 0
					{c[k] = 0;}												// ... set to 0
                else if (c[k] > 1)											// if diffusion coefficient > 1
					{c[k] = 1;}												// ... set to 1

            }

        }
		
}


	



==> cf_src/tiles/srad/srad2_kernal.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <float.h>
#include <math.h>
#include <omp.h>
	
#include <intel-coi/sink/COIPipeline_sink.h>
	
COINATIVELIBEXPORT
void srad2_kernal(uint64_t arg0,uint64_t arg1,uint64_t arg2,uint64_t arg3,
					uint64_t arg4,uint64_t arg5,uint64_t arg6,uint64_t arg7,
					uint64_t arg8,uint64_t arg9,uint64_t arg10,uint64_t arg11,uint64_t arg12,uint64_t arg13)
{

	long cheader = (long)arg0;
	long ctail = (long)arg1;
	long rheader = (long)arg2;
	long rtail = (long)arg3;
	long Nr = (long)arg4;
	float *testTmp = (float *)arg5;
	float *image = (float *)arg6;
	float *c = (float *)arg7;
	float *dN = (float *)arg8;
	float *dS = (float *)arg9;
	float *dW = (float *)arg10;
	float *dE = (float *)arg11;
	int *iS = (int *)arg12;
	int *jE = (int *)arg13;

	long i,j,k;
	float cS,cN,cW,cE,D;
	
	 // divergence & image update
	#pragma omp parallel for private(i, j, k, D, cS, cN, cW, cE) shared(image, c, Nr,iS,jE, testTmp,dS,dN,dW,dE)
        for (j=cheader; j<ctail; j++) {												// do for the range of columns in IMAGE

			// printf("NUMBER OF THREADS: %d\n", omp_get_num_threads());

            for (i=rheader; i<rtail; i++) {											// do for the range of rows in IMAGE

	                // current index
	                k = i + Nr*j;												// get position of current element

	                // diffusion coefficent
	                cN = c[k];													// north diffusion coefficient
	                cS = c[iS[i] + Nr*j];										// south diffusion coefficient
	                cW = c[k];													// west diffusion coefficient
	                cE = c[i + Nr*jE[j]];										// east diffusion coefficient

	                // divergence (equ 58)
	                D = cN*dN[k] + cS*dS[k] + cW*dW[k] + cE*dE[k];				// divergence

	                // image update (equ 61) (every element of IMAGE)
	                image[k] = image[k] + 0.25*testTmp[1]*D;								// updates image (based on input time step and divergence)
		}

        }
	
}



==> cf_src/tiles/srad/timer.cpp <==
#include <stdlib.h>
#include <sys/time.h>

 // Returns the current system time in microseconds
long long get_time() {
	struct timeval tv;
	gettimeofday(&tv, NULL);
	return (tv.tv_sec * 1000000) + tv.tv_usec;
}


==> run.sh <==

latex bare_conf.tex
bibtex bare_conf.aux
latex bare_conf.tex
latex bare_conf.tex
dvipdf bare_conf.dvi




